Heavy Quark Form Factors at Three Loops in the Planar Limit

We compute the color-planar and complete light quark non-singlet contributions to the heavy quark form factors in the case of the axialvector, scalar and pseudoscalar currents at three loops in perturbative QCD. We evaluate the master integrals applying a new method based on differential equations for general bases, which is applicable for all first order factorizing systems. The analytic results are expressed in terms of harmonic polylogarithms and real-valued cyclotomic harmonic polylogarithms.

==> anc/anc1.m <==
(*********************************************************************************************)
(*              "Heavy Quark Form Factors at Three Loops in the Planar Limit"                *)
(*             J. Ablinger, J. Bluemlein, P. Marquard, N. Rana and C. Schneider              *)
(*                                                                                           *)
(*                                                                                           *)
(*    AxialVectorG1 ==> Renormalized Axial Vector form factor F_{A,1}                        *)
(*    AxialVectorG2 ==> Renormalized Axial Vector form factor F_{A,2}                        *)
(*    Scalar ==> Renormalized Scalar form factor F_{S}                                       *)
(*    PseudoScalar ==> Renormalized Pseduo Scalar form factor F_{P}                          *)
(*                                                                                           *)
(*    Results presented :                                                                    *)
(*    One-, two- and three-loop contribution up to O(Ep^2), O(Ep) and O(Ep^0), respectively  *)
(*    At three-loop color planar (nc^3) + complete light quark (nl) contributions only       *)
(*                                                                                           *)
(*    UV Renormalization:                                                                    *)
(*    Strong coupling constant in MSBar scheme                                               *)
(*    Heavy quark mass and wave function in on-shell scheme                                  *)
(*                                                                                           *)
(*    asr = \alpha_s(M)/4/pi  renormalized strong coupling constant                          *)
(*    d = 4 - 2 Ep                                                                           *)
(*    z2 = Zeta[2], z3 = Zeta[3], z5 = Zeta[5],                                              *)
(*    ln2 = Log[2], li4half = PloyLog[4,1/2]                                                 *)
(*    H[aa__ , x]: (cyclotomic) HPLs with indices {-1,0,1,{6,0},{6,1}}                       *) 
(*            corresponding to the letters {1/(1+x),1/x,1/(1-x),1/(1-x+x^2),x/(1-x+x^2)}     *)
(*                                                                                           *)
(*********************************************************************************************)



AxialVectorG1 = ( 1 + asr*Cf*(-4 - (2*(1 + x^2)*z2)/(-1 + x^2) + ((3 - 2*x + 3*x^2)*H[0, x])/(-1 + x^2) + (-2 + (2*(1 + x^2)*H[0, x])/(-1 + x^2))/Ep - (4*(1 + x^2)*H[-1, 0, x])/(-1 + x^2) + (2*(1 + x^2)*H[0, 0, x])/(-1 + x^2) + Ep*(-8 + ((-2 + 2*x - 4*x^2)*z2)/(-1 + x^2) - (4*(1 + x^2)*z3)/(-1 + x^2) + (4*(1 + x^2)*z2*H[-1, x])/(-1 + x^2) + ((8*(1 + x^2))/(-1 + x^2) + ((1 + x^2)*z2)/(1 - x^2))*H[0, x] + ((-6 + 4*x - 6*x^2)*H[-1, 0, x])/(-1 + x^2) + ((3 - 2*x + 3*x^2)*H[0, 0, x])/(-1 + x^2) + (8*(1 + x^2)*H[-1, -1, 0, x])/(-1 + x^2) - (4*(1 + x^2)*H[-1, 0, 0, x])/(-1 + x^2) - (4*(1 + x^2)*H[0, -1, 0, x])/(-1 + x^2) + (2*(1 + x^2)*H[0, 0, 0, x])/(-1 + x^2)) + Ep^2*(-16 - (2*(3 + 5*x^2)*z2)/(-1 + x^2) - (14*(1 + x^2)*z2^2)/(5*(-1 + x^2)) - (4*(5 - 3*x + 4*x^2)*z3)/(3*(-1 + x^2)) + (((6 - 4*x + 6*x^2)*z2)/(-1 + x^2) + (8*(1 + x^2)*z3)/(-1 + x^2))*H[-1, x] + ((16*(1 + x^2))/(-1 + x^2) + ((3 - 2*x + 3*x^2)*z2)/(2 - 2*x^2) - (14*(1 + x^2)*z3)/(3*(-1 + x^2)))*H[0, x] - (8*(1 + x^2)*z2*H[-1, -1, x])/(-1 + x^2) + ((-16*(1 + x^2))/(-1 + x^2) + (2*(1 + x^2)*z2)/(-1 + x^2))*H[-1, 0, x] + (4*(1 + x^2)*z2*H[0, -1, x])/(-1 + x^2) + ((8*(1 + x^2))/(-1 + x^2) + ((1 + x^2)*z2)/(1 - x^2))*H[0, 0, x] + (4*(3 - 2*x + 3*x^2)*H[-1, -1, 0, x])/(-1 + x^2) + ((-6 + 4*x - 6*x^2)*H[-1, 0, 0, x])/(-1 + x^2) + ((-6 + 4*x - 6*x^2)*H[0, -1, 0, x])/(-1 + x^2) + ((3 - 2*x + 3*x^2)*H[0, 0, 0, x])/(-1 + x^2) - (16*(1 + x^2)*H[-1, -1, -1, 0, x])/(-1 + x^2) + (8*(1 + x^2)*H[-1, -1, 0, 0, x])/(-1 + x^2) + (8*(1 + x^2)*H[-1, 0, -1, 0, x])/(-1 + x^2) - (4*(1 + x^2)*H[-1, 0, 0, 0, x])/(-1 + x^2) + (8*(1 + x^2)*H[0, -1, -1, 0, x])/(-1 + x^2) - (4*(1 + x^2)*H[0, -1, 0, 0, x])/(-1 + x^2) - (4*(1 + x^2)*H[0, 0, -1, 0, x])/(-1 + x^2) + (2*(1 + x^2)*H[0, 0, 0, 0, x])/(-1 + x^2))) + asr^2*(Cf*nl*Tf*(424/27 + (4*(7 - 6*x + 31*x^2)*z2)/(9*(-1 + x^2)) + (16*(1 + x^2)*z3)/(3*(-1 + x^2)) - (16*(1 + x^2)*z2*H[-1, x])/(3*(-1 + x^2)) + ((418 - 156*x + 418*x^2)/(27 - 27*x^2) + ((8 + 8*x^2)*z2)/(3 - 3*x^2))*H[0, x] + (20/9 - (20*(1 + x^2)*H[0, x])/(9*(-1 + x^2)))/Ep + (-4/3 + (4*(1 + x^2)*H[0, x])/(3*(-1 + x^2)))/Ep^2 + (8*(19 - 6*x + 19*x^2)*H[-1, 0, x])/(9*(-1 + x^2)) + ((76 - 24*x + 76*x^2)*H[0, 0, x])/(9 - 9*x^2) - (32*(1 + x^2)*H[-1, -1, 0, x])/(3*(-1 + x^2)) + (16*(1 + x^2)*H[-1, 0, 0, x])/(3*(-1 + x^2)) + (16*(1 + x^2)*H[0, -1, 0, x])/(3*(-1 + x^2)) + ((8 + 8*x^2)*H[0, 0, 0, x])/(3 - 3*x^2) + Ep*(5204/81 + (8*(22 - 39*x + 259*x^2)*z2)/(27*(-1 + x^2)) + (96*(1 + x^2)*z2^2)/(5*(-1 + x^2)) + (8*(35 - 18*x + 59*x^2)*z3)/(9*(-1 + x^2)) + ((-8*(47 - 18*x + 47*x^2)*z2)/(9*(-1 + x^2)) - (32*(1 + x^2)*z3)/(-1 + x^2))*H[-1, x] + ((5813 - 1014*x + 5813*x^2)/(81 - 81*x^2) + ((74 - 36*x + 74*x^2)*z2)/(9 - 9*x^2) + (16*(1 + x^2)*z3)/(3*(-1 + x^2)))*H[0, x] + (32*(1 + x^2)*z2*H[-1, -1, x])/(-1 + x^2) + ((8*(281 - 78*x + 281*x^2))/(27*(-1 + x^2)) + (8*(1 + x^2)*z2)/(-1 + x^2))*H[-1, 0, x] - (16*(1 + x^2)*z2*H[0, -1, x])/(-1 + x^2) + ((-4*(281 - 78*x + 281*x^2))/(27*(-1 + x^2)) - (4*(1 + x^2)*z2)/(-1 + x^2))*H[0, 0, x] + ((752 - 288*x + 752*x^2)*H[-1, -1, 0, x])/(9 - 9*x^2) + (8*(47 - 18*x + 47*x^2)*H[-1, 0, 0, x])/(9*(-1 + x^2)) + (8*(47 - 18*x + 47*x^2)*H[0, -1, 0, x])/(9*(-1 + x^2)) + ((188 - 72*x + 188*x^2)*H[0, 0, 0, x])/(9 - 9*x^2) + (64*(1 + x^2)*H[-1, -1, -1, 0, x])/(-1 + x^2) - (32*(1 + x^2)*H[-1, -1, 0, 0, x])/(-1 + x^2) - (32*(1 + x^2)*H[-1, 0, -1, 0, x])/(-1 + x^2) + (16*(1 + x^2)*H[-1, 0, 0, 0, x])/(-1 + x^2) - (32*(1 + x^2)*H[0, -1, -1, 0, x])/(-1 + x^2) + (16*(1 + x^2)*H[0, -1, 0, 0, x])/(-1 + x^2) + (16*(1 + x^2)*H[0, 0, -1, 0, x])/(-1 + x^2) - (8*(1 + x^2)*H[0, 0, 0, 0, x])/(-1 + x^2))) + Cf*nh*Tf*((4*(383 + 646*x + 383*x^2))/(27*(1 + x)^2) - (8*(1 + 55*x + 68*x^2 + 55*x^3 + x^4)*z2)/(3*(1 + x)^4) + ((-2*(265 - 208*x + 14*x^2 - 208*x^3 + 265*x^4))/(27*(-1 + x)*(1 + x)^3) - (4*(1 + 2*x - 2*x^2 + 2*x^3 + x^4)*z2)/((-1 + x)*(1 + x)^3))*H[0, x] + (4*(19 - 14*x + 14*x^2 - 14*x^3 + 19*x^4)*H[0, 0, x])/(9*(1 + x)^4) - (8*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*H[0, 0, 0, x])/(3*(-1 + x)*(1 + x)^3) + Ep*((2*(2069 + 4378*x + 2069*x^2))/(27*(1 + x)^2) + ((32*ln2*(7 + 82*x + 110*x^2 + 82*x^3 + 7*x^4))/(3*(1 + x)^4) - (4*(-404 - 3040*x - 7*x^2 + 3248*x^3 + 139*x^4))/(27*(-1 + x)*(1 + x)^3))*z2 + (8*(1 + 2*x + x^2 + 2*x^3 + x^4)*z2^2)/(5*(-1 + x)*(1 + x)^3) - (8*(69 + 564*x + 790*x^2 + 564*x^3 + 69*x^4)*z3)/(9*(1 + x)^4) - (8*(19 - 14*x + 14*x^2 - 14*x^3 + 19*x^4)*z2*H[-1, x])/(3*(1 + x)^4) + ((1719 - 2918*x + 1719*x^2)/(27 - 27*x^2) + (2*(-27 - 15*x - 42*x^2 + 182*x^3 - 279*x^4 + 125*x^5)*z2)/(9*(-1 + x)*(1 + x)^4) + (8*(7 + 14*x - 22*x^2 + 14*x^3 + 7*x^4)*z3)/(9*(-1 + x)*(1 + x)^3))*H[0, x] + ((4*(265 - 208*x + 14*x^2 - 208*x^3 + 265*x^4))/(27*(-1 + x)*(1 + x)^3) - (8*(1 + 2*x - 10*x^2 + 2*x^3 + x^4)*z2)/(3*(-1 + x)*(1 + x)^3))*H[-1, 0, x] + (16*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*z2*H[0, -1, x])/((-1 + x)*(1 + x)^3) + ((4*(-281 + 344*x - 7*x^2 - 136*x^3 + 16*x^4))/(27*(-1 + x)*(1 + x)^3) - (4*(1 + 2*x - 2*x^2 + 2*x^3 + x^4)*z2)/((-1 + x)*(1 + x)^3))*H[0, 0, x] - (8*(19 - 14*x + 14*x^2 - 14*x^3 + 19*x^4)*H[-1, 0, 0, x])/(9*(1 + x)^4) - (8*(19 - 14*x + 14*x^2 - 14*x^3 + 19*x^4)*H[0, -1, 0, x])/(9*(1 + x)^4) + (4*(-47 + 69*x - 68*x^2 + 156*x^3 - 195*x^4 + 105*x^5)*H[0, 0, 0, x])/(9*(-1 + x)*(1 + x)^4) + (16*(19 - 14*x + 14*x^2 - 14*x^3 + 19*x^4)*H[1, 0, 0, x])/(9*(1 + x)^4) - (16*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*H[-1, 0, 0, 0, x])/(3*(-1 + x)*(1 + x)^3) + (16*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*H[0, -1, 0, 0, x])/(3*(-1 + x)*(1 + x)^3) + (16*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*H[0, 0, -1, 0, x])/(3*(-1 + x)*(1 + x)^3) - (8*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) - (32*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*H[0, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)^3))) + Ca*Cf*(-1595/27 + ((24*ln2*(1 - 4*x + x^2))/(1 + x)^2 + (-7 + 1698*x - 3174*x^2 + 2262*x^3 - 347*x^4)/(9*(-1 + x^2)^2))*z2 + ((3 - 132*x + 535*x^2 - 508*x^3 + 461*x^4 - 132*x^5 - 71*x^6)*z2^2)/(5*(-1 + x^2)^3) + (2*(67 - 252*x + 408*x^2 - 252*x^3 + 5*x^4)*z3)/(3*(-1 + x^2)^2) + ((-4*(26 - 81*x + 108*x^2 - 81*x^3 + 10*x^4)*z2)/(3*(-1 + x^2)^2) + (8*(1 + x^2)^2*z3)/(-1 + x^2)^2)*H[-1, x] + ((5*(509 - 114*x + 509*x^2))/(54*(-1 + x^2)) + (2*(11 - 78*x + 85*x^2 - 354*x^3 + 511*x^4 - 348*x^5 + 29*x^6)*z2)/(3*(-1 + x^2)^3) + ((-26 + 56*x - 250*x^2 + 480*x^3 - 254*x^4 + 56*x^5 - 30*x^6)*z3)/(-1 + x^2)^3)*H[0, x] + (11/3 - (11*(1 + x^2)*H[0, x])/(3*(-1 + x^2)))/Ep^2 + ((-4*(1 + x^2)*z2)/(-1 + x^2) - (8*(1 + x^2)^2*z3)/(-1 + x^2)^2)*H[1, x] + ((124 - 420*x + 124*x^2)/(9 - 9*x^2) + (16*(1 + x^2)*z2)/(-1 + x^2)^2)*H[-1, 0, x] + (4*(5 + 6*x - 31*x^2 + 24*x^3 - 29*x^4 + 6*x^5 + 7*x^6)*z2*H[0, -1, x])/(-1 + x^2)^3 + (-(233 - 299*x + 65*x^2 + 217*x^3)/(9*(-1 + x)^2*(1 + x)) + (4*(-1 - 4*x + 15*x^2 - 14*x^3 + 17*x^4 - 4*x^5 + x^6)*z2)/(-1 + x^2)^3)*H[0, 0, x] + (4*(1 + x^2)^2*z2*H[0, 1, x])/(-1 + x^2)^2 + ((-4*(3 - 2*x + 3*x^2))/(-1 + x^2) + (16*(-2 + x - 12*x^2 + 10*x^3 - 2*x^4 + x^5)*z2)/((-1 + x)^2*(1 + x)^3))*H[1, 0, x] + (208*(1 + x^2)*H[-1, -1, 0, x])/(3*(-1 + x^2)) + ((68 + 564*x - 912*x^2 + 564*x^3 - 212*x^4)*H[-1, 0, 0, x])/(3*(-1 + x^2)^2) - (24*(1 + x^2)*H[-1, 1, 0, x])/(-1 + x^2) - (8*(-1 + 3*x - 33*x^2 + 3*x^3 + 34*x^4)*H[0, -1, 0, x])/(3*(-1 + x^2)^2) + (2*(11 - 24*x + 37*x^2 - 354*x^3 + 499*x^4 - 402*x^5 + 89*x^6)*H[0, 0, 0, x])/(3*(-1 + x^2)^3) + (32*(x + x^3)*H[0, 1, 0, x])/((-1 + x)*(1 + x)^2) + (-49/9 + ((-2 + 6*x^2)*z2)/(-1 + x^2) - (2*(1 + x^2)^2*z3)/(-1 + x^2)^2 + ((67*(1 + x^2))/(9*(-1 + x^2)) + ((2 - 4*x^2 - 6*x^4)*z2)/(-1 + x^2)^2)*H[0, x] - (4*(1 + x^2)*H[-1, 0, x])/(-1 + x^2) + (8*x^2*H[0, 0, x])/(-1 + x^2) + (4*(1 + x^2)*H[1, 0, x])/(-1 + x^2) + (4*(1 + x^2)^2*H[0, -1, 0, x])/(-1 + x^2)^2 - (8*(x^2 + x^4)*H[0, 0, 0, x])/(-1 + x^2)^2 - (4*(1 + x^2)^2*H[0, 1, 0, x])/(-1 + x^2)^2)/Ep - (24*(1 + x^2)*H[1, -1, 0, x])/(-1 + x^2) - (8*(6 + 5*x - 14*x^2 + 5*x^3 + 2*x^4)*H[1, 0, 0, x])/(-1 + x^2)^2 + (8*(1 + x^2)*H[1, 1, 0, x])/(-1 + x^2) - (16*(1 + x^2)^2*H[-1, 0, -1, 0, x])/(-1 + x^2)^2 + (8*(3 + 4*x^2 + x^4)*H[-1, 0, 0, 0, x])/(-1 + x^2)^2 + (16*(1 + x^2)^2*H[-1, 0, 1, 0, x])/(-1 + x^2)^2 - (40*(1 + x^2)^2*H[0, -1, -1, 0, x])/(-1 + x^2)^2 + (8*(-1 - 7*x + 25*x^2 - 56*x^3 + 33*x^4 - 7*x^5 + 7*x^6)*H[0, -1, 0, 0, x])/(-1 + x^2)^3 + (24*(1 + x^2)^2*H[0, -1, 1, 0, x])/(-1 + x^2)^2 + (8*(-1 + 5*x - 27*x^2 + 26*x^3 - 15*x^4 + 5*x^5 + 11*x^6)*H[0, 0, -1, 0, x])/(-1 + x^2)^3 + (4*x*(1 + 2*x + 28*x^2 - 10*x^3 + x^4 - 12*x^5)*H[0, 0, 0, 0, x])/(-1 + x^2)^3 - (8*(1 + x + 4*x^2 + 12*x^3 + 7*x^4 + 7*x^5)*H[0, 0, 1, 0, x])/((-1 + x)^2*(1 + x)^3) + (24*(1 + x^2)^2*H[0, 1, -1, 0, x])/(-1 + x^2)^2 - (8*(-3 - 5*x + 17*x^2 - 34*x^3 + 21*x^4 - 5*x^5 + x^6)*H[0, 1, 0, 0, x])/(-1 + x^2)^3 - (8*(1 + x^2)^2*H[0, 1, 1, 0, x])/(-1 + x^2)^2 + (16*(1 + x^2)^2*H[1, 0, -1, 0, x])/(-1 + x^2)^2 + (8*(-5 + x - 26*x^2 + 18*x^3 - 5*x^4 + x^5)*H[1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^3) - (16*(1 + x^2)^2*H[1, 0, 1, 0, x])/(-1 + x^2)^2 + Ep*(-28745/162 - (96*li4half*(1 - 4*x + x^2))/(1 + x)^2 - (4*ln2^4*(1 - 4*x + x^2))/(1 + x)^2 + ((-637 + 2952*x - 6725*x^2 + 7530*x^3 - 3441*x^4 + 634*x^5 - 145*x^6)*z2^2)/(5*(-1 + x^2)^3) + ((1577 + 2628*x - 8166*x^2 + 5364*x^3 + 1045*x^4)*z3)/(9*(-1 + x^2)^2) + z2*((-48*ln2^2*(1 - 4*x + x^2))/(1 + x)^2 + (-71 + 14928*x - 28365*x^2 + 21306*x^3 - 4774*x^4)/(27*(-1 + x^2)^2) + (12*ln2*(1 - 60*x + 110*x^2 - 60*x^3 + x^4))/(-1 + x^2)^2 + (2*(1 + 68*x - 317*x^2 + 448*x^3 - 295*x^4 + 68*x^5 + 23*x^6)*z3)/(-1 + x^2)^3) + ((157 - 576*x + 2523*x^2 - 3792*x^3 + 2249*x^4 - 576*x^5 - 117*x^6)*z5)/(-1 + x^2)^3 + (((-24*ln2*(3 - 2*x^2 + 3*x^4))/(-1 + x^2)^2 + (2*(-349 + 234*x + 810*x^2 - 1314*x^3 + 187*x^4))/(9*(-1 + x^2)^2))*z2 + (8*(-27 - 33*x + 106*x^2 - 127*x^3 + 143*x^4 - 33*x^5 + 10*x^6)*z2^2)/(5*(-1 + x^2)^3) + ((-230 + 432*x - 644*x^2 + 432*x^3 + 82*x^4)*z3)/(-1 + x^2)^2)*H[-1, x] + ((5*(14033 + 462*x + 14033*x^2))/(324*(-1 + x^2)) + ((575 - 5094*x + 9253*x^2 - 8604*x^3 + 4861*x^4 - 2934*x^5 + 1367*x^6)*z2)/(18*(-1 + x^2)^3) - (2*(44 - 303*x + 1238*x^2 - 1692*x^3 + 1214*x^4 - 303*x^5 + 20*x^6)*z2^2)/(5*(-1 + x^2)^3) - (4*(65 - 9*x - 731*x^2 + 1674*x^3 - 1475*x^4 + 435*x^5 + 29*x^6)*z3)/(3*(-1 + x^2)^3))*H[0, x] + (((4*(3 - 2*x + 3*x^2))/(-1 + x^2) - (24*ln2*(3 - 2*x^2 + 3*x^4))/(-1 + x^2)^2)*z2 - (4*(-52 - 171*x + 634*x^2 - 892*x^3 + 708*x^4 - 171*x^5 + 22*x^6)*z2^2)/(5*(-1 + x^2)^3) + (2*(101 - 8*x - 82*x^2 - 8*x^3 + 57*x^4)*z3)/(-1 + x^2)^2)*H[1, x] + ((24*(13 - 27*x + 34*x^2 - 27*x^3 + 5*x^4)*z2)/(-1 + x^2)^2 - (32*(1 + x^2)^2*z3)/(-1 + x^2)^2)*H[-1, -1, x] + ((3623 + 534*x + 3623*x^2)/(27 - 27*x^2) - (2*(-63 + 282*x - 337*x^2 + 236*x^3 - 37*x^4 + 2*x^5 + 13*x^6)*z2)/(-1 + x^2)^3 - (16*(4 - 7*x + 32*x^2 - 60*x^3 + 31*x^4 - 7*x^5 + 3*x^6)*z3)/(-1 + x^2)^3)*H[-1, 0, x] + ((24*(1 + x^2)*z2)/(-1 + x^2) + (32*(1 + x^2)^2*z3)/(-1 + x^2)^2)*H[-1, 1, x] + (((96*ln2*(x^2 + x^4))/(-1 + x^2)^3 + (4*(11 - 26*x + 133*x^2 + 42*x^3 - 253*x^4 + 212*x^5 + x^6))/(-1 + x^2)^3)*z2 + (4*(33 - 4*x + 23*x^2 - 104*x^3 + 5*x^4 - 4*x^5 + 15*x^6)*z3)/(-1 + x^2)^3)*H[0, -1, x] + ((-3337 + 462*x - 4779*x^2 + 4452*x^3 - 254*x^4)/(27*(-1 + x^2)^2) + ((11 - 100*x - 231*x^2 + 1204*x^3 - 1463*x^4 + 760*x^5 - 133*x^6)*z2)/(-1 + x^2)^3 + (4*(-13 + 5*x - 43*x^2 + 22*x^3 - 5*x^4 + 5*x^5 + 25*x^6)*z3)/(-1 + x^2)^3)*H[0, 0, x] + (((-32*(x + x^3))/((-1 + x)*(1 + x)^2) + (96*ln2*(x^2 + x^4))/(-1 + x^2)^3)*z2 - (4*(21 + 34*x - 113*x^2 + 188*x^3 - 119*x^4 + 34*x^5 + 15*x^6)*z3)/(-1 + x^2)^3)*H[0, 1, x] + ((48*(1 - x^2 + 2*x^4)*z2)/(-1 + x^2)^2 + (32*(1 + x^2)^2*z3)/(-1 + x^2)^2)*H[1, -1, x] + ((-4*(5 - 32*x + 5*x^2))/(-1 + x^2) - (4*(11 - 150*x + 467*x^2 - 716*x^3 + 489*x^4 - 174*x^5 + 25*x^6)*z2)/(-1 + x^2)^3 + (16*(2 + 2*x - 6*x^2 + 2*x^3 - 7*x^4 + 2*x^5 + x^6)*z3)/(-1 + x^2)^3)*H[1, 0, x] + ((-8*(1 + x^2)*z2)/(-1 + x^2) - (32*(1 + x^2)^2*z3)/(-1 + x^2)^2)*H[1, 1, x] + ((-8*(28 + 279*x + 28*x^2))/(9*(-1 + x^2)) - (16*(1 + 4*x^2 + 3*x^4)*z2)/(-1 + x^2)^2)*H[-1, -1, 0, x] + (16*(4 + 3*x - 14*x^2 + 12*x^3 - 16*x^4 + 3*x^5 + 2*x^6)*z2*H[-1, 0, -1, x])/(-1 + x^2)^3 + ((2*(533 + 659*x + 677*x^2 - 97*x^3))/(9*(-1 + x)*(1 + x)^2) - (16*(-1 + 2*x - 9*x^2 + 7*x^3 - 7*x^4 + 2*x^5 + x^6)*z2)/(-1 + x^2)^3)*H[-1, 0, 0, x] - (16*(1 + x^2)^2*z2*H[-1, 0, 1, x])/(-1 + x^2)^2 + ((24*(3 - 2*x + 3*x^2))/(-1 + x^2) + (16*(-1 + 5*x - 18*x^2 + 26*x^3 - x^4 + 5*x^5)*z2)/((-1 + x)^2*(1 + x)^3))*H[-1, 1, 0, x] - (8*(19 + 18*x - 77*x^2 + 72*x^3 - 79*x^4 + 18*x^5 + 17*x^6)*z2*H[0, -1, -1, x])/(-1 + x^2)^3 + ((2*(187 + 702*x - 2106*x^2 + 1602*x^3 + 623*x^4))/(9*(-1 + x^2)^2) + (4*(29 + x^2 - 72*x^3 - x^4 + 27*x^6)*z2)/(-1 + x^2)^3)*H[0, -1, 0, x] - (24*(1 + x^2)^2*z2*H[0, -1, 1, x])/(-1 + x^2)^2 - (8*(-5 + 12*x - 53*x^2 + 74*x^3 - 35*x^4 + 12*x^5 + 13*x^6)*z2*H[0, 0, -1, x])/(-1 + x^2)^3 + ((565 - 1314*x + 2225*x^2 - 4104*x^3 + 5681*x^4 - 2898*x^5 - 443*x^6)/(9*(-1 + x^2)^3) + (8*(-1 - 8*x + 30*x^2 - 101*x^3 + 51*x^4 - 8*x^5 + 20*x^6)*z2)/(-1 + x^2)^3)*H[0, 0, 0, x] + (8*(1 + x + 4*x^2 + 12*x^3 + 7*x^4 + 7*x^5)*z2*H[0, 0, 1, x])/((-1 + x)^2*(1 + x)^3) - (24*(-1 + 3*x^2 + 5*x^4 + x^6)*z2*H[0, 1, -1, x])/(-1 + x^2)^3 + ((-16*(-1 + 10*x - 14*x^2 + 6*x^3 + 5*x^4))/(-1 + x^2)^2 - (4*(13 - 18*x + 65*x^2 - 156*x^3 + 75*x^4 - 18*x^5 + 23*x^6)*z2)/(-1 + x^2)^3)*H[0, 1, 0, x] + (8*(1 + x^2)^2*z2*H[0, 1, 1, x])/(-1 + x^2)^2 + ((24*(3 - 2*x + 3*x^2))/(-1 + x^2) + (16*(-1 + 5*x - 18*x^2 + 26*x^3 - x^4 + 5*x^5)*z2)/((-1 + x)^2*(1 + x)^3))*H[1, -1, 0, x] - (16*(10 + 3*x - 8*x^2 - 12*x^3 - 10*x^4 + 3*x^5 + 8*x^6)*z2*H[1, 0, -1, x])/(-1 + x^2)^3 + ((-4*(3 - 62*x + 106*x^2 - 78*x^3 + 27*x^4))/(-1 + x^2)^2 + (8*x*(19 - 76*x + 96*x^2 - 72*x^3 + 19*x^4 + 4*x^5)*z2)/(-1 + x^2)^3)*H[1, 0, 0, x] + (16*(1 + x^2)^2*z2*H[1, 0, 1, x])/(-1 + x^2)^2 + ((-8*(3 - 2*x + 3*x^2))/(-1 + x^2) - (16*(-1 + 5*x - 18*x^2 + 26*x^3 - x^4 + 5*x^5)*z2)/((-1 + x)^2*(1 + x)^3))*H[1, 1, 0, x] - (480*(1 + x^2)*H[-1, -1, -1, 0, x])/(-1 + x^2) + (8*(-22 - 103*x + 162*x^2 - 103*x^3 + 56*x^4)*H[-1, -1, 0, 0, x])/(-1 + x^2)^2 + (144*(1 + x^2)*H[-1, -1, 1, 0, x])/(-1 + x^2) + (8*(-21 - 119*x + 188*x^2 - 119*x^3 + 57*x^4)*H[-1, 0, -1, 0, x])/(-1 + x^2)^2 - (4*(-11 + 347*x - 537*x^2 + 118*x^3 + 273*x^4 - 205*x^5 + 63*x^6)*H[-1, 0, 0, 0, x])/(-1 + x^2)^3 - (8*(-7 - 54*x + 90*x^2 - 54*x^3 + 17*x^4)*H[-1, 0, 1, 0, x])/(-1 + x^2)^2 + (144*(1 + x^2)*H[-1, 1, -1, 0, x])/(-1 + x^2) - (8*(-15 + 2*x^2 + 9*x^4)*H[-1, 1, 0, 0, x])/(-1 + x^2)^2 - (48*(1 + x^2)*H[-1, 1, 1, 0, x])/(-1 + x^2) + (16*(-1 - 5*x - 21*x^2 - 5*x^3 + 38*x^4)*H[0, -1, -1, 0, x])/(-1 + x^2)^2 - (4*(-13 + 14*x + 277*x^2 - 614*x^3 + 443*x^4 - 260*x^5 + 113*x^6)*H[0, -1, 0, 0, x])/(-1 + x^2)^3 - (192*(x + x^3)*H[0, -1, 1, 0, x])/((-1 + x)*(1 + x)^2) - (4*(5 + 52*x - 173*x^2 - 74*x^3 + 309*x^4 - 382*x^5 + 119*x^6)*H[0, 0, -1, 0, x])/(-1 + x^2)^3 + ((22 - 52*x - 38*x^2 - 340*x^3 + 574*x^4 - 480*x^5 + 58*x^6)*H[0, 0, 0, 0, x])/(-1 + x^2)^3 + (8*x*(21 - 31*x - 66*x^2 + 126*x^3 - 91*x^4 + 17*x^5)*H[0, 0, 1, 0, x])/(-1 + x^2)^3 - (192*(x + x^3)*H[0, 1, -1, 0, x])/((-1 + x)*(1 + x)^2) + (8*(3 - 11*x + 65*x^2 - 92*x^3 + 35*x^4 + 3*x^5 + x^6)*H[0, 1, 0, 0, x])/(-1 + x^2)^3 + (64*(x + x^3)*H[0, 1, 1, 0, x])/((-1 + x)*(1 + x)^2) + (144*(1 + x^2)*H[1, -1, -1, 0, x])/(-1 + x^2) - (8*(-15 + 2*x^2 + 9*x^4)*H[1, -1, 0, 0, x])/(-1 + x^2)^2 - (48*(1 + x^2)*H[1, -1, 1, 0, x])/(-1 + x^2) - (16*(-11 - 32*x + 64*x^2 - 32*x^3 + x^4)*H[1, 0, -1, 0, x])/(-1 + x^2)^2 - (4*(-27 - 206*x + 639*x^2 - 716*x^3 + 343*x^4 - 118*x^5 + 37*x^6)*H[1, 0, 0, 0, x])/(-1 + x^2)^3 - (16*(4 + 13*x - 26*x^2 + 13*x^3)*H[1, 0, 1, 0, x])/(-1 + x^2)^2 - (48*(1 + x^2)*H[1, 1, -1, 0, x])/(-1 + x^2) - (8*(19 - 46*x + 66*x^2 - 46*x^3 + 11*x^4)*H[1, 1, 0, 0, x])/(-1 + x^2)^2 + (16*(1 + x^2)*H[1, 1, 1, 0, x])/(-1 + x^2) + (64*(1 + x^2)^2*H[-1, -1, 0, -1, 0, x])/(-1 + x^2)^2 - (16*(3 + 8*x^2 + 5*x^4)*H[-1, -1, 0, 0, 0, x])/(-1 + x^2)^2 - (64*(1 + x^2)^2*H[-1, -1, 0, 1, 0, x])/(-1 + x^2)^2 + (160*(1 + x^2)^2*H[-1, 0, -1, -1, 0, x])/(-1 + x^2)^2 - (16*(-11 + 7*x - 37*x^2 + 56*x^3 - 21*x^4 + 7*x^5 + 5*x^6)*H[-1, 0, -1, 0, 0, x])/(-1 + x^2)^3 - (96*(1 + x^2)^2*H[-1, 0, -1, 1, 0, x])/(-1 + x^2)^2 - (16*(-17 - 5*x + 9*x^2 - 26*x^3 + 33*x^4 - 5*x^5 + 7*x^6)*H[-1, 0, 0, -1, 0, x])/(-1 + x^2)^3 + (8*(-18 + x - 16*x^2 + 28*x^3 + 8*x^4 + x^5 + 6*x^6)*H[-1, 0, 0, 0, 0, x])/(-1 + x^2)^3 + (16*(11 + 11*x + 20*x^2 + 12*x^3 + 5*x^4 + 5*x^5)*H[-1, 0, 0, 1, 0, x])/((-1 + x)^2*(1 + x)^3) - (96*(1 + x^2)^2*H[-1, 0, 1, -1, 0, x])/(-1 + x^2)^2 + (16*(-3 + 5*x - 23*x^2 + 34*x^3 - 15*x^4 + 5*x^5 + 5*x^6)*H[-1, 0, 1, 0, 0, x])/(-1 + x^2)^3 + (32*(1 + x^2)^2*H[-1, 0, 1, 1, 0, x])/(-1 + x^2)^2 - (64*(1 + x^2)^2*H[-1, 1, 0, -1, 0, x])/(-1 + x^2)^2 + (16*(1 + 7*x - 14*x^2 + 30*x^3 + x^4 + 7*x^5)*H[-1, 1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^3) + (64*(1 + x^2)^2*H[-1, 1, 0, 1, 0, x])/(-1 + x^2)^2 + (304*(1 + x^2)^2*H[0, -1, -1, -1, 0, x])/(-1 + x^2)^2 - (16*(-7 - 13*x + 41*x^2 - 108*x^3 + 69*x^4 - 13*x^5 + 21*x^6)*H[0, -1, -1, 0, 0, x])/(-1 + x^2)^3 - (144*(1 + x^2)^2*H[0, -1, -1, 1, 0, x])/(-1 + x^2)^2 - (16*(-7 - 13*x + 39*x^2 - 124*x^3 + 75*x^4 - 13*x^5 + 29*x^6)*H[0, -1, 0, -1, 0, x])/(-1 + x^2)^3 + (16*(4 - 20*x + 75*x^2 - 176*x^3 + 95*x^4 - 20*x^5 + 24*x^6)*H[0, -1, 0, 0, 0, x])/(-1 + x^2)^3 + (32*(-2 - 4*x + 13*x^2 - 38*x^3 + 23*x^4 - 4*x^5 + 8*x^6)*H[0, -1, 0, 1, 0, x])/(-1 + x^2)^3 - (144*(1 + x^2)^2*H[0, -1, 1, -1, 0, x])/(-1 + x^2)^2 + (32*(-3 - 4*x^2 + 2*x^4 + 3*x^6)*H[0, -1, 1, 0, 0, x])/(-1 + x^2)^3 + (48*(1 + x^2)^2*H[0, -1, 1, 1, 0, x])/(-1 + x^2)^2 - (16*(-5 + 15*x - 83*x^2 + 62*x^3 - 35*x^4 + 15*x^5 + 43*x^6)*H[0, 0, -1, -1, 0, x])/(-1 + x^2)^3 + (16*(-1 + 5*x - 34*x^2 + 7*x^3 - 5*x^4 + 5*x^5 + 28*x^6)*H[0, 0, -1, 0, 0, x])/(-1 + x^2)^3 + (48*(1 + x + 4*x^2 + 12*x^3 + 7*x^4 + 7*x^5)*H[0, 0, -1, 1, 0, x])/((-1 + x)^2*(1 + x)^3) + (16*(-1 - 10*x^2 - 57*x^3 + 22*x^4 + 31*x^6)*H[0, 0, 0, -1, 0, x])/(-1 + x^2)^3 + (4*x*(3 + 2*x + 52*x^2 - 22*x^3 + 3*x^4 - 24*x^5)*H[0, 0, 0, 0, 0, x])/(-1 + x^2)^3 - (8*(-2 - 7*x + 20*x^2 - 106*x^3 + 54*x^4 - 7*x^5 + 32*x^6)*H[0, 0, 0, 1, 0, x])/(-1 + x^2)^3 + (48*(1 + x + 4*x^2 + 12*x^3 + 7*x^4 + 7*x^5)*H[0, 0, 1, -1, 0, x])/((-1 + x)^2*(1 + x)^3) - (16*(-3 + x - 13*x^2 + 8*x^3 + x^5 + 10*x^6)*H[0, 0, 1, 0, 0, x])/(-1 + x^2)^3 - (16*(1 + x + 4*x^2 + 12*x^3 + 7*x^4 + 7*x^5)*H[0, 0, 1, 1, 0, x])/((-1 + x)^2*(1 + x)^3) - (144*(1 + x^2)^2*H[0, 1, -1, -1, 0, x])/(-1 + x^2)^2 + (32*(-3 - 4*x^2 + 2*x^4 + 3*x^6)*H[0, 1, -1, 0, 0, x])/(-1 + x^2)^3 + (48*(1 + x^2)^2*H[0, 1, -1, 1, 0, x])/(-1 + x^2)^2 + (16*(-7 - 13*x + 45*x^2 - 110*x^3 + 65*x^4 - 13*x^5 + 13*x^6)*H[0, 1, 0, -1, 0, x])/(-1 + x^2)^3 - (8*(-4 - 29*x + 104*x^2 - 230*x^3 + 130*x^4 - 29*x^5 + 22*x^6)*H[0, 1, 0, 0, 0, x])/(-1 + x^2)^3 - (16*(-3 - 5*x + 17*x^2 - 50*x^3 + 29*x^4 - 5*x^5 + 9*x^6)*H[0, 1, 0, 1, 0, x])/(-1 + x^2)^3 + (48*(1 + x^2)^2*H[0, 1, 1, -1, 0, x])/(-1 + x^2)^2 + (16*(5 - x + 11*x^2 - 18*x^3 + 7*x^4 - x^5 + x^6)*H[0, 1, 1, 0, 0, x])/(-1 + x^2)^3 - (16*(1 + x^2)^2*H[0, 1, 1, 1, 0, x])/(-1 + x^2)^2 - (64*(1 + x^2)^2*H[1, -1, 0, -1, 0, x])/(-1 + x^2)^2 + (16*(1 + 7*x - 14*x^2 + 30*x^3 + x^4 + 7*x^5)*H[1, -1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^3) + (64*(1 + x^2)^2*H[1, -1, 0, 1, 0, x])/(-1 + x^2)^2 - (160*(1 + x^2)^2*H[1, 0, -1, -1, 0, x])/(-1 + x^2)^2 + (16*(-13 + x - 15*x^2 + 28*x^3 + x^4 + x^5 + 3*x^6)*H[1, 0, -1, 0, 0, x])/(-1 + x^2)^3 + (96*(1 + x^2)^2*H[1, 0, -1, 1, 0, x])/(-1 + x^2)^2 + (16*(-19 + 16*x - 77*x^2 + 108*x^3 - 53*x^4 + 16*x^5 + 5*x^6)*H[1, 0, 0, -1, 0, x])/(-1 + x^2)^3 - (8*(-24 + 7*x - 46*x^2 + 88*x^3 - 22*x^4 + 7*x^5)*H[1, 0, 0, 0, 0, x])/(-1 + x^2)^3 - (16*(11 + 5*x + 38*x^2 - 6*x^3 + 11*x^4 + 5*x^5)*H[1, 0, 0, 1, 0, x])/((-1 + x)^2*(1 + x)^3) + (96*(1 + x^2)^2*H[1, 0, 1, -1, 0, x])/(-1 + x^2)^2 - (16*(-7 - 4*x + 9*x^2 - 4*x^3 + 17*x^4 - 4*x^5 + x^6)*H[1, 0, 1, 0, 0, x])/(-1 + x^2)^3 - (32*(1 + x^2)^2*H[1, 0, 1, 1, 0, x])/(-1 + x^2)^2 + (64*(1 + x^2)^2*H[1, 1, 0, -1, 0, x])/(-1 + x^2)^2 - (16*(1 + 7*x - 14*x^2 + 30*x^3 + x^4 + 7*x^5)*H[1, 1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^3) - (64*(1 + x^2)^2*H[1, 1, 0, 1, 0, x])/(-1 + x^2)^2)) + Cf^2*(46 + ((-48*ln2*(1 - 4*x + x^2))/(1 + x)^2 + (39 - 146*x - 46*x^3 + 57*x^4)/(-1 + x^2)^2)*z2 + (2*(59 - 72*x + 477*x^2 - 1328*x^3 + 599*x^4 - 72*x^5 + 181*x^6)*z2^2)/(5*(-1 + x^2)^3) - (4*(11 + 30*x - 142*x^2 + 30*x^3 + 7*x^4)*z3)/(-1 + x^2)^2 + (8*(7 - 27*x + 36*x^2 - 27*x^3 + 5*x^4)*z2*H[-1, x])/(-1 + x^2)^2 + ((85 - 6*x + 85*x^2)/(2 - 2*x^2) - (4*x*(3 - 78*x + 118*x^2 - 72*x^3 - 37*x^4 + 18*x^5)*z2)/(-1 + x^2)^3 + (16*(2 + 5*x - 33*x^2 + 48*x^3 - 33*x^4 + 5*x^5 + 2*x^6)*z3)/(-1 + x^2)^3)*H[0, x] + (16*(1 + x^2)^2*z3*H[1, x])/(-1 + x^2)^2 + ((-2*(55 - 82*x + 55*x^2))/(-1 + x^2) + (16*(1 + x^2)^2*z2)/(-1 + x^2)^2)*H[-1, 0, x] - (8*(7 + 6*x - 29*x^2 + 24*x^3 - 31*x^4 + 6*x^5 + 5*x^6)*z2*H[0, -1, x])/(-1 + x^2)^3 + ((55 - 70*x + 244*x^2 - 266*x^3 + 229*x^4)/(-1 + x^2)^2 + (8*(1 - 2*x + 10*x^2 - 40*x^3 + 16*x^4 - 2*x^5 + 7*x^6)*z2)/(-1 + x^2)^3)*H[0, 0, x] + (2 - (4*(1 + x^2)*H[0, x])/(-1 + x^2) + (4*(1 + x^2)^2*H[0, 0, x])/(-1 + x^2)^2)/Ep^2 + ((32*(2 - x + 2*x^2))/(-1 + x^2) + (16*(1 + 7*x - 30*x^2 + 34*x^3 - 5*x^4 + x^5)*z2)/((-1 + x)^2*(1 + x)^3))*H[1, 0, x] - (16*(1 + x^2)*H[-1, -1, 0, x])/(-1 + x^2) - (8*(5 - 15*x + 76*x^2 - 15*x^3 + 3*x^4)*H[-1, 0, 0, x])/(-1 + x^2)^2 + (8*(6 - 27*x + 60*x^2 - 27*x^3 + 8*x^4)*H[0, -1, 0, x])/(-1 + x^2)^2 - (8*(5 - 7*x - 16*x^2 + 59*x^3 - 60*x^4 - 10*x^5 + 5*x^6)*H[0, 0, 0, x])/(-1 + x^2)^3 + (8 + (4*(1 + x^2)*z2)/(-1 + x^2) + ((-2*(7 - 2*x + 7*x^2))/(-1 + x^2) - (4*(1 + x^2)^2*z2)/(-1 + x^2)^2)*H[0, x] + (8*(1 + x^2)*H[-1, 0, x])/(-1 + x^2) + (8*(2 - x + 3*x^2 - x^3 + x^4)*H[0, 0, x])/(-1 + x^2)^2 - (16*(1 + x^2)^2*H[-1, 0, 0, x])/(-1 + x^2)^2 - (8*(1 + x^2)^2*H[0, -1, 0, x])/(-1 + x^2)^2 + (12*(1 + x^2)^2*H[0, 0, 0, x])/(-1 + x^2)^2)/Ep - (8*(5 - 10*x + 18*x^2 - 10*x^3 + 5*x^4)*H[0, 1, 0, x])/(-1 + x^2)^2 + (8*(8 - 19*x + 46*x^2 - 19*x^3 + 8*x^4)*H[1, 0, 0, x])/(-1 + x^2)^2 + (64*(1 + x^2)^2*H[-1, -1, 0, 0, x])/(-1 + x^2)^2 + (32*(1 + x^2)^2*H[-1, 0, -1, 0, x])/(-1 + x^2)^2 - (48*(1 + x^2)^2*H[-1, 0, 0, 0, x])/(-1 + x^2)^2 + (16*(1 + x^2)^2*H[0, -1, -1, 0, x])/(-1 + x^2)^2 - (8*(-3 + 10*x - 75*x^2 + 104*x^3 - 65*x^4 + 10*x^5 + 7*x^6)*H[0, -1, 0, 0, x])/(-1 + x^2)^3 - (8*(1 - 2*x + 23*x^2 - 56*x^3 + 33*x^4 - 2*x^5 + 11*x^6)*H[0, 0, -1, 0, x])/(-1 + x^2)^3 + (4*(-7 - 2*x - 7*x^2 - 56*x^3 + 27*x^4 - 2*x^5 + 27*x^6)*H[0, 0, 0, 0, x])/(-1 + x^2)^3 + (16*(-1 - x - 2*x^2 + 6*x^3 + 3*x^4 + 3*x^5)*H[0, 0, 1, 0, x])/((-1 + x)^2*(1 + x)^3) - (16*(1 - x + 14*x^2 - 20*x^3 + 14*x^4 - x^5 + x^6)*H[0, 1, 0, 0, x])/(-1 + x^2)^3 - (32*(1 + x^2)^2*H[1, 0, -1, 0, x])/(-1 + x^2)^2 + (32*(1 + 4*x - 14*x^2 + 18*x^3 - 2*x^4 + x^5)*H[1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^3) + (32*(1 + x^2)^2*H[1, 0, 1, 0, x])/(-1 + x^2)^2 + Ep*(4 + (192*li4half*(1 - 4*x + x^2))/(1 + x)^2 + (8*ln2^4*(1 - 4*x + x^2))/(1 + x)^2 + (4*(200 - 263*x - 1458*x^2 + 3876*x^3 - 3462*x^4 + 877*x^5 + 146*x^6)*z2^2)/(5*(-1 + x^2)^3) - (2*(173 + 762*x - 1024*x^2 - 618*x^3 + 1043*x^4)*z3)/(3*(-1 + x^2)^2) + z2*((96*ln2^2*(1 - 4*x + x^2))/(1 + x)^2 - (24*ln2*(1 - 60*x + 110*x^2 - 60*x^3 + x^4))/(-1 + x^2)^2 + (163 - 514*x + 82*x^2 - 74*x^3 + 183*x^4)/(-1 + x^2)^2 - (4*(-3 + 20*x - 73*x^2 + 16*x^3 - 27*x^4 + 20*x^5 + 43*x^6)*z3)/(-1 + x^2)^3) + (6*(3 - 144*x + 969*x^2 - 1760*x^3 + 1043*x^4 - 144*x^5 + 77*x^6)*z5)/(-1 + x^2)^3 + (((48*ln2*(3 - 2*x^2 + 3*x^4))/(-1 + x^2)^2 + (2*(-47 + 310*x - 180*x^2 - 70*x^3 + 83*x^4))/(-1 + x^2)^2)*z2 - (8*(-121 + 36*x - 330*x^2 + 664*x^3 - 208*x^4 + 36*x^5 + x^6)*z2^2)/(5*(-1 + x^2)^3) + (4*(45 - 108*x + 66*x^2 - 108*x^3 + 37*x^4)*z3)/(-1 + x^2)^2)*H[-1, x] + ((479 + 70*x + 479*x^2)/(4 - 4*x^2) + ((-17 + 186*x - 283*x^2 + 68*x^3 + 165*x^4 + 154*x^5 - 337*x^6)*z2)/(-1 + x^2)^3 - (2*(-53 - 210*x + 1323*x^2 - 3960*x^3 + 2025*x^4 - 210*x^5 + 649*x^6)*z2^2)/(5*(-1 + x^2)^3) - (4*(-71 + 135*x - 889*x^2 + 2400*x^3 - 1711*x^4 + 105*x^5 + 55*x^6)*z3)/(3*(-1 + x^2)^3))*H[0, x] + (((-32*(2 - x + 2*x^2))/(-1 + x^2) + (48*ln2*(3 - 2*x^2 + 3*x^4))/(-1 + x^2)^2)*z2 - (8*(130 - 141*x + 1004*x^2 - 1916*x^3 + 930*x^4 - 141*x^5 + 56*x^6)*z2^2)/(5*(-1 + x^2)^3) - (4*(79 - 182*x + 362*x^2 - 182*x^3 + 79*x^4)*z3)/(-1 + x^2)^2)*H[1, x] - (16*(28 - 81*x + 102*x^2 - 81*x^3 + 26*x^4)*z2*H[-1, -1, x])/(-1 + x^2)^2 + ((-4*(81 - 146*x + 81*x^2))/(-1 + x^2) + (8*(-40 + 95*x - 12*x^2 - 118*x^3 + 162*x^4 - 61*x^5 + 22*x^6)*z2)/(-1 + x^2)^3 + (32*(2 + 5*x - 33*x^2 + 48*x^3 - 33*x^4 + 5*x^5 + 2*x^6)*z3)/(-1 + x^2)^3)*H[-1, 0, x] - (64*(1 + x^2)^2*z3*H[-1, 1, x])/(-1 + x^2)^2 + (((-192*ln2*(x^2 + x^4))/(-1 + x^2)^3 + (8*(-3 - 57*x + 69*x^2 - 42*x^3 + 23*x^4 - 129*x^5 + 19*x^6))/(-1 + x^2)^3)*z2 - (16*(9 + 10*x - 58*x^2 + 56*x^3 - 56*x^4 + 10*x^5 + 11*x^6)*z3)/(-1 + x^2)^3)*H[0, -1, x] + ((153 - 246*x + 1050*x^2 - 902*x^3 + 649*x^4)/(-1 + x^2)^2 + (4*x*(-3 - 90*x + 644*x^2 - 762*x^3 + 115*x^4 + 72*x^5)*z2)/(-1 + x^2)^3 - (8*(-28 - 39*x + 197*x^2 - 420*x^3 + 271*x^4 - 39*x^5 + 46*x^6)*z3)/(3*(-1 + x^2)^3))*H[0, 0, x] + (((-192*ln2*(x^2 + x^4))/(-1 + x^2)^3 + (8*(5 - 10*x + 18*x^2 - 10*x^3 + 5*x^4))/(-1 + x^2)^2)*z2 + (16*(5 - x + 37*x^2 - 68*x^3 + 45*x^4 - x^5 + 13*x^6)*z3)/(-1 + x^2)^3)*H[0, 1, x] + ((-48*(3 - 2*x^2 + 3*x^4)*z2)/(-1 + x^2)^2 - (64*(1 + x^2)^2*z3)/(-1 + x^2)^2)*H[1, -1, x] + ((4*(43 - 18*x + 43*x^2))/(-1 + x^2) + (8*(14 - 7*x - 290*x^2 + 596*x^3 - 416*x^4 + 27*x^5 + 28*x^6)*z2)/(-1 + x^2)^3 - (16*(7 - 8*x + 51*x^2 - 104*x^3 + 49*x^4 - 8*x^5 + 5*x^6)*z3)/(-1 + x^2)^3)*H[1, 0, x] + (64*(1 + x^2)^2*z3*H[1, 1, x])/(-1 + x^2)^2 + ((4*(257 - 286*x + 257*x^2))/(-1 + x^2) - (64*(1 + x^2)^2*z2)/(-1 + x^2)^2)*H[-1, -1, 0, x] - (32*(2 + 3*x - 16*x^2 + 12*x^3 - 14*x^4 + 3*x^5 + 4*x^6)*z2*H[-1, 0, -1, x])/(-1 + x^2)^3 + ((-2*(-307 + 182*x + 660*x^2 - 486*x^3 + 399*x^4))/(-1 + x^2)^2 - (16*(-10 + 2*x - 19*x^2 + 40*x^3 - 7*x^4 + 2*x^5 + 2*x^6)*z2)/(-1 + x^2)^3)*H[-1, 0, 0, x] + ((-192*(2 - x + 2*x^2))/(-1 + x^2) - (64*(1 - 2*x + 18*x^2 - 14*x^3 + 4*x^4 + x^5)*z2)/((-1 + x)^2*(1 + x)^3))*H[-1, 1, 0, x] + (16*(19 + 18*x - 77*x^2 + 72*x^3 - 79*x^4 + 18*x^5 + 17*x^6)*z2*H[0, -1, -1, x])/(-1 + x^2)^3 + ((-2*(127 - 23*x + 61*x^2 + 579*x^3))/((-1 + x)*(1 + x)^2) - (16*(13 + 12*x - 59*x^2 + 72*x^3 - 65*x^4 + 12*x^5 + 7*x^6)*z2)/(-1 + x^2)^3)*H[0, -1, 0, x] + (8*(-11 - 12*x + 91*x^2 - 176*x^3 + 129*x^4 - 12*x^5 + 27*x^6)*z2*H[0, 0, -1, x])/(-1 + x^2)^3 + ((-137 + 450*x - 1035*x^2 + 660*x^3 + 157*x^4 - 702*x^5 + 543*x^6)/(-1 + x^2)^3 - (8*(-2 + 2*x - 41*x^2 - 40*x^3 + 3*x^4 + 2*x^5 + 42*x^6)*z2)/(-1 + x^2)^3)*H[0, 0, 0, x] - (16*(-1 - x - 2*x^2 + 6*x^3 + 3*x^4 + 3*x^5)*z2*H[0, 0, 1, x])/((-1 + x)^2*(1 + x)^3) + (192*(x^2 + x^4)*z2*H[0, 1, -1, x])/(-1 + x^2)^3 + ((4*(-43 + 12*x - 50*x^2 - 52*x^3 + 85*x^4))/(-1 + x^2)^2 + (16*(5 + 9*x - 56*x^2 + 84*x^3 - 60*x^4 + 9*x^5 + x^6)*z2)/(-1 + x^2)^3)*H[0, 1, 0, x] + ((-192*(2 - x + 2*x^2))/(-1 + x^2) - (64*(1 - 2*x + 18*x^2 - 14*x^3 + 4*x^4 + x^5)*z2)/((-1 + x)^2*(1 + x)^3))*H[1, -1, 0, x] + (32*(10 + 3*x - 8*x^2 - 12*x^3 - 10*x^4 + 3*x^5 + 8*x^6)*z2*H[1, 0, -1, x])/(-1 + x^2)^3 + ((4*(-51 - 68*x + 230*x^2 - 132*x^3 + 77*x^4))/(-1 + x^2)^2 - (16*(9 - 17*x + 113*x^2 - 228*x^3 + 117*x^4 - 17*x^5 + 13*x^6)*z2)/(-1 + x^2)^3)*H[1, 0, 0, x] - (32*(1 + x^2)^2*z2*H[1, 0, 1, x])/(-1 + x^2)^2 + ((64*(2 - x + 2*x^2))/(-1 + x^2) + (64*(1 - 2*x + 18*x^2 - 14*x^3 + 4*x^4 + x^5)*z2)/((-1 + x)^2*(1 + x)^3))*H[1, 1, 0, x] + (32*(1 + x^2)*H[-1, -1, -1, 0, x])/(-1 + x^2) + (16*(4 - 21*x + 142*x^2 - 21*x^3 + 2*x^4)*H[-1, -1, 0, 0, x])/(-1 + x^2)^2 - (16*(9 - 3*x - 92*x^2 - 3*x^3 + 11*x^4)*H[-1, 0, -1, 0, x])/(-1 + x^2)^2 + (8*(-19 - x + 355*x^2 - 118*x^3 - 207*x^4 + 35*x^5 + 3*x^6)*H[-1, 0, 0, 0, x])/(-1 + x^2)^3 + (16*(7 - 38*x^2 + 7*x^4)*H[-1, 0, 1, 0, x])/(-1 + x^2)^2 - (16*(3 - 2*x^2 + 3*x^4)*H[-1, 1, 0, 0, x])/(-1 + x^2)^2 - (16*(36 - 105*x + 228*x^2 - 105*x^3 + 38*x^4)*H[0, -1, -1, 0, x])/(-1 + x^2)^2 + (8*(-42 + 109*x - 346*x^2 + 462*x^3 - 154*x^4 - 119*x^5 + 50*x^6)*H[0, -1, 0, 0, x])/(-1 + x^2)^3 + (48*(5 - 10*x + 18*x^2 - 10*x^3 + 5*x^4)*H[0, -1, 1, 0, x])/(-1 + x^2)^2 + (8*(-18 + 53*x - 136*x^2 + 96*x^3 - 48*x^4 - 177*x^5 + 86*x^6)*H[0, 0, -1, 0, x])/(-1 + x^2)^3 + (8*(-11 + 20*x + 30*x^2 - 33*x^3 - 14*x^4 + 59*x^5 + 13*x^6)*H[0, 0, 0, 0, x])/(-1 + x^2)^3 - (8*(-14 + 21*x - 58*x^2 + 104*x^3 - 80*x^4 - 53*x^5 + 32*x^6)*H[0, 0, 1, 0, x])/(-1 + x^2)^3 + (48*(5 - 10*x + 18*x^2 - 10*x^3 + 5*x^4)*H[0, 1, -1, 0, x])/(-1 + x^2)^2 + (16*(10 - 10*x + 57*x^2 - 59*x^3 - 23*x^4 + 13*x^5 + 8*x^6)*H[0, 1, 0, 0, x])/(-1 + x^2)^3 - (16*(5 - 10*x + 18*x^2 - 10*x^3 + 5*x^4)*H[0, 1, 1, 0, x])/(-1 + x^2)^2 - (16*(3 - 2*x^2 + 3*x^4)*H[1, -1, 0, 0, x])/(-1 + x^2)^2 - (16*(10 - 23*x + 94*x^2 - 23*x^3 + 10*x^4)*H[1, 0, -1, 0, x])/(-1 + x^2)^2 + (8*(-11 + 53*x - 427*x^2 + 596*x^3 - 279*x^4 - 33*x^5 + 53*x^6)*H[1, 0, 0, 0, x])/(-1 + x^2)^3 + (16*(4 - 3*x + 22*x^2 - 3*x^3 + 4*x^4)*H[1, 0, 1, 0, x])/(-1 + x^2)^2 + (16*(15 - 17*x - 8*x^2 - 17*x^3 + 15*x^4)*H[1, 1, 0, 0, x])/(-1 + x^2)^2 - (256*(1 + x^2)^2*H[-1, -1, -1, 0, 0, x])/(-1 + x^2)^2 - (128*(1 + x^2)^2*H[-1, -1, 0, -1, 0, x])/(-1 + x^2)^2 + (192*(1 + x^2)^2*H[-1, -1, 0, 0, 0, x])/(-1 + x^2)^2 - (64*(1 + x^2)^2*H[-1, 0, -1, -1, 0, x])/(-1 + x^2)^2 + (32*(-6 - 5*x + 30*x^2 - 52*x^3 + 40*x^4 - 5*x^5 + 4*x^6)*H[-1, 0, -1, 0, 0, x])/(-1 + x^2)^3 + (32*(-8 + x - 19*x^2 + 28*x^3 - 9*x^4 + x^5 + 2*x^6)*H[-1, 0, 0, -1, 0, x])/(-1 + x^2)^3 - (16*(-22 + x - 22*x^2 + 28*x^3 + 12*x^4 + x^5 + 12*x^6)*H[-1, 0, 0, 0, 0, x])/(-1 + x^2)^3 - (128*(1 + x + 2*x^2)*H[-1, 0, 0, 1, 0, x])/((-1 + x)^2*(1 + x)^3) - (32*(1 - x + 14*x^2 - 20*x^3 + 14*x^4 - x^5 + x^6)*H[-1, 0, 1, 0, 0, x])/(-1 + x^2)^3 + (128*(1 + x^2)^2*H[-1, 1, 0, -1, 0, x])/(-1 + x^2)^2 - (64*(2 - x + 20*x^2 - 12*x^3 + 5*x^4 + 2*x^5)*H[-1, 1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^3) - (128*(1 + x^2)^2*H[-1, 1, 0, 1, 0, x])/(-1 + x^2)^2 - (32*(1 + x^2)^2*H[0, -1, -1, -1, 0, x])/(-1 + x^2)^2 + (16*(-3 + 22*x - 155*x^2 + 216*x^3 - 137*x^4 + 22*x^5 + 15*x^6)*H[0, -1, -1, 0, 0, x])/(-1 + x^2)^3 + (16*(5 + 22*x - 151*x^2 + 184*x^3 - 133*x^4 + 22*x^5 + 23*x^6)*H[0, -1, 0, -1, 0, x])/(-1 + x^2)^3 - (8*(13 + 64*x - 439*x^2 + 592*x^3 - 409*x^4 + 64*x^5 + 43*x^6)*H[0, -1, 0, 0, 0, x])/(-1 + x^2)^3 - (64*(1 + 2*x - 15*x^2 + 16*x^3 - 13*x^4 + 2*x^5 + 3*x^6)*H[0, -1, 0, 1, 0, x])/(-1 + x^2)^3 + (64*(x^2 + x^4)*H[0, -1, 1, 0, 0, x])/(-1 + x^2)^3 + (16*(13 - 6*x + 79*x^2 - 200*x^3 + 105*x^4 - 6*x^5 + 39*x^6)*H[0, 0, -1, -1, 0, x])/(-1 + x^2)^3 - (8*(15 + 8*x - 7*x^2 - 80*x^3 + 27*x^4 + 8*x^5 + 49*x^6)*H[0, 0, -1, 0, 0, x])/(-1 + x^2)^3 - (96*(-1 - x - 2*x^2 + 6*x^3 + 3*x^4 + 3*x^5)*H[0, 0, -1, 1, 0, x])/((-1 + x)^2*(1 + x)^3) - (8*(5 - 12*x + 43*x^2 - 336*x^3 + 145*x^4 - 12*x^5 + 107*x^6)*H[0, 0, 0, -1, 0, x])/(-1 + x^2)^3 + (4*(-15 - 6*x + x^2 - 104*x^3 + 59*x^4 - 6*x^5 + 43*x^6)*H[0, 0, 0, 0, 0, x])/(-1 + x^2)^3 + (16*(3 - x - 4*x^2 - 52*x^3 + 16*x^4 - x^5 + 23*x^6)*H[0, 0, 0, 1, 0, x])/(-1 + x^2)^3 - (96*(-1 - x - 2*x^2 + 6*x^3 + 3*x^4 + 3*x^5)*H[0, 0, 1, -1, 0, x])/((-1 + x)^2*(1 + x)^3) - (16*(-5 - 2*x + x^2 - 16*x^3 + 11*x^4 - 2*x^5 + 5*x^6)*H[0, 0, 1, 0, 0, x])/(-1 + x^2)^3 + (32*(-1 - x - 2*x^2 + 6*x^3 + 3*x^4 + 3*x^5)*H[0, 0, 1, 1, 0, x])/((-1 + x)^2*(1 + x)^3) + (64*(x^2 + x^4)*H[0, 1, -1, 0, 0, x])/(-1 + x^2)^3 - (32*(-1 + 5*x - 48*x^2 + 52*x^3 - 40*x^4 + 5*x^5 + 7*x^6)*H[0, 1, 0, -1, 0, x])/(-1 + x^2)^3 + (16*(1 + 13*x - 110*x^2 + 148*x^3 - 106*x^4 + 13*x^5 + 5*x^6)*H[0, 1, 0, 0, 0, x])/(-1 + x^2)^3 + (32*(-1 + x - 14*x^2 + 4*x^3 - 6*x^4 + x^5 + 7*x^6)*H[0, 1, 0, 1, 0, x])/(-1 + x^2)^3 - (32*(3 + 5*x - 24*x^2 + 36*x^3 - 24*x^4 + 5*x^5 + 3*x^6)*H[0, 1, 1, 0, 0, x])/(-1 + x^2)^3 + (128*(1 + x^2)^2*H[1, -1, 0, -1, 0, x])/(-1 + x^2)^2 - (64*(2 - x + 20*x^2 - 12*x^3 + 5*x^4 + 2*x^5)*H[1, -1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^3) - (128*(1 + x^2)^2*H[1, -1, 0, 1, 0, x])/(-1 + x^2)^2 + (320*(1 + x^2)^2*H[1, 0, -1, -1, 0, x])/(-1 + x^2)^2 - (32*(-13 + x - 15*x^2 + 28*x^3 + x^4 + x^5 + 3*x^6)*H[1, 0, -1, 0, 0, x])/(-1 + x^2)^3 - (192*(1 + x^2)^2*H[1, 0, -1, 1, 0, x])/(-1 + x^2)^2 - (64*(-5 - 10*x + 56*x^2 - 108*x^3 + 68*x^4 - 10*x^5 + 7*x^6)*H[1, 0, 0, -1, 0, x])/(-1 + x^2)^3 + (16*(-21 - 5*x + 17*x^2 - 20*x^3 + 41*x^4 - 5*x^5 + 3*x^6)*H[1, 0, 0, 0, 0, x])/(-1 + x^2)^3 + (64*(4 + 7*x - 8*x^2 + 24*x^3 + x^4 + 4*x^5)*H[1, 0, 0, 1, 0, x])/((-1 + x)^2*(1 + x)^3) - (192*(1 + x^2)^2*H[1, 0, 1, -1, 0, x])/(-1 + x^2)^2 - (64*(5 - 4*x + 27*x^2 - 52*x^3 + 23*x^4 - 4*x^5 + x^6)*H[1, 0, 1, 0, 0, x])/(-1 + x^2)^3 + (64*(1 + x^2)^2*H[1, 0, 1, 1, 0, x])/(-1 + x^2)^2 - (128*(1 + x^2)^2*H[1, 1, 0, -1, 0, x])/(-1 + x^2)^2 + (64*(2 - x + 20*x^2 - 12*x^3 + 5*x^4 + 2*x^5)*H[1, 1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^3) + (128*(1 + x^2)^2*H[1, 1, 0, 1, 0, x])/(-1 + x^2)^2))) + asr^3*(Cf*nl^2*Tf^2*(-29344/729 + (16*(61 + 78*x - 467*x^2)*z2)/(81*(-1 + x^2)) - (928*(1 + x^2)*z2^2)/(45*(-1 + x^2)) - (128*(6 - 3*x + 13*x^2)*z3)/(27*(-1 + x^2)) + ((64*(19 - 6*x + 19*x^2)*z2)/(27*(-1 + x^2)) + (256*(1 + x^2)*z3)/(9*(-1 + x^2)))*H[-1, x] + ((8*(4919 - 1602*x + 4919*x^2))/(729*(-1 + x^2)) + (32*(19 - 6*x + 19*x^2)*z2)/(27*(-1 + x^2)) + (64*(1 + x^2)*z3)/(27*(-1 + x^2)))*H[0, x] + (160/81 - (160*(1 + x^2)*H[0, x])/(81*(-1 + x^2)))/Ep^2 + (32/81 - (32*(1 + x^2)*H[0, x])/(81*(-1 + x^2)))/Ep + (-32/27 + (32*(1 + x^2)*H[0, x])/(27*(-1 + x^2)))/Ep^3 - (256*(1 + x^2)*z2*H[-1, -1, x])/(9*(-1 + x^2)) + ((-32*(203 - 78*x + 203*x^2))/(81*(-1 + x^2)) - (128*(1 + x^2)*z2)/(9*(-1 + x^2)))*H[-1, 0, x] + (128*(1 + x^2)*z2*H[0, -1, x])/(9*(-1 + x^2)) + ((16*(203 - 78*x + 203*x^2))/(81*(-1 + x^2)) + (64*(1 + x^2)*z2)/(9*(-1 + x^2)))*H[0, 0, x] + (128*(19 - 6*x + 19*x^2)*H[-1, -1, 0, x])/(27*(-1 + x^2)) - (64*(19 - 6*x + 19*x^2)*H[-1, 0, 0, x])/(27*(-1 + x^2)) - (64*(19 - 6*x + 19*x^2)*H[0, -1, 0, x])/(27*(-1 + x^2)) + (32*(19 - 6*x + 19*x^2)*H[0, 0, 0, x])/(27*(-1 + x^2)) - (512*(1 + x^2)*H[-1, -1, -1, 0, x])/(9*(-1 + x^2)) + (256*(1 + x^2)*H[-1, -1, 0, 0, x])/(9*(-1 + x^2)) + (256*(1 + x^2)*H[-1, 0, -1, 0, x])/(9*(-1 + x^2)) - (128*(1 + x^2)*H[-1, 0, 0, 0, x])/(9*(-1 + x^2)) + (256*(1 + x^2)*H[0, -1, -1, 0, x])/(9*(-1 + x^2)) - (128*(1 + x^2)*H[0, -1, 0, 0, x])/(9*(-1 + x^2)) - (128*(1 + x^2)*H[0, 0, -1, 0, x])/(9*(-1 + x^2)) + (64*(1 + x^2)*H[0, 0, 0, 0, x])/(9*(-1 + x^2))) + Cf*nh*nl*Tf^2*((-16*(317 + 762*x + 317*x^2))/(27*(1 + x)^2) - (16*(97 + 1767*x + 2548*x^2 - 2936*x^3 - 1653*x^4 + 433*x^5)*z2)/(81*(-1 + x)*(1 + x)^4) + (64*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*z2^2)/(3*(-1 + x)*(1 + x)^3) - (32*(39 - 24*x + 34*x^2 - 24*x^3 + 39*x^4)*z3)/(27*(1 + x)^4) + (64*(19 - 14*x + 14*x^2 - 14*x^3 + 19*x^4)*z2*H[-1, x])/(9*(1 + x)^4) + ((16*(463 + 538*x - 426*x^2 + 538*x^3 + 463*x^4))/(81*(-1 + x)*(1 + x)^3) - (16*(-81 - 27*x - 120*x^2 + 104*x^3 - 291*x^4 + 71*x^5)*z2)/(27*(-1 + x)*(1 + x)^4) + (32*(13 + 26*x - 46*x^2 + 26*x^3 + 13*x^4)*z3)/(27*(-1 + x)*(1 + x)^3))*H[0, x] + ((16*z2)/9 - (16*(1 + x^2)*z2*H[0, x])/(9*(-1 + x^2)))/Ep - (32*(265 - 208*x + 14*x^2 - 208*x^3 + 265*x^4)*H[-1, 0, x])/(81*(-1 + x)*(1 + x)^3) - (128*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*z2*H[0, -1, x])/(3*(-1 + x)*(1 + x)^3) + ((32*(203 + 93*x - 247*x^2 + 53*x^3 - 36*x^4 + 62*x^5))/(81*(-1 + x)*(1 + x)^4) + (128*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*z2)/(9*(-1 + x)*(1 + x)^3))*H[0, 0, x] + (64*(19 - 14*x + 14*x^2 - 14*x^3 + 19*x^4)*H[-1, 0, 0, x])/(27*(1 + x)^4) + (64*(19 - 14*x + 14*x^2 - 14*x^3 + 19*x^4)*H[0, -1, 0, x])/(27*(1 + x)^4) - (64*(-19 - 3*x - 25*x^2 + 31*x^3 - 69*x^4 + 19*x^5)*H[0, 0, 0, x])/(27*(-1 + x)*(1 + x)^4) - (128*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*H[0, -1, 0, 0, x])/(9*(-1 + x)*(1 + x)^3) - (128*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*H[0, 0, -1, 0, x])/(9*(-1 + x)*(1 + x)^3) + (128*(1 + 2*x - 4*x^2 + 2*x^3 + x^4)*H[0, 0, 0, 0, x])/(9*(-1 + x)*(1 + x)^3)) + Cf^2*nl*Tf*(-2011/81 - (512*li4half*(1 - 4*x + x^2))/(3*(1 + x)^2) - (64*ln2^4*(1 - 4*x + x^2))/(9*(1 + x)^2) - (8*(1529 - 642*x - 1905*x^2 + 520*x^3 - 6397*x^4 - 774*x^5 + 4237*x^6)*z2^2)/(45*(-1 + x^2)^3) + (16*(172 + 699*x - 2449*x^2 + 177*x^3 + 563*x^4)*z3)/(9*(-1 + x^2)^2) + z2*((-256*ln2^2*(1 - 4*x + x^2))/(3*(1 + x)^2) + (64*ln2*(7 - 100*x + 7*x^2))/(3*(1 + x)^2) + (-2886 + 9088*x + 2656*x^2 + 464*x^3 - 3754*x^4)/(9*(-1 + x^2)^2) + (16*(9 + 24*x - 127*x^2 + 84*x^3 - 103*x^4 + 24*x^5 + 33*x^6)*z3)/(3*(-1 + x^2)^3)) - (8*(15 - 252*x + 1767*x^2 - 3356*x^3 + 1991*x^4 - 252*x^5 + 239*x^6)*z5)/(3*(-1 + x^2)^3) + (((-64*ln2*(5 - 4*x + 5*x^2))/(1 + x)^2 - (8*(143 - 138*x + 540*x^2 - 942*x^3 + 445*x^4))/(9*(-1 + x^2)^2))*z2 + (1952*(1 + x^2)^2*z2^2)/(15*(-1 + x^2)^2) - (16*(45 - 86*x + 38*x^2 - 86*x^3 + 25*x^4)*z3)/(3*(-1 + x^2)^2))*H[-1, x] + ((2*(9406 + 729*x + 9406*x^2))/(81*(-1 + x^2)) + (2*(341 - 1162*x - 5113*x^2 + 11396*x^3 - 10805*x^4 - 3082*x^5 + 4009*x^6)*z2)/(9*(-1 + x^2)^3) + (8*(-49 - 100*x + 447*x^2 - 2440*x^3 + 1117*x^4 - 100*x^5 + 621*x^6)*z2^2)/(15*(-1 + x^2)^3) - (8*(247 + 520*x - 3121*x^2 + 3444*x^3 - 1863*x^4 + 76*x^5 + 113*x^6)*z3)/(9*(-1 + x^2)^3))*H[0, x] + (((128*(2 - x + 2*x^2))/(3*(-1 + x^2)) - (64*ln2*(5 - 4*x + 5*x^2))/(1 + x)^2)*z2 + (32*(-103 + 35*x - 942*x^2 + 794*x^3 - 109*x^4 + 29*x^5)*z2^2)/(15*(-1 + x)^2*(1 + x)^3) + (16*(119 - 282*x + 790*x^2 - 282*x^3 + 119*x^4)*z3)/(9*(-1 + x^2)^2))*H[1, x] + (32*(59 - 192*x + 252*x^2 - 192*x^3 + 49*x^4)*z2*H[-1, -1, x])/(3*(-1 + x^2)^2) + ((4*(1807 - 3132*x + 1807*x^2))/(9*(-1 + x^2)) - (16*(82 - 169*x + 152*x^2 + 104*x^3 - 26*x^4 + 81*x^5)*z2)/(3*(-1 + x)^2*(1 + x)^3) - (32*(-1 + 2*x^2 + 3*x^4)*z3)/(-1 + x^2)^2)*H[-1, 0, x] + (256*(1 + x^2)^2*z3*H[-1, 1, x])/(3*(-1 + x^2)^2) + (((128*ln2*(1 + 2*x + 4*x^2 + 2*x^3 + x^4))/((-1 + x)*(1 + x)^3) + (8*(371 + 1062*x - 2617*x^2 + 1968*x^3 - 2219*x^4 + 1434*x^5 + 97*x^6))/(9*(-1 + x^2)^3))*z2 + (64*(9 + 8*x - 47*x^2 + 46*x^3 - 48*x^4 + 8*x^5 + 8*x^6)*z3)/(3*(-1 + x^2)^3))*H[0, -1, x] + ((-2*(18817 - 23148*x + 108824*x^2 - 88308*x^3 + 69559*x^4))/(81*(-1 + x^2)^2) + (8*(75 + 29*x - 198*x^2 + 52*x^3 + 1153*x^4 + 119*x^5 - 734*x^6)*z2)/(9*(-1 + x^2)^3) + (16*(-29 - 114*x + 601*x^2 - 1224*x^3 + 731*x^4 - 114*x^5 + 101*x^6)*z3)/(9*(-1 + x^2)^3))*H[0, 0, x] + (8/3 - (16*(1 + x^2)*H[0, x])/(3*(-1 + x^2)) + (16*(1 + x^2)^2*H[0, 0, x])/(3*(-1 + x^2)^2))/Ep^3 + (((128*ln2*(1 + 2*x + 4*x^2 + 2*x^3 + x^4))/((-1 + x)*(1 + x)^3) - (32*(5 - 10*x + 18*x^2 - 10*x^3 + 5*x^4))/(3*(-1 + x^2)^2))*z2 - (32*(3 - 4*x + 95*x^2 - 140*x^3 + 111*x^4 - 4*x^5 + 19*x^6)*z3)/(3*(-1 + x^2)^3))*H[0, 1, x] + ((64*(5 - 4*x + 5*x^2)*z2)/(1 + x)^2 + (256*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[1, -1, x] + ((4048 - 1952*x + 4048*x^2)/(9 - 9*x^2) - (32*(-11 - 114*x + 485*x^2 - 746*x^3 + 471*x^4 - 264*x^5 + 107*x^6)*z2)/(9*(-1 + x^2)^3) + (64*(-6 + 3*x - 60*x^2 + 56*x^3 - 5*x^4 + 4*x^5)*z3)/(3*(-1 + x)^2*(1 + x)^3))*H[1, 0, x] - (256*(1 + x^2)^2*z3*H[1, 1, x])/(3*(-1 + x^2)^2) + ((-16*(727 - 690*x + 727*x^2))/(9*(-1 + x^2)) + (352*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*H[-1, -1, 0, x] + (224*(1 + x^2)^2*z2*H[-1, 0, -1, x])/(3*(-1 + x^2)^2) + ((8*(-623 - 626*x + 6264*x^2 - 2294*x^3 + 1407*x^4))/(9*(-1 + x^2)^2) + (208*(1 + x^2)^2*z2)/(-1 + x^2)^2)*H[-1, 0, 0, x] + ((256*(2 - x + 2*x^2))/(-1 + x^2) + (256*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*H[-1, 1, 0, x] - (32*(41 + 24*x - 103*x^2 + 48*x^3 - 113*x^4 + 24*x^5 + 31*x^6)*z2*H[0, -1, -1, x])/(3*(-1 + x^2)^3) + ((16*(-216 + 715*x - 1387*x^2 - 119*x^3 + 799*x^4))/(9*(-1 + x^2)^2) + (8*(87 + 32*x - 121*x^2 - 64*x^3 - 135*x^4 + 32*x^5 + 73*x^6)*z2)/(3*(-1 + x^2)^3))*H[0, -1, 0, x] - (64*(-7 - 8*x + 51*x^2 - 84*x^3 + 67*x^4 - 8*x^5 + 9*x^6)*z2*H[0, 0, -1, x])/(3*(-1 + x^2)^3) + ((-8*(-508 + 970*x - 1173*x^2 - 1634*x^3 + 3866*x^4 - 1124*x^5 + 707*x^6))/(9*(-1 + x^2)^3) + (4*(29 + 24*x - 267*x^2 - 64*x^3 - 101*x^4 + 24*x^5 + 195*x^6)*z2)/(3*(-1 + x^2)^3))*H[0, 0, 0, x] + (-16/9 + (8*(1 + x^2)*z2)/(3*(-1 + x^2)) + ((4*(5 + 6*x + 5*x^2))/(9*(-1 + x^2)) - (8*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*H[0, x] + (16*(1 + x^2)*H[-1, 0, x])/(3*(-1 + x^2)) - (16*(-1 + 3*x + x^2 + 3*x^3 + 2*x^4)*H[0, 0, x])/(9*(-1 + x^2)^2) - (32*(1 + x^2)^2*H[-1, 0, 0, x])/(3*(-1 + x^2)^2) - (16*(1 + x^2)^2*H[0, -1, 0, x])/(3*(-1 + x^2)^2) + (8*(1 + x^2)^2*H[0, 0, 0, x])/(-1 + x^2)^2)/Ep^2 + (64*(-1 - x - 2*x^2 + 6*x^3 + 3*x^4 + 3*x^5)*z2*H[0, 0, 1, x])/(3*(-1 + x)^2*(1 + x)^3) - (128*(1 + 2*x + 4*x^2 + 2*x^3 + x^4)*z2*H[0, 1, -1, x])/((-1 + x)*(1 + x)^3) + ((-32*(-101 + 115*x - 216*x^2 + 19*x^3 + 91*x^4))/(9*(-1 + x^2)^2) + (64*(-1 - 3*x^2 - x^4 + x^6)*z2)/(3*(-1 + x^2)^3))*H[0, 1, 0, x] + ((256*(2 - x + 2*x^2))/(-1 + x^2) + (256*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*H[1, -1, 0, x] - (128*(-7 - 7*x - 14*x^2 + 10*x^3 + 5*x^4 + 5*x^5)*z2*H[1, 0, -1, x])/(3*(-1 + x)^2*(1 + x)^3) + ((-16*(-62 - 653*x + 1814*x^2 - 845*x^3 + 322*x^4))/(9*(-1 + x^2)^2) + (64*(-6 + 3*x - 60*x^2 + 68*x^3 + x^4 + 10*x^5)*z2)/(3*(-1 + x)^2*(1 + x)^3))*H[1, 0, 0, x] + (128*(1 + x^2)^2*z2*H[1, 0, 1, x])/(3*(-1 + x^2)^2) + ((-256*(2 - x + 2*x^2))/(3*(-1 + x^2)) - (128*(2 - x + 20*x^2 - 12*x^3 + 5*x^4 + 2*x^5)*z2)/(3*(-1 + x)^2*(1 + x)^3))*H[1, 1, 0, x] - (320*(1 + x^2)*H[-1, -1, -1, 0, x])/(3*(-1 + x^2)) - (64*(25 - 19*x + 173*x^2 - 19*x^3 + 20*x^4)*H[-1, -1, 0, 0, x])/(3*(-1 + x^2)^2) + (16*(-9 - 26*x - 414*x^2 - 26*x^3 + 11*x^4)*H[-1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + (8*(75 + 113*x + 1176*x^2 + 1272*x^3 - 163*x^4 + 87*x^5)*H[-1, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^3) - (64*(7 - 38*x^2 + 7*x^4)*H[-1, 0, 1, 0, x])/(3*(-1 + x^2)^2) + (64*(5 - 4*x + 5*x^2)*H[-1, 1, 0, 0, x])/(3*(1 + x)^2) + (16*(337 - 1182*x + 2222*x^2 - 1182*x^3 + 397*x^4)*H[0, -1, -1, 0, x])/(9*(-1 + x^2)^2) - (8*(-255 + 506*x + 1701*x^2 - 2576*x^3 + 2423*x^4 - 1786*x^5 + 179*x^6)*H[0, -1, 0, 0, x])/(9*(-1 + x^2)^3) - (64*(5 - 10*x + 18*x^2 - 10*x^3 + 5*x^4)*H[0, -1, 1, 0, x])/(-1 + x^2)^2 - (32*(-41 + 140*x - 726*x^2 + 1316*x^3 - 887*x^4 - 364*x^5 + 74*x^6)*H[0, 0, -1, 0, x])/(9*(-1 + x^2)^3) - (8*(-355 + 296*x + 323*x^2 - 2854*x^3 + 2279*x^4 + 74*x^5 + 749*x^6)*H[0, 0, 0, 0, x])/(9*(-1 + x^2)^3) + (-470/27 + (8*(-3 + x - 10*x^2)*z2)/(3*(-1 + x^2)) - (16*(-1 + 3*x^2)*z3)/(3*(-1 + x^2)) + (16*(1 + x^2)*z2*H[-1, x])/(3*(-1 + x^2)) + ((2*(599 - 216*x + 599*x^2))/(27*(-1 + x^2)) + (4*(1 - 2*x + 26*x^2 - 2*x^3 + 25*x^4)*z2)/(3*(-1 + x^2)^2) + (16*(-1 + 2*x^2 + 3*x^4)*z3)/(3*(-1 + x^2)^2))*H[0, x] + ((-8*(13 - 2*x + 13*x^2))/(3*(-1 + x^2)) - (16*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*H[-1, 0, x] - (16*(1 + x^2)^2*z2*H[0, -1, x])/(3*(-1 + x^2)^2) + ((-4*(481 - 234*x + 728*x^2 - 198*x^3 + 247*x^4))/(27*(-1 + x^2)^2) - (40*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*H[0, 0, x] + (32*(1 + x^2)*H[-1, -1, 0, x])/(3*(-1 + x^2)) + (32*(7 - x + 13*x^2 - x^3 + 6*x^4)*H[-1, 0, 0, x])/(3*(-1 + x^2)^2) + (8*(15 - 2*x + 26*x^2 - 2*x^3 + 11*x^4)*H[0, -1, 0, x])/(3*(-1 + x^2)^2) - (4*(41 - 6*x + 78*x^2 - 6*x^3 + 37*x^4)*H[0, 0, 0, x])/(3*(-1 + x^2)^2) - (64*(1 + x^2)^2*H[-1, -1, 0, 0, x])/(3*(-1 + x^2)^2) - (32*(1 + x^2)^2*H[-1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + (16*(1 + x^2)^2*H[-1, 0, 0, 0, x])/(-1 + x^2)^2 - (32*(1 + x^2)^2*H[0, -1, -1, 0, x])/(3*(-1 + x^2)^2) + (16*(1 + x^2)^2*H[0, -1, 0, 0, x])/(-1 + x^2)^2 + (32*(1 + x^2)^2*H[0, 0, -1, 0, x])/(3*(-1 + x^2)^2) - (32*(1 + x^2)^2*H[0, 0, 0, 0, x])/(3*(-1 + x^2)^2))/Ep + (32*(-62 + 39*x - 176*x^2 + 508*x^3 - 360*x^4 - 99*x^5 + 6*x^6)*H[0, 0, 1, 0, x])/(9*(-1 + x^2)^3) - (64*(5 - 10*x + 18*x^2 - 10*x^3 + 5*x^4)*H[0, 1, -1, 0, x])/(-1 + x^2)^2 + (32*(-40 + 16*x + 292*x^2 - 571*x^3 + 730*x^4 - 191*x^5 + 20*x^6)*H[0, 1, 0, 0, x])/(9*(-1 + x^2)^3) + (64*(5 - 10*x + 18*x^2 - 10*x^3 + 5*x^4)*H[0, 1, 1, 0, x])/(3*(-1 + x^2)^2) + (64*(5 - 4*x + 5*x^2)*H[1, -1, 0, 0, x])/(3*(1 + x)^2) + (64*(80 - 153*x + 430*x^2 - 153*x^3 + 80*x^4)*H[1, 0, -1, 0, x])/(9*(-1 + x^2)^2) - (16*(-218 + 63*x + 156*x^2 - 1492*x^3 + 1756*x^4 - 819*x^5 + 410*x^6)*H[1, 0, 0, 0, x])/(9*(-1 + x^2)^3) - (64*(47 - 51*x + 160*x^2 - 51*x^3 + 47*x^4)*H[1, 0, 1, 0, x])/(9*(-1 + x^2)^2) - (32*(10 + 17*x - 58*x^2 + 17*x^3 + 10*x^4)*H[1, 1, 0, 0, x])/(3*(-1 + x^2)^2) + (1408*(1 + x^2)^2*H[-1, -1, -1, 0, 0, x])/(3*(-1 + x^2)^2) + (704*(1 + x^2)^2*H[-1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - (352*(1 + x^2)^2*H[-1, -1, 0, 0, 0, x])/(-1 + x^2)^2 + (448*(1 + x^2)^2*H[-1, 0, -1, -1, 0, x])/(3*(-1 + x^2)^2) - (928*(1 + x^2)^2*H[-1, 0, -1, 0, 0, x])/(3*(-1 + x^2)^2) - (832*(1 + x^2)^2*H[-1, 0, 0, -1, 0, x])/(3*(-1 + x^2)^2) + (1280*(1 + x^2)^2*H[-1, 0, 0, 0, 0, x])/(3*(-1 + x^2)^2) + (256*(1 + x^2)^2*H[-1, 0, 0, 1, 0, x])/(3*(-1 + x^2)^2) - (512*(1 + x^2)^2*H[-1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + (512*(1 + x^2)^2*H[-1, 1, 0, 0, 0, x])/(3*(-1 + x^2)^2) + (512*(1 + x^2)^2*H[-1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^2) + (320*(1 + x^2)^2*H[0, -1, -1, -1, 0, x])/(3*(-1 + x^2)^2) - (32*(-15 + 40*x - 303*x^2 + 400*x^3 - 249*x^4 + 40*x^5 + 39*x^6)*H[0, -1, -1, 0, 0, x])/(3*(-1 + x^2)^3) - (128*(1 + 10*x - 73*x^2 + 84*x^3 - 61*x^4 + 10*x^5 + 13*x^6)*H[0, -1, 0, -1, 0, x])/(3*(-1 + x^2)^3) + (32*(3 + 48*x - 353*x^2 + 440*x^3 - 307*x^4 + 48*x^5 + 49*x^6)*H[0, -1, 0, 0, 0, x])/(3*(-1 + x^2)^3) + (256*(1 + 2*x - 15*x^2 + 16*x^3 - 13*x^4 + 2*x^5 + 3*x^6)*H[0, -1, 0, 1, 0, x])/(3*(-1 + x^2)^3) - (128*(1 + 2*x + 4*x^2 + 2*x^3 + x^4)*H[0, -1, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)^3) - (128*(5 - 2*x + 27*x^2 - 84*x^3 + 43*x^4 - 2*x^5 + 21*x^6)*H[0, 0, -1, -1, 0, x])/(3*(-1 + x^2)^3) + (32*(9 + 16*x - 91*x^2 + 24*x^3 - 41*x^4 + 16*x^5 + 59*x^6)*H[0, 0, -1, 0, 0, x])/(3*(-1 + x^2)^3) + (128*(-1 - x - 2*x^2 + 6*x^3 + 3*x^4 + 3*x^5)*H[0, 0, -1, 1, 0, x])/((-1 + x)^2*(1 + x)^3) + (16*(1 - 20*x + 61*x^2 - 656*x^3 + 291*x^4 - 20*x^5 + 231*x^6)*H[0, 0, 0, -1, 0, x])/(3*(-1 + x^2)^3) - (8*(-45 - 20*x + 3*x^2 - 368*x^3 + 197*x^4 - 20*x^5 + 149*x^6)*H[0, 0, 0, 0, 0, x])/(3*(-1 + x^2)^3) - (64*(3 - x - 4*x^2 - 56*x^3 + 18*x^4 - x^5 + 25*x^6)*H[0, 0, 0, 1, 0, x])/(3*(-1 + x^2)^3) + (128*(-1 - x - 2*x^2 + 6*x^3 + 3*x^4 + 3*x^5)*H[0, 0, 1, -1, 0, x])/((-1 + x)^2*(1 + x)^3) + (64*(-5 - 3*x + 21*x^2 - 36*x^3 + 29*x^4 - 3*x^5 + 3*x^6)*H[0, 0, 1, 0, 0, x])/(3*(-1 + x^2)^3) - (128*(-1 - x - 2*x^2 + 6*x^3 + 3*x^4 + 3*x^5)*H[0, 0, 1, 1, 0, x])/(3*(-1 + x)^2*(1 + x)^3) - (128*(1 + 2*x + 4*x^2 + 2*x^3 + x^4)*H[0, 1, -1, 0, 0, x])/(3*(-1 + x)*(1 + x)^3) + (128*(-3 + 5*x - 50*x^2 + 60*x^3 - 42*x^4 + 5*x^5 + 5*x^6)*H[0, 1, 0, -1, 0, x])/(3*(-1 + x^2)^3) - (32*(-4 + 9*x - 119*x^2 + 136*x^3 - 107*x^4 + 9*x^5 + 8*x^6)*H[0, 1, 0, 0, 0, x])/(3*(-1 + x^2)^3) - (128*(-2 + x - 15*x^2 + 8*x^3 - 7*x^4 + x^5 + 6*x^6)*H[0, 1, 0, 1, 0, x])/(3*(-1 + x^2)^3) + (64*(2 + 9*x - 41*x^2 + 72*x^3 - 41*x^4 + 9*x^5 + 2*x^6)*H[0, 1, 1, 0, 0, x])/(3*(-1 + x^2)^3) - (512*(1 + x^2)^2*H[1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + (512*(1 + x^2)^2*H[1, -1, 0, 0, 0, x])/(3*(-1 + x^2)^2) + (512*(1 + x^2)^2*H[1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^2) - (1280*(1 + x^2)^2*H[1, 0, -1, -1, 0, x])/(3*(-1 + x^2)^2) + (512*(3 + 3*x + 6*x^2 + 2*x^3 + x^4 + x^5)*H[1, 0, -1, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^3) + (256*(1 + x^2)^2*H[1, 0, -1, 1, 0, x])/(-1 + x^2)^2 + (256*(5 + 14*x - 38*x^2 + 62*x^3 - 2*x^4 + 7*x^5)*H[1, 0, 0, -1, 0, x])/(3*(-1 + x)^2*(1 + x)^3) - (32*(38 + 65*x - 68*x^2 + 164*x^3 - 17*x^4 + 10*x^5)*H[1, 0, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^3) - (256*(4 + 7*x - 8*x^2 + 24*x^3 + x^4 + 4*x^5)*H[1, 0, 0, 1, 0, x])/(3*(-1 + x)^2*(1 + x)^3) + (256*(1 + x^2)^2*H[1, 0, 1, -1, 0, x])/(-1 + x^2)^2 + (64*(-18 - 3*x - 116*x^2 + 84*x^3 - 13*x^4 + 2*x^5)*H[1, 0, 1, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^3) - (256*(1 + x^2)^2*H[1, 0, 1, 1, 0, x])/(3*(-1 + x^2)^2) + (512*(1 + x^2)^2*H[1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - (128*(4 + x + 24*x^2 - 8*x^3 + 7*x^4 + 4*x^5)*H[1, 1, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^3) - (512*(1 + x^2)^2*H[1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^2)) + Ca*Cf*nl*Tf*(259150/729 + (256*li4half*(1 - 4*x + x^2))/(3*(1 + x)^2) + (32*ln2^4*(1 - 4*x + x^2))/(9*(1 + x)^2) + (4*(1822 - 354*x - 3314*x^2 - 1790*x^3 + 1551*x^4 - 1926*x^5 + 1731*x^6)*z2^2)/(45*(-1 + x^2)^3) + (8*(-3890 + 8595*x - 14023*x^2 + 5121*x^3 + 343*x^4)*z3)/(81*(-1 + x^2)^2) + z2*((128*ln2^2*(1 - 4*x + x^2))/(3*(1 + x)^2) - (32*ln2*(7 - 100*x + 7*x^2))/(3*(1 + x)^2) + (4*(752 - 22989*x + 43127*x^2 - 37185*x^3 + 10679*x^4))/(81*(-1 + x^2)^2) + (8*(-3 - 72*x + 305*x^2 - 324*x^3 + 321*x^4 - 72*x^5 + 13*x^6)*z3)/(9*(-1 + x^2)^3)) + (4*(-149 + 372*x - 1585*x^2 + 2308*x^3 - 1301*x^4 + 372*x^5 + 135*x^6)*z5)/(3*(-1 + x^2)^3) + (((32*ln2*(5 - 4*x + 5*x^2))/(1 + x)^2 - (4*(-2227 + 2958*x - 1620*x^2 + 282*x^3 + 463*x^4))/(27*(-1 + x^2)^2))*z2 - (32*(14 + 37*x^2 + 23*x^4)*z2^2)/(15*(-1 + x^2)^2) - (8*(-343 + 582*x - 782*x^2 + 582*x^3 + 217*x^4)*z3)/(9*(-1 + x^2)^2))*H[-1, x] + ((309838 - 47376*x + 309838*x^2)/(729 - 729*x^2) - (4*(2932 - 14814*x + 25569*x^2 - 49302*x^3 + 49682*x^4 - 30312*x^5 + 5013*x^6)*z2)/(81*(-1 + x^2)^3) + (8*(11 - 154*x + 402*x^2 - 454*x^3 + 496*x^4 - 154*x^5 + 105*x^6)*z2^2)/(15*(-1 + x^2)^3) + (8*(181 - 466*x + 1315*x^2 - 2124*x^3 + 837*x^4 - 226*x^5 + 191*x^6)*z3)/(9*(-1 + x^2)^3))*H[0, x] + (176/27 - (176*(1 + x^2)*H[0, x])/(27*(-1 + x^2)))/Ep^3 + (((-16*(1 - 6*x + x^2))/(9*(-1 + x^2)) + (32*ln2*(5 - 4*x + 5*x^2))/(1 + x)^2)*z2 + (16*(59 + 197*x - 204*x^2 + 352*x^3 - 123*x^4 + 15*x^5)*z2^2)/(15*(-1 + x)^2*(1 + x)^3) - (8*(197 + 414*x - 1006*x^2 + 414*x^3 + 61*x^4)*z3)/(9*(-1 + x^2)^2))*H[1, x] + ((-32*(127 - 288*x + 378*x^2 - 288*x^3 + 35*x^4)*z2)/(9*(-1 + x^2)^2) + (128*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[-1, -1, x] + ((4*(8195 - 6492*x + 8195*x^2))/(81*(-1 + x^2)) + (64*(-9 - 57*x + 70*x^2 - 63*x^3 + 30*x^4)*z2)/(9*(-1 + x^2)^2) + (64*(-14 - 3*x^2 + 11*x^4)*z3)/(9*(-1 + x^2)^2))*H[-1, 0, x] + ((-256*(1 + x^2)*z2)/(9*(-1 + x^2)) - (128*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[-1, 1, x] + (((-64*ln2*(1 + 2*x + 4*x^2 + 2*x^3 + x^4))/((-1 + x)*(1 + x)^3) - (8*(197 + 144*x - 503*x^2 + 984*x^3 - 2101*x^4 + 1104*x^5 + 223*x^6))/(9*(-1 + x^2)^3))*z2 - (16*(93 - 24*x + 125*x^2 - 372*x^3 + 69*x^4 - 24*x^5 + 37*x^6)*z3)/(9*(-1 + x^2)^3))*H[0, -1, x] + ((4*(5876 + 759*x - 1021*x^2 + 3399*x^3 - 1453*x^4))/(81*(-1 + x^2)^2) - (8*(24 - 302*x + 440*x^2 + 194*x^3 - 435*x^4 + 142*x^5 + 113*x^6)*z2)/(9*(-1 + x^2)^3) - (16*(-18 + 33*x - 236*x^2 + 234*x^3 - 144*x^4 + 33*x^5 + 74*x^6)*z3)/(9*(-1 + x^2)^3))*H[0, 0, x] + (((-64*ln2*(1 + 2*x + 4*x^2 + 2*x^3 + x^4))/((-1 + x)*(1 + x)^3) + (32*(-5 - 12*x + 4*x^2 - 12*x^3 + 5*x^4))/(9*(-1 + x^2)^2))*z2 + (16*(45 + 132*x - 475*x^2 + 876*x^3 - 495*x^4 + 132*x^5 + 25*x^6)*z3)/(9*(-1 + x^2)^3))*H[0, 1, x] + ((-32*(-37 + 89*x - 73*x^2 + 53*x^3)*z2)/(9*(-1 + x)*(1 + x)^2) - (128*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[1, -1, x] + ((8*(433 - 1926*x + 433*x^2))/(81*(-1 + x^2)) - (32*(-64 + 29*x - 167*x^2 + 45*x^3 + 79*x^4 + 10*x^5)*z2)/(9*(-1 + x)^2*(1 + x)^3) + (32*(4 + 31*x - 63*x^2 + 75*x^3 - 25*x^4 + 2*x^5)*z3)/(9*(-1 + x)^2*(1 + x)^3))*H[1, 0, x] + ((64*(1 + x^2)*z2)/(9*(-1 + x^2)) + (128*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[1, 1, x] + ((-8*(1465 - 906*x + 1465*x^2))/(27*(-1 + x^2)) + (256*(1 + x^2)*z2)/(3*(-1 + x^2)^2))*H[-1, -1, 0, x] + (64*(1 + x^2)^2*z2*H[-1, 0, -1, x])/(3*(-1 + x^2)^2) + ((4*(-445 - 8118*x + 15168*x^2 - 9498*x^3 + 2605*x^4))/(27*(-1 + x^2)^2) + (32*(-1 + 12*x^2 + 13*x^4)*z2)/(9*(-1 + x^2)^2))*H[-1, 0, 0, x] + (64*(1 + x^2)^2*z2*H[-1, 0, 1, x])/(3*(-1 + x^2)^2) + ((32*(5 + 18*x + 5*x^2))/(9*(-1 + x^2)) - (128*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*H[-1, 1, 0, x] + (128*(14 + 9*x - 40*x^2 + 18*x^3 - 41*x^4 + 9*x^5 + 13*x^6)*z2*H[0, -1, -1, x])/(9*(-1 + x^2)^3) + ((8*(-1697 + 234*x - 3427*x^2 - 1836*x^3 + 2878*x^4))/(81*(-1 + x^2)^2) - (64*(9 + 6*x - 25*x^2 - 12*x^3 - 18*x^4 + 6*x^5 + 16*x^6)*z2)/(9*(-1 + x^2)^3))*H[0, -1, 0, x] + (256*(1 + x^2)^2*z2*H[0, -1, 1, x])/(9*(-1 + x^2)^2) + (32*(-15 + 12*x - 46*x^2 + 90*x^3 - 12*x^4 + 12*x^5 + 19*x^6)*z2*H[0, 0, -1, x])/(9*(-1 + x^2)^3) + ((-4*(2922 - 5256*x + 10637*x^2 - 47250*x^3 + 66324*x^4 - 41922*x^5 + 3313*x^6))/(81*(-1 + x^2)^3) - (16*(-6 - 45*x + 217*x^2 - 528*x^3 + 285*x^4 - 45*x^5 + 62*x^6)*z2)/(9*(-1 + x^2)^3))*H[0, 0, 0, x] - (32*(3 + 3*x + 10*x^2 + 34*x^3 + 19*x^4 + 19*x^5)*z2*H[0, 0, 1, x])/(9*(-1 + x)^2*(1 + x)^3) + (64*(-5 - 5*x - 10*x^2 + 26*x^3 + 13*x^4 + 13*x^5)*z2*H[0, 1, -1, x])/(9*(-1 + x)^2*(1 + x)^3) + ((-16*(5 - 1746*x + 1810*x^2 - 1314*x^3 + 149*x^4))/(81*(-1 + x^2)^2) + (32*(-15 - 29*x^2 + 36*x^3 + 3*x^4 + 17*x^6)*z2)/(9*(-1 + x^2)^3))*H[0, 1, 0, x] + (-1192/81 + ((16 - 48*x^2)*z2)/(9 - 9*x^2) - (16*(1 + x^2)^2*z3)/(9*(-1 + x^2)^2) + ((1336*(1 + x^2))/(81*(-1 + x^2)) - (16*(-1 + 2*x^2 + 3*x^4)*z2)/(9*(-1 + x^2)^2))*H[0, x] - (32*(1 + x^2)*H[-1, 0, x])/(9*(-1 + x^2)) + (64*x^2*H[0, 0, x])/(9*(-1 + x^2)) + (32*(1 + x^2)*H[1, 0, x])/(9*(-1 + x^2)) + (32*(1 + x^2)^2*H[0, -1, 0, x])/(9*(-1 + x^2)^2) - (64*(x^2 + x^4)*H[0, 0, 0, x])/(9*(-1 + x^2)^2) - (32*(1 + x^2)^2*H[0, 1, 0, x])/(9*(-1 + x^2)^2))/Ep^2 + (356/81 - (160*(-1 + 3*x^2)*z2)/(27*(-1 + x^2)) + (16*(31 - 22*x^2 + 31*x^4)*z3)/(27*(-1 + x^2)^2) + ((-836*(1 + x^2))/(81*(-1 + x^2)) + (160*(-1 + 2*x^2 + 3*x^4)*z2)/(27*(-1 + x^2)^2) - (112*(1 + x^2)*z3)/(9*(-1 + x^2)))*H[0, x] + (320*(1 + x^2)*H[-1, 0, x])/(27*(-1 + x^2)) + (640*x^2*H[0, 0, x])/(27 - 27*x^2) - (320*(1 + x^2)*H[1, 0, x])/(27*(-1 + x^2)) - (320*(1 + x^2)^2*H[0, -1, 0, x])/(27*(-1 + x^2)^2) + (640*(x^2 + x^4)*H[0, 0, 0, x])/(27*(-1 + x^2)^2) + (320*(1 + x^2)^2*H[0, 1, 0, x])/(27*(-1 + x^2)^2))/Ep - (64*(1 + x^2)^2*z2*H[0, 1, 1, x])/(9*(-1 + x^2)^2) + ((32*(5 + 18*x + 5*x^2))/(9*(-1 + x^2)) - (128*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*H[1, -1, 0, x] + (64*(-7 - 7*x - 14*x^2 + 10*x^3 + 5*x^4 + 5*x^5)*z2*H[1, 0, -1, x])/(3*(-1 + x)^2*(1 + x)^3) + ((8*(257 + 188*x - 566*x^2 + 92*x^3 + 225*x^4))/(9*(-1 + x^2)^2) - (32*(-10 - 37*x + 45*x^2 - 21*x^3 + 49*x^4 + 22*x^5)*z2)/(9*(-1 + x)^2*(1 + x)^3))*H[1, 0, 0, x] - (64*(1 + x^2)^2*z2*H[1, 0, 1, x])/(3*(-1 + x^2)^2) + ((-32*(1 + x))/(3*(-1 + x)) + (64*(2 + 5*x - x^2 + 9*x^3 - x^4 + 2*x^5)*z2)/(3*(-1 + x)^2*(1 + x)^3))*H[1, 1, 0, x] + (2176*(1 + x^2)*H[-1, -1, -1, 0, x])/(3*(-1 + x^2)) - (32*(-79 - 324*x + 510*x^2 - 324*x^3 + 181*x^4)*H[-1, -1, 0, 0, x])/(9*(-1 + x^2)^2) - (1792*(1 + x^2)*H[-1, -1, 1, 0, x])/(9*(-1 + x^2)) - (32*(-91 - 372*x + 538*x^2 - 372*x^3 + 169*x^4)*H[-1, 0, -1, 0, x])/(9*(-1 + x^2)^2) + (16*(-95 - 804*x + 1214*x^2 - 828*x^3 + 245*x^4)*H[-1, 0, 0, 0, x])/(9*(-1 + x^2)^2) + (64*(-19 - 81*x + 110*x^2 - 81*x^3 + 19*x^4)*H[-1, 0, 1, 0, x])/(9*(-1 + x^2)^2) - (1792*(1 + x^2)*H[-1, 1, -1, 0, x])/(9*(-1 + x^2)) + (32*(53 + 11*x + 65*x^2 + 23*x^3)*H[-1, 1, 0, 0, x])/(9*(-1 + x)*(1 + x)^2) + (640*(1 + x^2)*H[-1, 1, 1, 0, x])/(9*(-1 + x^2)) + (16*(143 + 132*x + 322*x^2 + 132*x^3 - 377*x^4)*H[0, -1, -1, 0, x])/(9*(-1 + x^2)^2) + (8*(11 + 736*x - 1177*x^2 + 1424*x^3 - 375*x^4 - 944*x^5 + 421*x^6)*H[0, -1, 0, 0, x])/(9*(-1 + x^2)^3) + (64*(-15 - 36*x + 4*x^2 - 36*x^3 + 23*x^4)*H[0, -1, 1, 0, x])/(9*(-1 + x^2)^2) + (16*(46 - 34*x + 494*x^2 - 1486*x^3 + 1655*x^4 - 1270*x^5 + 107*x^6)*H[0, 0, -1, 0, x])/(9*(-1 + x^2)^3) - (8*(44 - 88*x + 4*x^2 - 442*x^3 + 1507*x^4 - 1504*x^5 + 115*x^6)*H[0, 0, 0, 0, x])/(9*(-1 + x^2)^3) + (32*(-10 - 51*x + 40*x^2 + 100*x^3 - 270*x^4 + 243*x^5 + 20*x^6)*H[0, 0, 1, 0, x])/(9*(-1 + x^2)^3) + (64*(-15 - 36*x + 4*x^2 - 36*x^3 + 23*x^4)*H[0, 1, -1, 0, x])/(9*(-1 + x^2)^2) - (16*(87 + 172*x - 509*x^2 + 932*x^3 - 613*x^4 + 100*x^5 + 51*x^6)*H[0, 1, 0, 0, x])/(9*(-1 + x^2)^3) - (64*(-5 - 12*x - 12*x^3 + 9*x^4)*H[0, 1, 1, 0, x])/(9*(-1 + x^2)^2) - (1792*(1 + x^2)*H[1, -1, -1, 0, x])/(9*(-1 + x^2)) + (32*(53 + 11*x + 65*x^2 + 23*x^3)*H[1, -1, 0, 0, x])/(9*(-1 + x)*(1 + x)^2) + (640*(1 + x^2)*H[1, -1, 1, 0, x])/(9*(-1 + x^2)) - (32*(113 + 108*x - 226*x^2 + 108*x^3 + 37*x^4)*H[1, 0, -1, 0, x])/(9*(-1 + x^2)^2) + (16*(253 + 313*x + 96*x^2 - 328*x^3 + 149*x^4 + 41*x^5)*H[1, 0, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^3) + (128*(14 + 9*x - 13*x^2 + 9*x^3 + 7*x^4)*H[1, 0, 1, 0, x])/(9*(-1 + x^2)^2) + (640*(1 + x^2)*H[1, 1, -1, 0, x])/(9*(-1 + x^2)) + (32*(29 - 18*x + 24*x^2 - 18*x^3 + x^4)*H[1, 1, 0, 0, x])/(9*(-1 + x^2)^2) - (256*(1 + x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x^2)) - (256*(1 + x^2)^2*H[-1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + (128*(3 + 4*x^2 + x^4)*H[-1, -1, 0, 0, 0, x])/(3*(-1 + x^2)^2) + (256*(1 + x^2)^2*H[-1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^2) - (640*(1 + x^2)^2*H[-1, 0, -1, -1, 0, x])/(3*(-1 + x^2)^2) + (128*(5 + 8*x^2 + 3*x^4)*H[-1, 0, -1, 0, 0, x])/(3*(-1 + x^2)^2) + (128*(1 + x^2)^2*H[-1, 0, -1, 1, 0, x])/(-1 + x^2)^2 + (64*(43 + 72*x^2 + 29*x^4)*H[-1, 0, 0, -1, 0, x])/(9*(-1 + x^2)^2) - (32*(59 + 72*x^2 + 13*x^4)*H[-1, 0, 0, 0, 0, x])/(9*(-1 + x^2)^2) - (256*(7 + 12*x^2 + 5*x^4)*H[-1, 0, 0, 1, 0, x])/(9*(-1 + x^2)^2) + (128*(1 + x^2)^2*H[-1, 0, 1, -1, 0, x])/(-1 + x^2)^2 - (256*(1 + x^2)^2*H[-1, 0, 1, 0, 0, x])/(3*(-1 + x^2)^2) - (128*(1 + x^2)^2*H[-1, 0, 1, 1, 0, x])/(3*(-1 + x^2)^2) + (256*(1 + x^2)^2*H[-1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - (256*(1 + x^2)^2*H[-1, 1, 0, 0, 0, x])/(3*(-1 + x^2)^2) - (256*(1 + x^2)^2*H[-1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^2) - (3712*(1 + x^2)^2*H[0, -1, -1, -1, 0, x])/(9*(-1 + x^2)^2) + (128*(-11 - 21*x + 67*x^2 - 174*x^3 + 110*x^4 - 21*x^5 + 32*x^6)*H[0, -1, -1, 0, 0, x])/(9*(-1 + x^2)^3) + (1792*(1 + x^2)^2*H[0, -1, -1, 1, 0, x])/(9*(-1 + x^2)^2) + (64*(-21 - 42*x + 127*x^2 - 396*x^3 + 237*x^4 - 42*x^5 + 89*x^6)*H[0, -1, 0, -1, 0, x])/(9*(-1 + x^2)^3) - (64*x*(-54 + 202*x - 480*x^2 + 267*x^3 - 54*x^4 + 65*x^5)*H[0, -1, 0, 0, 0, x])/(9*(-1 + x^2)^3) - (128*(-6 - 12*x + 38*x^2 - 114*x^3 + 69*x^4 - 12*x^5 + 25*x^6)*H[0, -1, 0, 1, 0, x])/(9*(-1 + x^2)^3) + (1792*(1 + x^2)^2*H[0, -1, 1, -1, 0, x])/(9*(-1 + x^2)^2) - (128*(11 + 11*x + 22*x^2 + 16*x^3 + 8*x^4 + 8*x^5)*H[0, -1, 1, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^3) - (640*(1 + x^2)^2*H[0, -1, 1, 1, 0, x])/(9*(-1 + x^2)^2) + (64*(-15 + 30*x - 194*x^2 + 90*x^3 - 48*x^4 + 30*x^5 + 131*x^6)*H[0, 0, -1, -1, 0, x])/(9*(-1 + x^2)^3) - (32*(-6 - 12*x - 37*x^2 - 270*x^3 + 147*x^4 - 12*x^5 + 178*x^6)*H[0, 0, -1, 0, 0, x])/(9*(-1 + x^2)^3) - (64*(9 + 9*x + 38*x^2 + 110*x^3 + 65*x^4 + 65*x^5)*H[0, 0, -1, 1, 0, x])/(9*(-1 + x)^2*(1 + x)^3) - (32*(-6 + 3*x - 85*x^2 - 312*x^3 + 117*x^4 + 3*x^5 + 196*x^6)*H[0, 0, 0, -1, 0, x])/(9*(-1 + x^2)^3) + (16*x*(-15 - 2*x - 276*x^2 + 114*x^3 - 15*x^4 + 116*x^5)*H[0, 0, 0, 0, 0, x])/(9*(-1 + x^2)^3) + (32*(-6 - 21*x + 56*x^2 - 330*x^3 + 168*x^4 - 21*x^5 + 106*x^6)*H[0, 0, 0, 1, 0, x])/(9*(-1 + x^2)^3) - (64*(9 + 9*x + 38*x^2 + 110*x^3 + 65*x^4 + 65*x^5)*H[0, 0, 1, -1, 0, x])/(9*(-1 + x)^2*(1 + x)^3) + (32*(-18 - 27*x + 47*x^2 - 198*x^3 + 135*x^4 - 27*x^5 + 70*x^6)*H[0, 0, 1, 0, 0, x])/(9*(-1 + x^2)^3) + (64*(3 + 3*x + 14*x^2 + 38*x^3 + 23*x^4 + 23*x^5)*H[0, 0, 1, 1, 0, x])/(9*(-1 + x)^2*(1 + x)^3) + (1792*(1 + x^2)^2*H[0, 1, -1, -1, 0, x])/(9*(-1 + x^2)^2) - (128*(11 + 11*x + 22*x^2 + 16*x^3 + 8*x^4 + 8*x^5)*H[0, 1, -1, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^3) - (640*(1 + x^2)^2*H[0, 1, -1, 1, 0, x])/(9*(-1 + x^2)^2) - (64*(-27 - 39*x + 127*x^2 - 306*x^3 + 189*x^4 - 39*x^5 + 35*x^6)*H[0, 1, 0, -1, 0, x])/(9*(-1 + x^2)^3) + (16*(-78 - 135*x + 424*x^2 - 978*x^3 + 600*x^4 - 135*x^5 + 98*x^6)*H[0, 1, 0, 0, 0, x])/(9*(-1 + x^2)^3) + (64*(-12 - 15*x + 46*x^2 - 138*x^3 + 84*x^4 - 15*x^5 + 26*x^6)*H[0, 1, 0, 1, 0, x])/(9*(-1 + x^2)^3) - (640*(1 + x^2)^2*H[0, 1, 1, -1, 0, x])/(9*(-1 + x^2)^2) + (32*(-20 - 9*x + 10*x^2 - 54*x^3 + 38*x^4 - 9*x^5 + 8*x^6)*H[0, 1, 1, 0, 0, x])/(9*(-1 + x^2)^3) + (256*(1 + x^2)^2*H[0, 1, 1, 1, 0, x])/(9*(-1 + x^2)^2) + (256*(1 + x^2)^2*H[1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - (256*(1 + x^2)^2*H[1, -1, 0, 0, 0, x])/(3*(-1 + x^2)^2) - (256*(1 + x^2)^2*H[1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^2) + (640*(1 + x^2)^2*H[1, 0, -1, -1, 0, x])/(3*(-1 + x^2)^2) - (256*(3 + 3*x + 6*x^2 + 2*x^3 + x^4 + x^5)*H[1, 0, -1, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^3) - (128*(1 + x^2)^2*H[1, 0, -1, 1, 0, x])/(-1 + x^2)^2 - (128*(29 + 2*x + 129*x^2 - 57*x^3 + 34*x^4 + 7*x^5)*H[1, 0, 0, -1, 0, x])/(9*(-1 + x)^2*(1 + x)^3) - (16*(-172 - 91*x - 579*x^2 + 291*x^3 - 53*x^4 + 28*x^5)*H[1, 0, 0, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^3) + (128*(17 + 8*x + 57*x^2 - 9*x^3 + 16*x^4 + 7*x^5)*H[1, 0, 0, 1, 0, x])/(9*(-1 + x)^2*(1 + x)^3) - (128*(1 + x^2)^2*H[1, 0, 1, -1, 0, x])/(-1 + x^2)^2 + (32*(12 + 27*x - 13*x^2 + 45*x^3 - 11*x^4 + 4*x^5)*H[1, 0, 1, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^3) + (128*(1 + x^2)^2*H[1, 0, 1, 1, 0, x])/(3*(-1 + x^2)^2) - (256*(1 + x^2)^2*H[1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + (64*(4 + 7*x + 3*x^2 + 13*x^3 + x^4 + 4*x^5)*H[1, 1, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^3) + (256*(1 + x^2)^2*H[1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^2)) + nc^3*(-554267/2916 + ((-48*ln2^2*(1 + 48*x - 265*x^2 + 444*x^3 - 265*x^4 + 48*x^5 + x^6))/(-1 + x^2)^3 + (154044 - 610290*x + 3588962*x^2 - 18780889*x^3 + 70017489*x^4 - 187058162*x^5 + 376669027*x^6 - 591777353*x^7 + 740551248*x^8 - 747703069*x^9 + 610198091*x^10 - 398778982*x^11 + 204757353*x^12 - 79650797*x^13 + 21981334*x^14 - 3751506*x^15 + 275148*x^16)/(1620*(-1 + x^2)^3*(1 - x + x^2)^5))*z2^2 + ((262213 - 7621889*x + 36768872*x^2 - 36789700*x^3 + 13435088*x^4 - 7465300*x^5 + 96367*x^6 - 1465427*x^7)*z2^3)/(2835*(-1 + x)^3*(1 + x)^4) + ((33197 - 492946*x + 2906572*x^2 - 9888140*x^3 + 23456552*x^4 - 41157577*x^5 + 55812657*x^6 - 59016879*x^7 + 48956880*x^8 - 31060930*x^9 + 14496806*x^10 - 4359557*x^11 + 523822*x^12 + 173597*x^13 - 61840*x^14)*z3)/(162*(-1 + x^2)^2*(1 - x + x^2)^5) + ((1199 - 13435*x + 72030*x^2 - 87630*x^3 + 139650*x^4 - 126930*x^5 + 22037*x^6 - 5953*x^7)*z3^2)/(6*(-1 + x)^3*(1 + x)^4) + z2*((192*li4half*(1 + 48*x - 265*x^2 + 444*x^3 - 265*x^4 + 48*x^5 + x^6))/(-1 + x^2)^3 + (8*ln2^4*(1 + 48*x - 265*x^2 + 444*x^3 - 265*x^4 + 48*x^5 + x^6))/(-1 + x^2)^3 + (71319 + 219351*x - 2822230*x^2 + 9230397*x^3 - 18211223*x^4 + 23910160*x^5 - 22301157*x^6 + 14445479*x^7 - 6195082*x^8 + 1480197*x^9 - 64379*x^10)/(648*(-1 + x^2)^2*(1 - x + x^2)^3) + ((168*ln2*(1 + 48*x - 265*x^2 + 444*x^3 - 265*x^4 + 48*x^5 + x^6))/(-1 + x^2)^3 + (1101 + 9201*x - 114247*x^2 + 503009*x^3 - 1348137*x^4 + 2452325*x^5 - 3043800*x^6 + 2172754*x^7 + 353370*x^8 - 3455678*x^9 + 5431114*x^10 - 5235178*x^11 + 3414953*x^12 - 1351263*x^13 + 73277*x^14 + 311829*x^15 - 229865*x^16 + 85941*x^17 - 16202*x^18 + 688*x^19)/(9*(-1 + x)^3*(1 + x)^4*(1 - x + x^2)^6))*z3) - ((429 + 100839*x - 847580*x^2 + 3363874*x^3 - 8551528*x^4 + 15077124*x^5 - 18529349*x^6 + 14003261*x^7 - 1247236*x^8 - 13344858*x^9 + 21095238*x^10 - 17879660*x^11 + 8059375*x^12 + 860867*x^13 - 4594470*x^14 + 4000762*x^15 - 2013388*x^16 + 627218*x^17 - 101505*x^18 + 2463*x^19)*z5)/(27*(-1 + x)^3*(1 + x)^4*(1 - x + x^2)^6) + (((4133 + 870*x - 24197*x^2 + 55284*x^3 - 28517*x^4 + 870*x^5 - 2107*x^6)*z2^2)/(120*(-1 + x^2)^3) + ((-861 + 4287*x - 14716*x^2 + 35213*x^3 - 64938*x^4 + 89601*x^5 - 89073*x^6 + 50514*x^7 + 13527*x^8 - 67719*x^9 + 85542*x^10 - 67387*x^11 + 36584*x^12 - 12813*x^13 + 2559*x^14)*z3)/(9*(-1 + x^2)^2*(1 - x + x^2)^5) + z2*((13757 - 108698*x + 366142*x^2 - 811192*x^3 + 1256377*x^4 - 1456120*x^5 + 1256377*x^6 - 811192*x^7 + 366142*x^8 - 108698*x^9 + 13757*x^10)/(108*(-1 + x^2)*(1 - x + x^2)^4) + (2*(-101 - 8*x - 143*x^2 + 16*x^3 + 17*x^4 - 8*x^5 + 59*x^6)*z3)/(3*(-1 + x^2)^3)) - (2*(-38 + 9*x - 2*x^2 - 18*x^3 + 110*x^4 + 9*x^5 + 74*x^6)*z5)/(3*(-1 + x^2)^3))*H[-1, x] + ((-140*(1 + x^2)*z2)/(3*(-1 + x^2)) + (16*x*z2^2)/(5 - 5*x^2) - (352*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[-1, -1, x] + ((-60521 + 313144*x - 948729*x^2 + 1921398*x^3 - 2893905*x^4 + 3297990*x^5 - 2893905*x^6 + 1921398*x^7 - 948729*x^8 + 313144*x^9 - 60521*x^10)/(108*(-1 + x^2)*(1 - x + x^2)^4) + ((7165 - 56200*x + 207197*x^2 - 509539*x^3 + 904887*x^4 - 1237037*x^5 + 1324682*x^6 - 1140231*x^7 + 797193*x^8 - 461318*x^9 + 224195*x^10 - 93913*x^11 + 31085*x^12 - 5667*x^13 - 920*x^14 + 989*x^15)*z2)/(18*(-1 + x)^2*(1 + x)^3*(1 - x + x^2)^5) - ((658 + 181*x + 2038*x^2 - 362*x^3 + 1142*x^4 + 181*x^5 - 238*x^6)*z2^2)/(15*(-1 + x^2)^3) + ((-3809 + 12450*x - 13903*x^2 - 18564*x^3 - 5695*x^4 + 12450*x^5 + 2095*x^6)*z3)/(36*(-1 + x^2)^3))*H[-1, 0, x] + ((100*(1 + x^2)*z2)/(9*(-1 + x^2)) + (8*x*z2^2)/(5 - 5*x^2) + (128*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[-1, 1, x] + (((1429 + 235*x - 32866*x^2 + 162863*x^3 - 455592*x^4 + 888111*x^5 - 1294713*x^6 + 1454610*x^7 - 1263513*x^8 + 840271*x^9 - 409832*x^10 + 131663*x^11 - 17266*x^12 - 4965*x^13 + 2469*x^14)*z2)/(18*(-1 + x^2)^2*(1 - x + x^2)^5) + (2*(-112 - 22*x - 571*x^2 + 329*x^3 - 2879*x^4 + 2341*x^5 - 476*x^6 + 46*x^7)*z2^2)/(15*(-1 + x)^3*(1 + x)^4) + (2*(294 - 1854*x + 9025*x^2 - 36846*x^3 + 120813*x^4 - 311894*x^5 + 638336*x^6 - 1051848*x^7 + 1411932*x^8 - 1557904*x^9 + 1417932*x^10 - 1061648*x^11 + 648786*x^12 - 320394*x^13 + 126313*x^14 - 39646*x^15 + 10125*x^16 - 2154*x^17 + 344*x^18)*z3)/(9*(-1 + x^2)^3*(1 - x + x^2)^6))*H[0, -1, x] + ((3*(9 + 45*x - 460*x^2 + 1871*x^3 - 4798*x^4 + 8931*x^5 - 12711*x^6 + 14218*x^7 - 12711*x^8 + 8931*x^9 - 4798*x^10 + 1871*x^11 - 460*x^12 + 45*x^13 + 9*x^14))/((-1 + x^2)^2*(1 - x + x^2)^5) + ((-6 + 6*x - 75*x^2 + 6*x^3 - 6*x^4)*z2)/((-1 + x)*(1 + x)^3))*H[0, {6, 0}, 1]^2 + ((-3*(-2 - 8*x + 23*x^2 + 7*x^3 - 185*x^4 + 191*x^5 - 38*x^6 + 4*x^7)*z2^2)/(5*(-1 + x)^3*(1 + x)^4) + (6*(4 - 17*x + 3*x^2 + 33*x^3 + 405*x^4 - 2993*x^5 + 10494*x^6 - 24706*x^7 + 43594*x^8 - 60514*x^9 + 67810*x^10 - 61602*x^11 + 45318*x^12 - 26697*x^13 + 12325*x^14 - 4263*x^15 + 1019*x^16 - 137*x^17 + 4*x^18)*z3)/((-1 + x^2)^3*(1 - x + x^2)^6))*H[0, {6, 0}, x] + ((6*(-2 - 8*x + 23*x^2 + 7*x^3 - 185*x^4 + 191*x^5 - 38*x^6 + 4*x^7)*z2^2)/(5*(-1 + x)^3*(1 + x)^4) - (12*(4 - 17*x + 3*x^2 + 33*x^3 + 405*x^4 - 2993*x^5 + 10494*x^6 - 24706*x^7 + 43594*x^8 - 60514*x^9 + 67810*x^10 - 61602*x^11 + 45318*x^12 - 26697*x^13 + 12325*x^14 - 4263*x^15 + 1019*x^16 - 137*x^17 + 4*x^18)*z3)/((-1 + x^2)^3*(1 - x + x^2)^6))*H[0, {6, 1}, x] + ((100*(1 + x^2)*z2)/(9*(-1 + x^2)) + (16*(3 - 13*x + 85*x^2 - 13*x^3 + 3*x^4)*z2^2)/(5*(-1 + x)*(1 + x)^3) + (128*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[1, -1, x] + ((-52*(1 + x^2)*z2)/(9*(-1 + x^2)) - (4*x*(92 - 191*x + 92*x^2)*z2^2)/(5*(-1 + x)*(1 + x)^3) - (4*(8 - 147*x + 358*x^2 - 147*x^3 + 8*x^4)*z3)/(3*(-1 + x^2)^2))*H[1, 1, x] + ((-6*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*z2^2)/(5*(-1 + x^2)^3) - (48*x*(15 - 37*x + 15*x^2)*z3)/(-1 + x^2)^2)*H[1, {6, 0}, x] + ((12*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*z2^2)/(5*(-1 + x^2)^3) + (96*x*(15 - 37*x + 15*x^2)*z3)/(-1 + x^2)^2)*H[1, {6, 1}, x] - (88*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2^2*H[{6, 0}, 1, x])/(5*(-1 + x)*(1 + x)^3) + (176*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2^2*H[{6, 1}, 1, x])/(5*(-1 + x)*(1 + x)^3) + ((53189 - 298826*x + 929494*x^2 - 1923832*x^3 + 2918305*x^4 - 3333544*x^5 + 2918305*x^6 - 1923832*x^7 + 929494*x^8 - 298826*x^9 + 53189*x^10)/(54*(-1 + x^2)*(1 - x + x^2)^4) - (2*(431 + 606*x^2 + 175*x^4)*z2)/(3*(-1 + x^2)^2) - (4*(27 - 8*x + 81*x^2 + 16*x^3 + 81*x^4 - 8*x^5 + 27*x^6)*z3)/(3*(-1 + x^2)^3))*H[-1, -1, 0, x] + ((-2*(179 + 406*x^2 + 179*x^4)*z2)/(3*(-1 + x^2)^2) + (8*(1 + x + 3*x^2 - 2*x^3 + 3*x^4 + x^5 + x^6)*z3)/(-1 + x^2)^3)*H[-1, 0, -1, x] + ((9503 + 170194*x - 1469353*x^2 + 5268238*x^3 - 12253431*x^4 + 20177664*x^5 - 25100436*x^6 + 23761872*x^7 - 17329629*x^8 + 9440762*x^9 - 3745883*x^10 + 957974*x^11 - 136307*x^12)/(108*(-1 + x^2)^2*(1 - x + x^2)^4) + ((640 + 3618*x - 7018*x^2 + 972*x^3 + 10352*x^4 - 4158*x^5 - 518*x^6)*z2)/(9*(-1 + x^2)^3) - (2*(-1 + 4*x + 29*x^2 - 8*x^3 + 61*x^4 + 4*x^5 + 31*x^6)*z3)/(3*(-1 + x^2)^3))*H[-1, 0, 0, x] + ((64*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2) - (8*(4 + x + 12*x^2 - 2*x^3 + 12*x^4 + x^5 + 4*x^6)*z3)/(-1 + x^2)^3)*H[-1, 0, 1, x] + ((3286 - 2700*x + 3286*x^2)/(9 - 9*x^2) + (8*(41 + 5*x + 218*x^2 - 106*x^3 + 51*x^4 + 15*x^5)*z2)/(3*(-1 + x)^2*(1 + x)^3) + (16*x*z3)/(3*(-1 + x^2)))*H[-1, 1, 0, x] + ((-854*(1 + x^2)^2*z2)/(9*(-1 + x^2)^2) + (176*(1 + x^2)^3*z3)/(3*(-1 + x^2)^3))*H[0, -1, -1, x] + ((30074 - 186289*x + 723598*x^2 - 1606067*x^3 + 2151032*x^4 - 575974*x^5 - 4222194*x^6 + 11395755*x^7 - 17212803*x^8 + 18673421*x^9 - 15136846*x^10 + 9249184*x^11 - 4091582*x^12 + 1214096*x^13 - 188641*x^14)/(162*(-1 + x^2)^2*(1 - x + x^2)^5) + ((-855 + 19611*x - 127934*x^2 + 457528*x^3 - 1118868*x^4 + 2019442*x^5 - 2857809*x^6 + 3333173*x^7 - 3489312*x^8 + 3625796*x^9 - 3940300*x^10 + 4226440*x^11 - 4044257*x^12 + 3225453*x^13 - 2065094*x^14 + 1035576*x^15 - 392236*x^16 + 109026*x^17 - 20287*x^18 + 2747*x^19)*z2)/(18*(-1 + x)^3*(1 + x)^4*(1 - x + x^2)^6) - (2*(61 - 155*x + 1259*x^2 - 901*x^3 - 101*x^4 + 619*x^5 - 3*x^6 + 69*x^7)*z3)/(3*(-1 + x)^3*(1 + x)^4))*H[0, -1, 0, x] + ((152*(1 + x^2)^2*z2)/(9*(-1 + x^2)^2) - (128*(1 + x^2)^3*z3)/(3*(-1 + x^2)^3))*H[0, -1, 1, x] + (((-489 + 2160*x - 877*x^2 - 35610*x^3 + 195669*x^4 - 621160*x^5 + 1408675*x^6 - 2468964*x^7 + 3465006*x^8 - 3977132*x^9 + 3775374*x^10 - 2973796*x^11 + 1943523*x^12 - 1052712*x^13 + 472469*x^14 - 175322*x^15 + 53619*x^16 - 12624*x^17 + 1975*x^18)*z2)/(9*(-1 + x^2)^3*(1 - x + x^2)^6) - (4*(21 - 33*x + 334*x^2 + 94*x^3 - 994*x^4 + 1406*x^5 - 149*x^6 + 121*x^7)*z3)/(3*(-1 + x)^3*(1 + x)^4))*H[0, 0, -1, x] + ((-38238 + 192576*x - 229783*x^2 - 2134213*x^3 + 13944042*x^4 - 46726335*x^5 + 108661630*x^6 - 191026607*x^7 + 264284889*x^8 - 292540416*x^9 + 260936547*x^10 - 186932785*x^11 + 106291508*x^12 - 46532085*x^13 + 14961342*x^14 - 3163799*x^15 + 351103*x^16)/(324*(-1 + x^2)^3*(1 - x + x^2)^5) + ((-333 + 4158*x + 2174*x^2 - 138742*x^3 + 751074*x^4 - 2463136*x^5 + 5915847*x^6 - 11377766*x^7 + 18229116*x^8 - 24963920*x^9 + 29410312*x^10 - 29699944*x^11 + 25468169*x^12 - 18282498*x^13 + 10707746*x^14 - 4922622*x^15 + 1654066*x^16 - 343836*x^17 + 19705*x^18 + 8326*x^19)*z2)/(18*(-1 + x)^3*(1 + x)^4*(1 - x + x^2)^6) + ((147 - 573*x + 3565*x^2 - 3587*x^3 - 3127*x^4 + 3305*x^5 - 437*x^6 + 211*x^7)*z3)/(3*(-1 + x)^3*(1 + x)^4))*H[0, 0, 0, x] + (-175/27 + (467*(1 + x^2)*H[0, x])/(54*(-1 + x^2)) - (14*(1 + x^2)^2*H[0, 0, x])/(3*(-1 + x^2)^2) + ((1 + x^2)^3*H[0, 0, 0, x])/(-1 + x^2)^3)/Ep^3 + ((4*(87 + 567*x - 1556*x^2 + 1890*x^3 - 1635*x^4 + 567*x^5 + 8*x^6)*z2)/(9*(-1 + x^2)^3) + (4*(-3 + 33*x - 23*x^2 + 1081*x^3 - 6235*x^4 + 6341*x^5 - 1127*x^6 + 205*x^7)*z3)/(3*(-1 + x)^3*(1 + x)^4))*H[0, 0, 1, x] - (24*(-1 - x - 5*x^2 + 27*x^3 - 165*x^4 + 163*x^5 - 31*x^6 + 5*x^7)*z3*H[0, 0, {6, 0}, x])/((-1 + x)^3*(1 + x)^4) + ((-2*(1640016 + 12857109*x - 174105154*x^2 + 846588003*x^3 - 2556849191*x^4 + 5481321599*x^5 - 8794038219*x^6 + 10677194410*x^7 - 9488886663*x^8 + 5244235164*x^9 + 94171557*x^10 - 3923751910*x^11 + 4986950361*x^12 - 3899121581*x^13 + 2160282209*x^14 - 853478817*x^15 + 227959066*x^16 - 34630791*x^17 + 1640016*x^18)*z2)/(225*(-1 + x^2)^3*(1 - x + x^2)^6) - (24*x*(-6 + 15*x + 31*x^2 - 353*x^3 + 351*x^4 - 66*x^5 + 12*x^6)*z3)/((-1 + x)^3*(1 + x)^4))*H[0, 0, {6, 1}, 1] + (48*(-1 - x - 5*x^2 + 27*x^3 - 165*x^4 + 163*x^5 - 31*x^6 + 5*x^7)*z3*H[0, 0, {6, 1}, x])/((-1 + x)^3*(1 + x)^4) + ((152*(1 + x^2)^2*z2)/(9*(-1 + x^2)^2) - (128*(1 + x^2)^3*z3)/(3*(-1 + x^2)^3))*H[0, 1, -1, x] + ((-24653 + 55315*x + 92099*x^2 - 1025614*x^3 + 3494188*x^4 - 7765004*x^5 + 12717780*x^6 - 16219170*x^7 + 16365588*x^8 - 13238084*x^9 + 8527348*x^10 - 4290886*x^11 + 1615439*x^12 - 416033*x^13 + 58687*x^14)/(162*(-1 + x^2)^2*(1 - x + x^2)^5) + (2*(261 - 5274*x + 41954*x^2 - 184210*x^3 + 555414*x^4 - 1250170*x^5 + 2214120*x^6 - 3178163*x^7 + 3779058*x^8 - 3782006*x^9 + 3234046*x^10 - 2399722*x^11 + 1566581*x^12 - 905640*x^13 + 457862*x^14 - 194922*x^15 + 64522*x^16 - 14418*x^17 + 1354*x^18 + 145*x^19)*z2)/(9*(-1 + x)^3*(1 + x)^4*(1 - x + x^2)^6) + (2*(73 + 487*x - 1240*x^2 + 896*x^3 + 1960*x^4 - 2336*x^5 + 579*x^6 - 51*x^7)*z3)/(3*(-1 + x)^3*(1 + x)^4))*H[0, 1, 0, x] + ((16*(1 + x^2)^2*z2)/(9*(-1 + x^2)^2) + (8*(4 - 18*x + 147*x^2 - 330*x^3 + 147*x^4 - 18*x^5 + 4*x^6)*z3)/(3*(-1 + x^2)^3))*H[0, 1, 1, x] + (206*x*(15 - 37*x + 15*x^2)*z2*H[0, 1, {6, 0}, 1])/(3*(-1 + x^2)^2) + H[0, {6, 0}, 1]*(-((9 + 45*x - 460*x^2 + 1871*x^3 - 4798*x^4 + 8931*x^5 - 12711*x^6 + 14218*x^7 - 12711*x^8 + 8931*x^9 - 4798*x^10 + 1871*x^11 - 460*x^12 + 45*x^13 + 9*x^14)*z2)/(3*(-1 + x^2)^2*(1 - x + x^2)^5) - (4*(37 - 678*x + 3692*x^2 - 6210*x^3 + 3692*x^4 - 678*x^5 + 37*x^6)*z2^2)/(3*(-1 + x^2)^3) - (628*x*(15 - 37*x + 15*x^2)*H[0, 0, {6, 1}, 1])/(3*(-1 + x^2)^2) + (6*x*(15 - 37*x + 15*x^2)*H[0, 1, {6, 0}, 1])/(-1 + x^2)^2) + (48*x*(6 - 33*x + 56*x^2 - 33*x^3 + 6*x^4)*z3*H[0, 1, {6, 0}, x])/(-1 + x^2)^3 - (96*x*(6 - 33*x + 56*x^2 - 33*x^3 + 6*x^4)*z3*H[0, 1, {6, 1}, x])/(-1 + x^2)^3 + ((3286 - 2700*x + 3286*x^2)/(9 - 9*x^2) + (8*(41 + 5*x + 218*x^2 - 106*x^3 + 51*x^4 + 15*x^5)*z2)/(3*(-1 + x)^2*(1 + x)^3) - (32*(3 - 13*x + 85*x^2 - 13*x^3 + 3*x^4)*z3)/(3*(-1 + x)*(1 + x)^3))*H[1, -1, 0, x] + ((128*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2) + (8*x*(37 - 198*x + 330*x^2 - 198*x^3 + 37*x^4)*z3)/(-1 + x^2)^3)*H[1, 0, -1, x] + ((-4267 + 21442*x - 40206*x^2 + 2736*x^3 + 201471*x^4 - 613316*x^5 + 1136193*x^6 - 1506930*x^7 + 1541505*x^8 - 1221436*x^9 + 760711*x^10 - 360072*x^11 + 129054*x^12 - 30930*x^13 + 4993*x^14)/(18*(-1 + x^2)^2*(1 - x + x^2)^5) + ((-424 - 7771*x + 94291*x^2 - 479475*x^3 + 1556325*x^4 - 3659533*x^5 + 6617661*x^6 - 9495690*x^7 + 10984546*x^8 - 10306346*x^9 + 7823254*x^10 - 4754558*x^11 + 2273598*x^12 - 841923*x^13 + 243947*x^14 - 60915*x^15 + 12981*x^16 + 1387*x^17 - 3163*x^18 + 1376*x^19)*z2)/(9*(-1 + x)^3*(1 + x)^4*(1 - x + x^2)^6) + (2*(116 - 734*x + 4423*x^2 - 4061*x^3 - 2565*x^4 + 3039*x^5 - 534*x^6 + 28*x^7)*z3)/(3*(-1 + x)^3*(1 + x)^4))*H[1, 0, 0, x] + ((4*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2) + (8*(8 - 175*x + 997*x^2 - 1692*x^3 + 997*x^4 - 175*x^5 + 8*x^6)*z3)/(-1 + x^2)^3)*H[1, 0, 1, x] + (24*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*z3*H[1, 0, {6, 0}, x])/(-1 + x^2)^3 - (48*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*z3*H[1, 0, {6, 1}, x])/(-1 + x^2)^3 + ((112*(4 - x + 4*x^2))/(3*(-1 + x^2)) + (4*(40 - 546*x + 4587*x^2 - 23111*x^3 + 80024*x^4 - 205746*x^5 + 412149*x^6 - 662215*x^7 + 868299*x^8 - 937757*x^9 + 836325*x^10 - 613095*x^11 + 365059*x^12 - 172855*x^13 + 62754*x^14 - 16404*x^15 + 2747*x^16 - 231*x^17 + 12*x^18)*z2)/(3*(-1 + x^2)^3*(1 - x + x^2)^6) + (4*x*(58 + 63*x - 290*x^2 + 63*x^3 + 58*x^4)*z3)/(3*(-1 + x^2)^3))*H[1, 1, 0, x] - (12*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z3*H[{6, 0}, 0, -1, x])/((-1 + x)*(1 + x)^3) + ((9*(4 + 34*x - 137*x^2 + 182*x^3 - 137*x^4 + 34*x^5 + 4*x^6)*z2)/(-1 + x^2)^3 - (4*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z3)/((-1 + x)*(1 + x)^3))*H[{6, 0}, 0, 0, x] + (24*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z3*H[{6, 0}, 0, 1, x])/((-1 + x)*(1 + x)^3) - (36*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z3*H[{6, 0}, 0, {6, 0}, x])/((-1 + x)*(1 + x)^3) + (72*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z3*H[{6, 0}, 0, {6, 1}, x])/((-1 + x)*(1 + x)^3) - (8*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z3*H[{6, 0}, 1, 0, x])/((-1 + x)*(1 + x)^3) + (192*x*(15 - 37*x + 15*x^2)*z2*H[{6, 0}, {6, 1}, -1, 1])/(-1 + x^2)^2 - (192*x*(15 - 37*x + 15*x^2)*z2*H[{6, 0}, {6, 1}, {6, 1}, 1])/(-1 + x^2)^2 + (24*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z3*H[{6, 1}, 0, -1, x])/((-1 + x)*(1 + x)^3) + ((-18*(4 + 34*x - 137*x^2 + 182*x^3 - 137*x^4 + 34*x^5 + 4*x^6)*z2)/(-1 + x^2)^3 + (8*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z3)/((-1 + x)*(1 + x)^3))*H[{6, 1}, 0, 0, x] - (48*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z3*H[{6, 1}, 0, 1, x])/((-1 + x)*(1 + x)^3) + (72*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z3*H[{6, 1}, 0, {6, 0}, x])/((-1 + x)*(1 + x)^3) - (144*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z3*H[{6, 1}, 0, {6, 1}, x])/((-1 + x)*(1 + x)^3) + (16*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z3*H[{6, 1}, 1, 0, x])/((-1 + x)*(1 + x)^3) - (6200*(1 + x^2)*H[-1, -1, -1, 0, x])/(9*(-1 + x^2)) + ((2*(829 - 8121*x + 39106*x^2 - 122657*x^3 + 281656*x^4 - 498949*x^5 + 704667*x^6 - 804954*x^7 + 749067*x^8 - 567029*x^9 + 346776*x^10 - 167057*x^11 + 61306*x^12 - 15521*x^13 + 2309*x^14))/(3*(-1 + x^2)^2*(1 - x + x^2)^5) + (4*(1 + x^2)^2*(-209 + 47*x^2)*z2)/(3*(-1 + x^2)^3))*H[-1, -1, 0, 0, x] + (2680*(1 + x^2)*H[-1, -1, 1, 0, x])/(9*(-1 + x^2)) + ((-1431 - 4737*x + 62150*x^2 - 269197*x^3 + 726684*x^4 - 1416609*x^5 + 2122947*x^6 - 2515890*x^7 + 2389347*x^8 - 1825089*x^9 + 1117404*x^10 - 535597*x^11 + 195350*x^12 - 49137*x^13 + 7449*x^14)/(9*(-1 + x^2)^2*(1 - x + x^2)^5) - (4*(5 - 5*x + 47*x^2 + 10*x^3 + 79*x^4 - 5*x^5 + 37*x^6)*z2)/(3*(-1 + x^2)^3))*H[-1, 0, -1, 0, x] - (4*(1 + 2*x + 3*x^2 - 4*x^3 + 3*x^4 + 2*x^5 + x^6)*z2*H[-1, 0, 0, -1, x])/(-1 + x^2)^3 + ((3469 - 4181*x - 22965*x^2 + 177978*x^3 - 706076*x^4 + 2041324*x^5 - 4602443*x^6 + 8238373*x^7 - 11896152*x^8 + 13850971*x^9 - 13025861*x^10 + 9839220*x^11 - 5901468*x^12 + 2726326*x^13 - 928019*x^14 + 208549*x^15 - 24965*x^16)/(18*(-1 + x^2)^3*(1 - x + x^2)^5) - ((457 - 82*x + 1915*x^2 + 164*x^3 + 2075*x^4 - 82*x^5 + 617*x^6)*z2)/(3*(-1 + x^2)^3))*H[-1, 0, 0, 0, x] - (56*(1 + x^2)^3*z2*H[-1, 0, 0, 1, x])/(-1 + x^2)^3 + ((-2*(-1247 + 6325*x - 15863*x^2 + 21958*x^3 - 7138*x^4 - 38998*x^5 + 105582*x^6 - 157038*x^7 + 164382*x^8 - 129158*x^9 + 79102*x^10 - 36842*x^11 + 13537*x^12 - 3475*x^13 + 713*x^14))/(9*(-1 + x^2)^2*(1 - x + x^2)^5) - (8*(41 + 4*x + 83*x^2 - 8*x^3 + 43*x^4 + 4*x^5 + x^6)*z2)/(3*(-1 + x^2)^3))*H[-1, 0, 1, 0, x] + (2680*(1 + x^2)*H[-1, 1, -1, 0, x])/(9*(-1 + x^2)) + ((-4*(92 - 388*x + 2421*x^2 - 8829*x^3 + 24724*x^4 - 50597*x^5 + 82509*x^6 - 106524*x^7 + 111909*x^8 - 95677*x^9 + 67844*x^10 - 38229*x^11 + 17121*x^12 - 5288*x^13 + 1072*x^14))/(9*(-1 + x^2)^2*(1 - x + x^2)^5) - (320*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*H[-1, 1, 0, 0, x] - (1240*(1 + x^2)*H[-1, 1, 1, 0, x])/(9*(-1 + x^2)) + ((-5051 + 41851*x - 200690*x^2 + 627439*x^3 - 1436552*x^4 + 2501071*x^5 - 3416889*x^6 + 3689394*x^7 - 3150489*x^8 + 2092591*x^9 - 1045832*x^10 + 361039*x^11 - 67490*x^12 - 2549*x^13 + 3829*x^14)/(9*(-1 + x^2)^2*(1 - x + x^2)^5) + (4*(1 + x^2)^2*(67 + 27*x^2)*z2)/(3*(-1 + x^2)^3))*H[0, -1, -1, 0, x] + (4*(29 + 111*x^2 + 111*x^4 + 29*x^6)*z2*H[0, -1, 0, -1, x])/(3*(-1 + x^2)^3) + ((675 - 7449*x + 77669*x^2 - 411382*x^3 + 1411190*x^4 - 3445204*x^5 + 6364385*x^6 - 9143851*x^7 + 10351092*x^8 - 9200445*x^9 + 6286263*x^10 - 3081604*x^11 + 864626*x^12 + 76442*x^13 - 206065*x^14 + 95789*x^15 - 19027*x^16)/(18*(-1 + x^2)^3*(1 - x + x^2)^5) - (2*(165 - 159*x + 1377*x^2 - 1287*x^3 - 595*x^4 + 1349*x^5 + 209*x^6 + 461*x^7)*z2)/(3*(-1 + x)^3*(1 + x)^4))*H[0, -1, 0, 0, x] - (152*(1 + x^2)^3*z2*H[0, -1, 0, 1, x])/(3*(-1 + x^2)^3) + ((-8*(-405 + 576*x - 1534*x^2 + 576*x^3 + 85*x^4))/(9*(-1 + x^2)^2) - (8*(41 + 5*x + 259*x^2 - 101*x^3 + 269*x^4 - 91*x^5 + 51*x^6 + 15*x^7)*z2)/(3*(-1 + x)^3*(1 + x)^4))*H[0, -1, 1, 0, x] + (68*(1 + x^2)^3*z2*H[0, 0, -1, -1, x])/(-1 + x^2)^3 + (-(74 + 977*x + 11235*x^2 - 109212*x^3 + 429515*x^4 - 1080100*x^5 + 1927919*x^6 - 2588365*x^7 + 2646402*x^8 - 2042065*x^9 + 1122551*x^10 - 389736*x^11 + 36075*x^12 + 31472*x^13 - 10513*x^14 - 3775*x^15 + 2498*x^16)/(9*(-1 + x^2)^3*(1 - x + x^2)^5) + ((27 + 1071*x - 5761*x^2 + 3743*x^3 + 10471*x^4 - 11993*x^5 + 1967*x^6 - 373*x^7)*z2)/(3*(-1 + x)^3*(1 + x)^4))*H[0, 0, -1, 0, x] - (56*(1 + x^2)^3*z2*H[0, 0, -1, 1, x])/(-1 + x^2)^3 - (2*(39 - 15*x + 500*x^2 - 4*x^3 + 1444*x^4 - 212*x^5 + 461*x^6 + 299*x^7)*z2*H[0, 0, 0, -1, x])/(3*(-1 + x)^3*(1 + x)^4) + ((1141 - 1661*x - 9913*x^2 + 59915*x^3 - 114651*x^4 - 61503*x^5 + 999836*x^6 - 3256321*x^7 + 6824491*x^8 - 10680454*x^9 + 13174867*x^10 - 13169881*x^11 + 10781693*x^12 - 7221678*x^13 + 3908466*x^14 - 1667797*x^15 + 531380*x^16 - 114668*x^17 + 12130*x^18)/(18*(-1 + x^2)^4*(1 - x + x^2)^5) - (4*(-12 - 174*x + 721*x^2 - 791*x^3 + 384*x^4 + 636*x^5 + 434*x^6 + 470*x^7)*z2)/(3*(-1 + x)^3*(1 + x)^4))*H[0, 0, 0, 0, x] + (2*(81 + 297*x - 637*x^2 + 1523*x^3 - 761*x^4 + 1399*x^5 - 43*x^6 + 173*x^7)*z2*H[0, 0, 0, 1, x])/(3*(-1 + x)^3*(1 + x)^4) - (56*(1 + x^2)^3*z2*H[0, 0, 1, -1, x])/(-1 + x^2)^3 + ((-2*(-242 - 203*x + 7041*x^2 - 31827*x^3 + 92286*x^4 - 200196*x^5 + 360848*x^6 - 550732*x^7 + 719982*x^8 - 800246*x^9 + 748954*x^10 - 569832*x^11 + 344502*x^12 - 157641*x^13 + 51453*x^14 - 10243*x^15 + 848*x^16))/(9*(-1 + x^2)^3*(1 - x + x^2)^5) - (2*(27 + 495*x - 2429*x^2 + 1507*x^3 + 4079*x^4 - 4177*x^5 + 1123*x^6 + 223*x^7)*z2)/(3*(-1 + x)^3*(1 + x)^4))*H[0, 0, 1, 0, x] + (8*(1 + x^2)^3*z2*H[0, 0, 1, 1, x])/(-1 + x^2)^3 + ((-8*(-405 + 576*x - 1534*x^2 + 576*x^3 + 85*x^4))/(9*(-1 + x^2)^2) - (8*(41 + 5*x + 259*x^2 - 101*x^3 + 269*x^4 - 91*x^5 + 51*x^6 + 15*x^7)*z2)/(3*(-1 + x)^3*(1 + x)^4))*H[0, 1, -1, 0, x] - (128*(1 + x^2)^3*z2*H[0, 1, 0, -1, x])/(3*(-1 + x^2)^3) + ((1360 - 10001*x + 26991*x^2 - 19731*x^3 - 116417*x^4 + 515689*x^5 - 1215698*x^6 + 2014489*x^7 - 2538762*x^8 + 2495047*x^9 - 1924844*x^10 + 1141221*x^11 - 495624*x^12 + 137230*x^13 - 11999*x^14 - 6758*x^15 + 2299*x^16)/(9*(-1 + x^2)^3*(1 - x + x^2)^5) - (2*(-66 + 708*x - 3021*x^2 + 3243*x^3 + 643*x^4 - 581*x^5 + 376*x^6 + 106*x^7)*z2)/(3*(-1 + x)^3*(1 + x)^4))*H[0, 1, 0, 0, x] + (1375/162 - (2*(-5 + 57*x^2)*z2)/(9*(-1 + x^2)) + (31*(1 + x^2)^2*z3)/(9*(-1 + x^2)^2) + ((-7*(235 + 54*x + 235*x^2))/(162*(-1 + x^2)) + ((-29 + 262*x^2 + 291*x^4)*z2)/(18*(-1 + x^2)^2) - ((1 + x^2)^3*z3)/(-1 + x^2)^3)*H[0, x] + (20*(1 + x^2)*H[-1, 0, x])/(9*(-1 + x^2)) + ((-97 + 102*x + 138*x^2 + 102*x^3 - 261*x^4)/(18*(-1 + x^2)^2) - ((1 + x^2)^2*(-1 + 7*x^2)*z2)/(-1 + x^2)^3)*H[0, 0, x] - (62*(1 + x^2)*H[1, 0, x])/(9*(-1 + x^2)) + (22*(1 + x^2)^2*H[-1, 0, 0, x])/(3*(-1 + x^2)^2) - (29*(1 + x^2)^2*H[0, -1, 0, x])/(9*(-1 + x^2)^2) + ((117 - 27*x - 34*x^2 - 54*x^3 + 45*x^4 - 27*x^5 + 196*x^6)*H[0, 0, 0, x])/(9*(-1 + x^2)^3) + (80*(1 + x^2)^2*H[0, 1, 0, x])/(9*(-1 + x^2)^2) + (4*(1 + x^2)^2*H[1, 0, 0, x])/(-1 + x^2)^2 - (6*(1 + x^2)^3*H[-1, 0, 0, 0, x])/(-1 + x^2)^3 + (2*(1 + x^2)^3*H[0, 0, -1, 0, x])/(-1 + x^2)^3 + (2*(3 + x^2 - 7*x^4 - 5*x^6)*H[0, 0, 0, 0, x])/(-1 + x^2)^3 - (4*(1 + x^2)^3*H[0, 0, 1, 0, x])/(-1 + x^2)^3 - (4*(1 + x^2)^3*H[0, 1, 0, 0, x])/(-1 + x^2)^3)/Ep^2 - (4*(1 + x^2)^3*z2*H[0, 1, 0, 1, x])/(3*(-1 + x^2)^3) + ((2*(-739 + 186*x - 1710*x^2 + 186*x^3 + 165*x^4))/(9*(-1 + x^2)^2) - (16*(-10 + 26*x - 182*x^2 + 184*x^3 - 187*x^4 + 167*x^5 - 21*x^6 + 15*x^7)*z2)/(3*(-1 + x)^3*(1 + x)^4))*H[0, 1, 1, 0, x] + ((9 + 45*x - 460*x^2 + 1871*x^3 - 4798*x^4 + 8931*x^5 - 12711*x^6 + 14218*x^7 - 12711*x^8 + 8931*x^9 - 4798*x^10 + 1871*x^11 - 460*x^12 + 45*x^13 + 9*x^14)/(3*(-1 + x^2)^2*(1 - x + x^2)^5) + (2*(46 - 894*x + 4871*x^2 - 8190*x^3 + 4871*x^4 - 894*x^5 + 46*x^6)*z2)/(3*(-1 + x^2)^3))*H[0, {6, 0}, 0, 0, 1] - (18*(-2 - 8*x + 23*x^2 + 7*x^3 - 185*x^4 + 191*x^5 - 38*x^6 + 4*x^7)*z2*H[0, {6, 0}, 0, 0, x])/((-1 + x)^3*(1 + x)^4) + (36*(-2 - 8*x + 23*x^2 + 7*x^3 - 185*x^4 + 191*x^5 - 38*x^6 + 4*x^7)*z2*H[0, {6, 1}, 0, 0, x])/((-1 + x)^3*(1 + x)^4) + (2680*(1 + x^2)*H[1, -1, -1, 0, x])/(9*(-1 + x^2)) + ((-4*(92 - 388*x + 2421*x^2 - 8829*x^3 + 24724*x^4 - 50597*x^5 + 82509*x^6 - 106524*x^7 + 111909*x^8 - 95677*x^9 + 67844*x^10 - 38229*x^11 + 17121*x^12 - 5288*x^13 + 1072*x^14))/(9*(-1 + x^2)^2*(1 - x + x^2)^5) - (320*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*H[1, -1, 0, 0, x] - (1240*(1 + x^2)*H[1, -1, 1, 0, x])/(9*(-1 + x^2)) + ((-2*(-813 - 1767*x + 30404*x^2 - 136333*x^3 + 371284*x^4 - 720197*x^5 + 1062843*x^6 - 1226922*x^7 + 1121643*x^8 - 810357*x^9 + 457524*x^10 - 195133*x^11 + 59804*x^12 - 11567*x^13 + 1147*x^14))/(9*(-1 + x^2)^2*(1 - x + x^2)^5) + (4*(-58 + 631*x - 3131*x^2 + 2782*x^3 + 1278*x^4 - 1755*x^5 + 423*x^6 + 22*x^7)*z2)/(3*(-1 + x)^3*(1 + x)^4))*H[1, 0, -1, 0, x] + (8*(6 - 25*x + 148*x^2 - 25*x^3 + 6*x^4)*z2*H[1, 0, 0, -1, x])/((-1 + x)*(1 + x)^3) + ((1563 - 37647*x + 259426*x^2 - 1081367*x^3 + 3176911*x^4 - 7093184*x^5 + 12509932*x^6 - 17809892*x^7 + 20715540*x^8 - 19731516*x^9 + 15327492*x^10 - 9602024*x^11 + 4756837*x^12 - 1794497*x^13 + 487090*x^14 - 83609*x^15 + 7585*x^16)/(18*(-1 + x^2)^3*(1 - x + x^2)^5) - (2*(-302 + 863*x - 5566*x^2 + 6077*x^3 - 6735*x^4 + 6102*x^5 - 933*x^6 + 350*x^7)*z2)/(3*(-1 + x)^3*(1 + x)^4))*H[1, 0, 0, 0, x] + ((2*(-591 + 2535*x - 4498*x^2 - 541*x^3 + 23440*x^4 - 67469*x^5 + 119211*x^6 - 151710*x^7 + 146331*x^8 - 109053*x^9 + 63216*x^10 - 27661*x^11 + 9062*x^12 - 1985*x^13 + 313*x^14))/(9*(-1 + x^2)^2*(1 - x + x^2)^5) - (8*(-53 + 347*x - 1843*x^2 + 1649*x^3 + 543*x^4 - 789*x^5 + 213*x^6 + 29*x^7)*z2)/(3*(-1 + x)^3*(1 + x)^4))*H[1, 0, 1, 0, x] - (1240*(1 + x^2)*H[1, 1, -1, 0, x])/(9*(-1 + x^2)) + ((-277 + 5675*x - 30573*x^2 + 101358*x^3 - 233570*x^4 + 407242*x^5 - 550398*x^6 + 588582*x^7 - 496158*x^8 + 324074*x^9 - 154018*x^10 + 47118*x^11 - 3453*x^12 - 3365*x^13 + 1531*x^14)/(9*(-1 + x^2)^2*(1 - x + x^2)^5) - (4*(-4 + 518*x - 2425*x^2 + 2279*x^3 + 703*x^4 - 1121*x^5 + 238*x^6 + 4*x^7)*z2)/(3*(-1 + x)^3*(1 + x)^4))*H[1, 1, 0, 0, x] + ((568*(1 + x^2))/(9*(-1 + x^2)) - (24*x*(6 - 13*x + 6*x^2)*z2)/((-1 + x)*(1 + x)^3))*H[1, 1, 1, 0, x] - (36*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*z2*H[1, {6, 0}, 0, 0, x])/(-1 + x^2)^3 + (72*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*z2*H[1, {6, 1}, 0, 0, x])/(-1 + x^2)^3 + ((-6*(9 + 45*x - 460*x^2 + 1871*x^3 - 4798*x^4 + 8931*x^5 - 12711*x^6 + 14218*x^7 - 12711*x^8 + 8931*x^9 - 4798*x^10 + 1871*x^11 - 460*x^12 + 45*x^13 + 9*x^14))/((-1 + x^2)^2*(1 - x + x^2)^5) - (18*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2)/((-1 + x)*(1 + x)^3))*H[{6, 0}, 0, -1, 0, x] - (18*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2*H[{6, 0}, 0, 0, -1, x])/((-1 + x)*(1 + x)^3) + ((4*(9 + 45*x - 460*x^2 + 1871*x^3 - 4798*x^4 + 8931*x^5 - 12711*x^6 + 14218*x^7 - 12711*x^8 + 8931*x^9 - 4798*x^10 + 1871*x^11 - 460*x^12 + 45*x^13 + 9*x^14))/((-1 + x^2)^2*(1 - x + x^2)^5) - (64*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2)/((-1 + x)*(1 + x)^3))*H[{6, 0}, 0, 0, 0, x] + ((3*(9 + 45*x - 460*x^2 + 1871*x^3 - 4798*x^4 + 8931*x^5 - 12711*x^6 + 14218*x^7 - 12711*x^8 + 8931*x^9 - 4798*x^10 + 1871*x^11 - 460*x^12 + 45*x^13 + 9*x^14))/((-1 + x^2)^2*(1 - x + x^2)^5) + (4*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2)/((-1 + x)*(1 + x)^3))*H[{6, 0}, 0, 1, 0, x] + (-((9 + 45*x - 460*x^2 + 1871*x^3 - 4798*x^4 + 8931*x^5 - 12711*x^6 + 14218*x^7 - 12711*x^8 + 8931*x^9 - 4798*x^10 + 1871*x^11 - 460*x^12 + 45*x^13 + 9*x^14)/((-1 + x^2)^2*(1 - x + x^2)^5)) - (8*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2)/((-1 + x)*(1 + x)^3))*H[{6, 0}, 1, 0, 0, x] - (16*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2*H[{6, 0}, 1, 1, 0, x])/((-1 + x)*(1 + x)^3) + ((-12*(9 + 45*x - 460*x^2 + 1871*x^3 - 4798*x^4 + 8931*x^5 - 12711*x^6 + 14218*x^7 - 12711*x^8 + 8931*x^9 - 4798*x^10 + 1871*x^11 - 460*x^12 + 45*x^13 + 9*x^14))/((-1 + x^2)^2*(1 - x + x^2)^5) + (12*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2)/((-1 + x)*(1 + x)^3))*H[{6, 1}, 0, -1, 0, 1] + ((12*(9 + 45*x - 460*x^2 + 1871*x^3 - 4798*x^4 + 8931*x^5 - 12711*x^6 + 14218*x^7 - 12711*x^8 + 8931*x^9 - 4798*x^10 + 1871*x^11 - 460*x^12 + 45*x^13 + 9*x^14))/((-1 + x^2)^2*(1 - x + x^2)^5) + (36*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2)/((-1 + x)*(1 + x)^3))*H[{6, 1}, 0, -1, 0, x] - (36*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2*H[{6, 1}, 0, 0, -1, 1])/((-1 + x)*(1 + x)^3) + (36*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2*H[{6, 1}, 0, 0, -1, x])/((-1 + x)*(1 + x)^3) + ((-8*(9 + 45*x - 460*x^2 + 1871*x^3 - 4798*x^4 + 8931*x^5 - 12711*x^6 + 14218*x^7 - 12711*x^8 + 8931*x^9 - 4798*x^10 + 1871*x^11 - 460*x^12 + 45*x^13 + 9*x^14))/((-1 + x^2)^2*(1 - x + x^2)^5) + (128*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2)/((-1 + x)*(1 + x)^3))*H[{6, 1}, 0, 0, 0, x] + ((-12*(9 + 45*x - 460*x^2 + 1871*x^3 - 4798*x^4 + 8931*x^5 - 12711*x^6 + 14218*x^7 - 12711*x^8 + 8931*x^9 - 4798*x^10 + 1871*x^11 - 460*x^12 + 45*x^13 + 9*x^14))/((-1 + x^2)^2*(1 - x + x^2)^5) - (8*(5 - 204*x + 1117*x^2 - 1872*x^3 + 1117*x^4 - 204*x^5 + 5*x^6)*z2)/(-1 + x^2)^3)*H[{6, 1}, 0, 0, 1, 1] + H[{6, 1}, 1]*((2*(546672 + 4334058*x - 58444457*x^2 + 283927110*x^3 - 857086327*x^4 + 1836658924*x^5 - 2945378694*x^6 + 3573932354*x^7 - 3172720260*x^8 + 1748078388*x^9 + 41148558*x^10 - 1322784854*x^11 + 1676349408*x^12 - 1309258918*x^13 + 724897333*x^14 - 286224048*x^15 + 76395761*x^16 - 11591952*x^17 + 546672*x^18)*z2^2)/(135*(-1 + x^2)^3*(1 - x + x^2)^6) + (40*x*(-6 + 15*x + 31*x^2 - 353*x^3 + 351*x^4 - 66*x^5 + 12*x^6)*z2*z3)/(3*(-1 + x)^3*(1 + x)^4) - (2*(597888 + 4707237*x - 63642197*x^2 + 309359379*x^3 - 934172038*x^4 + 2002432657*x^5 - 3212297067*x^6 + 3899684780*x^7 - 3464961009*x^8 + 1913948352*x^9 + 36158001*x^10 - 1434692780*x^11 + 1822513323*x^12 - 1424662033*x^13 + 789206662*x^14 - 311750931*x^15 + 83249813*x^16 - 12642213*x^17 + 597888*x^18)*z2*H[0, {6, 0}, 1])/(135*(-1 + x^2)^3*(1 - x + x^2)^6) + (36*x*(15 - 37*x + 15*x^2)*H[0, {6, 0}, 1]^2)/(-1 + x^2)^2 + ((20*(9 + 45*x - 460*x^2 + 1871*x^3 - 4798*x^4 + 8931*x^5 - 12711*x^6 + 14218*x^7 - 12711*x^8 + 8931*x^9 - 4798*x^10 + 1871*x^11 - 460*x^12 + 45*x^13 + 9*x^14))/((-1 + x^2)^2*(1 - x + x^2)^5) - (8*(25 - 264*x + 1427*x^2 - 2412*x^3 + 1427*x^4 - 264*x^5 + 25*x^6)*z2)/(-1 + x^2)^3)*H[0, 0, {6, 1}, 1] + (24*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2*H[0, 1, {6, 0}, 1])/((-1 + x)*(1 + x)^3) - (16*x*(15 - 37*x + 15*x^2)*H[0, {6, 0}, 0, 0, 1])/(3*(-1 + x^2)^2) - (192*x*(15 - 37*x + 15*x^2)*H[{6, 1}, 0, -1, 0, 1])/(-1 + x^2)^2 - (160*x*(15 - 37*x + 15*x^2)*H[{6, 1}, 0, 0, 1, 1])/(-1 + x^2)^2) + H[{6, 0}, 0, x]*((-7132*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2^2)/(135*(-1 + x)*(1 + x)^3) - (4*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2*H[0, {6, 0}, 1])/((-1 + x)*(1 + x)^3) + (36*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[0, {6, 0}, 1]^2)/((-1 + x)*(1 + x)^3) + (240*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 1]*H[0, 0, {6, 1}, 1])/((-1 + x)*(1 + x)^3) + (4*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[0, {6, 0}, 0, 0, 1])/((-1 + x)*(1 + x)^3) - (144*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, -1, 0, 1])/((-1 + x)*(1 + x)^3) - (144*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, 0, 1, 1])/((-1 + x)*(1 + x)^3)) + H[{6, 1}, 0, x]*((14264*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2^2)/(135*(-1 + x)*(1 + x)^3) + (8*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2*H[0, {6, 0}, 1])/((-1 + x)*(1 + x)^3) - (72*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[0, {6, 0}, 1]^2)/((-1 + x)*(1 + x)^3) - (480*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 1]*H[0, 0, {6, 1}, 1])/((-1 + x)*(1 + x)^3) - (8*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[0, {6, 0}, 0, 0, 1])/((-1 + x)*(1 + x)^3) + (288*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, -1, 0, 1])/((-1 + x)*(1 + x)^3) + (288*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, 0, 1, 1])/((-1 + x)*(1 + x)^3)) + H[0, 1, x]*((-2*(-71 + 966*x - 1358*x^2 + 966*x^3 + 5*x^4)*z2)/(9*(-1 + x^2)^2) + (2*(5049 + 54021*x - 211599*x^2 + 116473*x^3 + 567589*x^4 - 635283*x^5 + 111477*x^6 - 24975*x^7)*z2^2)/(405*(-1 + x)^3*(1 + x)^4) + (2*(-378 + 1737*x - 3550*x^2 + 1113*x^3 + 12624*x^4 - 39607*x^5 + 66280*x^6 - 69468*x^7 + 34350*x^8 + 28348*x^9 - 89334*x^10 + 113924*x^11 - 97548*x^12 + 61179*x^13 - 28516*x^14 + 9547*x^15 - 2094*x^16 + 219*x^17 + 22*x^18)*z3)/(9*(-1 + x^2)^3*(1 - x + x^2)^6) + (16*x*(6 - 33*x + 56*x^2 - 33*x^3 + 6*x^4)*z2*H[0, {6, 0}, 1])/(3*(-1 + x^2)^3) - (48*x*(6 - 33*x + 56*x^2 - 33*x^3 + 6*x^4)*H[0, {6, 0}, 1]^2)/(-1 + x^2)^3 - (320*x*(6 - 33*x + 56*x^2 - 33*x^3 + 6*x^4)*H[{6, 1}, 1]*H[0, 0, {6, 1}, 1])/(-1 + x^2)^3 - (16*x*(6 - 33*x + 56*x^2 - 33*x^3 + 6*x^4)*H[0, {6, 0}, 0, 0, 1])/(3*(-1 + x^2)^3) + (192*x*(6 - 33*x + 56*x^2 - 33*x^3 + 6*x^4)*H[{6, 1}, 0, -1, 0, 1])/(-1 + x^2)^3 + (192*x*(6 - 33*x + 56*x^2 - 33*x^3 + 6*x^4)*H[{6, 1}, 0, 0, 1, 1])/(-1 + x^2)^3) + H[1, 0, x]*((56857 - 120580*x + 196820*x^2 - 70766*x^3 - 54883*x^4 + 190600*x^5 - 54883*x^6 - 70766*x^7 + 196820*x^8 - 120580*x^9 + 56857*x^10)/(324*(-1 + x^2)*(1 - x + x^2)^4) + ((2865 - 33813*x + 199543*x^2 - 750914*x^3 + 2027434*x^4 - 4171466*x^5 + 6774139*x^6 - 8859863*x^7 + 9429684*x^8 - 8190369*x^9 + 5776233*x^10 - 3269018*x^11 + 1453018*x^12 - 490286*x^13 + 119353*x^14 - 19379*x^15 + 1975*x^16)*z2)/(9*(-1 + x^2)^3*(1 - x + x^2)^5) + ((43648 + 81901*x - 157885*x^2 + 9688*x^3 + 1286680*x^4 - 1369213*x^5 + 239149*x^6 - 47936*x^7)*z2^2)/(405*(-1 + x)^3*(1 + x)^4) + ((-829 + 38772*x - 306104*x^2 + 1296254*x^3 - 3719000*x^4 + 7894420*x^5 - 12982147*x^6 + 16875784*x^7 - 17430384*x^8 + 14103508*x^9 - 8544144*x^10 + 3360328*x^11 - 268723*x^12 - 709820*x^13 + 564520*x^14 - 218866*x^15 + 37096*x^16 + 4068*x^17 - 2509*x^18)*z3)/(36*(-1 + x^2)^3*(1 - x + x^2)^6) + (8*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*z2*H[0, {6, 0}, 1])/(3*(-1 + x^2)^3) - (24*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*H[0, {6, 0}, 1]^2)/(-1 + x^2)^3 - (160*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*H[{6, 1}, 1]*H[0, 0, {6, 1}, 1])/(-1 + x^2)^3 - (8*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*H[0, {6, 0}, 0, 0, 1])/(3*(-1 + x^2)^3) + (96*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*H[{6, 1}, 0, -1, 0, 1])/(-1 + x^2)^3 + (96*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*H[{6, 1}, 0, 0, 1, 1])/(-1 + x^2)^3) + H[0, 0, x]*((27630 - 224187*x + 1151442*x^2 - 3478134*x^3 + 7688515*x^4 - 12596443*x^5 + 16289248*x^6 - 16464853*x^7 + 13272340*x^8 - 8253082*x^9 + 3956029*x^10 - 1284199*x^11 + 266050*x^12)/(324*(-1 + x^2)^2*(1 - x + x^2)^4) + ((593 + 1223*x - 31157*x^2 + 134968*x^3 - 275611*x^4 + 124889*x^5 + 987675*x^6 - 3654696*x^7 + 7669408*x^8 - 11633436*x^9 + 13727228*x^10 - 13085468*x^11 + 10223659*x^12 - 6539455*x^13 + 3382853*x^14 - 1377900*x^15 + 416991*x^16 - 84173*x^17 + 7801*x^18)*z2)/(36*(-1 + x^2)^4*(1 - x + x^2)^5) - (4*(-4187 + 8206*x - 62110*x^2 + 168750*x^3 - 670146*x^4 + 747254*x^5 - 88973*x^6 + 63460*x^7)*z2^2)/(405*(-1 + x)^3*(1 + x)^4) - ((-629 + 1165*x + 49964*x^2 - 351492*x^3 + 1313466*x^4 - 3343646*x^5 + 6370881*x^6 - 9505527*x^7 + 11372108*x^8 - 11067124*x^9 + 8827160*x^10 - 5845144*x^11 + 3278649*x^12 - 1639101*x^13 + 769048*x^14 - 344712*x^15 + 130350*x^16 - 35194*x^17 + 3955*x^18 + 415*x^19)*z3)/(18*(-1 + x)^3*(1 + x)^4*(1 - x + x^2)^6) - (8*(-1 - x - 5*x^2 + 27*x^3 - 165*x^4 + 163*x^5 - 31*x^6 + 5*x^7)*z2*H[0, {6, 0}, 1])/(3*(-1 + x)^3*(1 + x)^4) + (24*(-1 - x - 5*x^2 + 27*x^3 - 165*x^4 + 163*x^5 - 31*x^6 + 5*x^7)*H[0, {6, 0}, 1]^2)/((-1 + x)^3*(1 + x)^4) + (160*(-1 - x - 5*x^2 + 27*x^3 - 165*x^4 + 163*x^5 - 31*x^6 + 5*x^7)*H[{6, 1}, 1]*H[0, 0, {6, 1}, 1])/((-1 + x)^3*(1 + x)^4) + (8*(-1 - x - 5*x^2 + 27*x^3 - 165*x^4 + 163*x^5 - 31*x^6 + 5*x^7)*H[0, {6, 0}, 0, 0, 1])/(3*(-1 + x)^3*(1 + x)^4) - (96*(-1 - x - 5*x^2 + 27*x^3 - 165*x^4 + 163*x^5 - 31*x^6 + 5*x^7)*H[{6, 1}, 0, -1, 0, 1])/((-1 + x)^3*(1 + x)^4) - (96*(-1 - x - 5*x^2 + 27*x^3 - 165*x^4 + 163*x^5 - 31*x^6 + 5*x^7)*H[{6, 1}, 0, 0, 1, 1])/((-1 + x)^3*(1 + x)^4)) + ((-6*(9 + 45*x - 460*x^2 + 1871*x^3 - 4798*x^4 + 8931*x^5 - 12711*x^6 + 14218*x^7 - 12711*x^8 + 8931*x^9 - 4798*x^10 + 1871*x^11 - 460*x^12 + 45*x^13 + 9*x^14))/((-1 + x^2)^2*(1 - x + x^2)^5) - (8*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2)/((-1 + x)*(1 + x)^3))*H[{6, 1}, 0, 1, 0, x] + ((2*(9 + 45*x - 460*x^2 + 1871*x^3 - 4798*x^4 + 8931*x^5 - 12711*x^6 + 14218*x^7 - 12711*x^8 + 8931*x^9 - 4798*x^10 + 1871*x^11 - 460*x^12 + 45*x^13 + 9*x^14))/((-1 + x^2)^2*(1 - x + x^2)^5) + (16*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2)/((-1 + x)*(1 + x)^3))*H[{6, 1}, 1, 0, 0, x] + (32*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2*H[{6, 1}, 1, 1, 0, x])/((-1 + x)*(1 + x)^3) - (2552*(1 + x^2)^2*H[-1, -1, -1, 0, 0, x])/(3*(-1 + x^2)^2) - (572*(1 + x^2)^2*H[-1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + (4*(-233 - 2169*x + 5154*x^2 - 4338*x^3 + 6047*x^4 - 2169*x^5 + 660*x^6)*H[-1, -1, 0, 0, 0, x])/(3*(-1 + x^2)^3) - (320*(1 + x^2)^2*H[-1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^2) + (256*(1 + x^2)^2*H[-1, -1, 1, 0, 0, x])/(-1 + x^2)^2 + (4*(47 + 78*x^2 + 47*x^4)*H[-1, 0, -1, -1, 0, x])/(-1 + x^2)^2 + ((35 - 11902*x + 21317*x^2 - 13348*x^3 + 25933*x^4 - 11902*x^5 + 4267*x^6)*H[-1, 0, -1, 0, 0, x])/(6*(-1 + x^2)^3) - (640*(1 + x^2)^2*H[-1, 0, -1, 1, 0, x])/(3*(-1 + x^2)^2) - (2*(-527 + 4230*x - 10957*x^2 + 9972*x^3 - 10489*x^4 + 4230*x^5 + 229*x^6)*H[-1, 0, 0, -1, 0, x])/(9*(-1 + x^2)^3) + ((-2537 + 81570*x - 185143*x^2 + 112764*x^3 - 117655*x^4 + 50466*x^5 - 9737*x^6)*H[-1, 0, 0, 0, 0, x])/(18*(-1 + x^2)^3) + (4*(-451 + 882*x - 2369*x^2 + 1764*x^3 - 1241*x^4 + 882*x^5 + 677*x^6)*H[-1, 0, 0, 1, 0, x])/(9*(-1 + x^2)^3) - (640*(1 + x^2)^2*H[-1, 0, 1, -1, 0, x])/(3*(-1 + x^2)^2) - ((831 - 4102*x + 4529*x^2 + 236*x^3 + 4401*x^4 - 4102*x^5 + 703*x^6)*H[-1, 0, 1, 0, 0, x])/(6*(-1 + x^2)^3) + (128*(1 + x^2)^2*H[-1, 0, 1, 1, 0, x])/(-1 + x^2)^2 + (256*(1 + x^2)^2*H[-1, 1, -1, 0, 0, x])/(-1 + x^2)^2 + (128*(1 + x^2)^2*H[-1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + (4*(170 + 333*x - 1000*x^2 + 1170*x^3 - 1232*x^4 + 333*x^5 - 62*x^6)*H[-1, 1, 0, 0, 0, x])/(3*(-1 + x^2)^3) + (160*(1 + x^2)^2*H[-1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^2) - (64*(1 + x^2)^2*H[-1, 1, 1, 0, 0, x])/(-1 + x^2)^2 + (4084*(1 + x^2)^2*H[0, -1, -1, -1, 0, x])/(9*(-1 + x^2)^2) - (2*(1579 - 20562*x + 140116*x^2 - 604160*x^3 + 1886912*x^4 - 4525118*x^5 + 8677595*x^6 - 13600612*x^7 + 17687316*x^8 - 19220568*x^9 + 17508516*x^10 - 13308572*x^11 + 8366185*x^12 - 4271818*x^13 + 1723012*x^14 - 520720*x^15 + 107336*x^16 - 11622*x^17 + 89*x^18)*H[0, -1, -1, 0, 0, x])/(9*(-1 + x^2)^3*(1 - x + x^2)^6) - (2896*(1 + x^2)^2*H[0, -1, -1, 1, 0, x])/(9*(-1 + x^2)^2) - (2*(-165 - 4734*x + 54173*x^2 - 289392*x^3 + 1015407*x^4 - 2624122*x^5 + 5293087*x^6 - 8601672*x^7 + 11482422*x^8 - 12726092*x^9 + 11775222*x^10 - 9079912*x^11 + 5803047*x^12 - 3038922*x^13 + 1283807*x^14 - 426032*x^15 + 107853*x^16 - 19374*x^17 + 2275*x^18)*H[0, -1, 0, -1, 0, x])/(9*(-1 + x^2)^3*(1 - x + x^2)^6) + ((2736 - 16704*x + 111847*x^2 - 547337*x^3 + 1899849*x^4 - 4807379*x^5 + 9239730*x^6 - 13767478*x^7 + 15979938*x^8 - 14149270*x^9 + 8830562*x^10 - 2551286*x^11 - 1872338*x^12 + 3355206*x^13 - 2724827*x^14 + 1481193*x^15 - 565921*x^16 + 150327*x^17 - 25636*x^18 + 2780*x^19)*H[0, -1, 0, 0, 0, x])/(9*(-1 + x)^3*(1 + x)^4*(1 - x + x^2)^6) + (4*(-225 + 360*x + 6850*x^2 - 55518*x^3 + 228954*x^4 - 647240*x^5 + 1380437*x^6 - 2328312*x^7 + 3186696*x^8 - 3592876*x^9 + 3364776*x^10 - 2619176*x^11 + 1690593*x^12 - 899520*x^13 + 392194*x^14 - 138622*x^15 + 39498*x^16 - 8544*x^17 + 1259*x^18)*H[0, -1, 0, 1, 0, x])/(9*(-1 + x^2)^3*(1 - x + x^2)^6) - (2896*(1 + x^2)^2*H[0, -1, 1, -1, 0, x])/(9*(-1 + x^2)^2) + (8*(97 - 1482*x + 11377*x^2 - 53168*x^3 + 175901*x^4 - 440066*x^5 + 870845*x^6 - 1397200*x^7 + 1848684*x^8 - 2034972*x^9 + 1872924*x^10 - 1436792*x^11 + 913063*x^12 - 474406*x^13 + 198121*x^14 - 64480*x^15 + 15821*x^16 - 2694*x^17 + 299*x^18)*H[0, -1, 1, 0, 0, x])/(9*(-1 + x^2)^3*(1 - x + x^2)^6) + (1600*(1 + x^2)^2*H[0, -1, 1, 1, 0, x])/(9*(-1 + x^2)^2) - (2*(-591 + 9000*x - 69307*x^2 + 319842*x^3 - 1039389*x^4 + 2550896*x^5 - 4946627*x^6 + 7768692*x^7 - 10031502*x^8 + 10717852*x^9 - 9471150*x^10 + 6851348*x^11 - 3964971*x^12 + 1748928*x^13 - 518029*x^14 + 53218*x^15 + 35829*x^16 - 19752*x^17 + 4201*x^18)*H[0, 0, -1, -1, 0, x])/(9*(-1 + x^2)^3*(1 - x + x^2)^6) + ((357 - 1335*x + 16483*x^2 - 116483*x^3 + 490839*x^4 - 1428395*x^5 + 3131697*x^6 - 5440495*x^7 + 7732794*x^8 - 9190006*x^9 + 9260594*x^10 - 7936670*x^11 + 5785057*x^12 - 3544407*x^13 + 1775485*x^14 - 678945*x^15 + 168221*x^16 - 5853*x^17 - 12535*x^18 + 4541*x^19)*H[0, 0, -1, 0, 0, x])/(9*(-1 + x)^3*(1 + x)^4*(1 - x + x^2)^6) + (8*(-135 + 585*x - 2428*x^2 + 1926*x^3 - 1521*x^4 + 585*x^5 + 772*x^6)*H[0, 0, -1, 1, 0, x])/(9*(-1 + x^2)^3) + (2*(765 - 4626*x + 15419*x^2 - 45136*x^3 + 122301*x^4 - 287350*x^5 + 545940*x^6 - 814040*x^7 + 933648*x^8 - 793178*x^9 + 435982*x^10 + 2996*x^11 - 309229*x^12 + 396168*x^13 - 320125*x^14 + 197304*x^15 - 96269*x^16 + 38496*x^17 - 11246*x^18 + 2152*x^19)*H[0, 0, 0, -1, 0, x])/(9*(-1 + x)^3*(1 + x)^4*(1 - x + x^2)^6) + ((405 - 2700*x + 6842*x^2 + 3428*x^3 - 79752*x^4 + 272960*x^5 - 491325*x^6 + 337276*x^7 + 772662*x^8 - 3113942*x^9 + 6091738*x^10 - 8344846*x^11 + 8713073*x^12 - 7113318*x^13 + 4529180*x^14 - 2193354*x^15 + 760738*x^16 - 161334*x^17 + 9943*x^18 + 3622*x^19)*H[0, 0, 0, 0, 0, x])/(9*(-1 + x)^3*(1 + x)^4*(1 - x + x^2)^6) - ((969 - 4683*x + 17020*x^2 - 56150*x^3 + 152154*x^4 - 284756*x^5 + 284931*x^6 + 184319*x^7 - 1384824*x^8 + 3148940*x^9 - 4789684*x^10 + 5578024*x^11 - 5141729*x^12 + 3800739*x^13 - 2253140*x^14 + 1066458*x^15 - 396022*x^16 + 113724*x^17 - 23659*x^18 + 3209*x^19)*H[0, 0, 0, 1, 0, x])/(9*(-1 + x)^3*(1 + x)^4*(1 - x + x^2)^6) + (8*(-135 + 585*x - 2428*x^2 + 1926*x^3 - 1521*x^4 + 585*x^5 + 772*x^6)*H[0, 0, 1, -1, 0, x])/(9*(-1 + x^2)^3) - (2*(12 + 2100*x - 14104*x^2 + 53891*x^3 - 144105*x^4 + 303128*x^5 - 526926*x^6 + 785341*x^7 - 1016085*x^8 + 1147945*x^9 - 1126037*x^10 + 963149*x^11 - 714553*x^12 + 464013*x^13 - 266209*x^14 + 139062*x^15 - 65120*x^16 + 26733*x^17 - 8123*x^18 + 1612*x^19)*H[0, 0, 1, 0, 0, x])/(9*(-1 + x)^3*(1 + x)^4*(1 - x + x^2)^6) - (8*(-111 + 9*x - 436*x^2 + 18*x^3 + 57*x^4 + 9*x^5 + 382*x^6)*H[0, 0, 1, 1, 0, x])/(9*(-1 + x^2)^3) - (2896*(1 + x^2)^2*H[0, 1, -1, -1, 0, x])/(9*(-1 + x^2)^2) + (8*(97 - 1482*x + 11377*x^2 - 53168*x^3 + 175901*x^4 - 440066*x^5 + 870845*x^6 - 1397200*x^7 + 1848684*x^8 - 2034972*x^9 + 1872924*x^10 - 1436792*x^11 + 913063*x^12 - 474406*x^13 + 198121*x^14 - 64480*x^15 + 15821*x^16 - 2694*x^17 + 299*x^18)*H[0, 1, -1, 0, 0, x])/(9*(-1 + x^2)^3*(1 - x + x^2)^6) + (1600*(1 + x^2)^2*H[0, 1, -1, 1, 0, x])/(9*(-1 + x^2)^2) + (4*(-414 + 900*x + 7636*x^2 - 64563*x^3 + 258969*x^4 - 708320*x^5 + 1465619*x^6 - 2406693*x^7 + 3217035*x^8 - 3548815*x^9 + 3251673*x^10 - 2472581*x^11 + 1551741*x^12 - 794607*x^13 + 326839*x^14 - 105370*x^15 + 26052*x^16 - 4683*x^17 + 590*x^18)*H[0, 1, 0, -1, 0, x])/(9*(-1 + x^2)^3*(1 - x + x^2)^6) - ((2031 - 8202*x + 24280*x^2 - 61589*x^3 + 150168*x^4 - 265019*x^5 + 216321*x^6 + 440741*x^7 - 2114514*x^8 + 4714184*x^9 - 7339402*x^10 + 8808796*x^11 - 8371949*x^12 + 6361926*x^13 - 3837050*x^14 + 1805265*x^15 - 634762*x^16 + 155595*x^17 - 22219*x^18 + 1175*x^19)*H[0, 1, 0, 0, 0, x])/(9*(-1 + x)^3*(1 + x)^4*(1 - x + x^2)^6) - (2*(-705 + 2898*x - 454*x^2 - 43728*x^3 + 222894*x^4 - 672838*x^5 + 1472161*x^6 - 2509788*x^7 + 3447924*x^8 - 3886736*x^9 + 3626964*x^10 - 2802220*x^11 + 1783989*x^12 - 926478*x^13 + 387014*x^14 - 127280*x^15 + 32370*x^16 - 6054*x^17 + 787*x^18)*H[0, 1, 0, 1, 0, x])/(9*(-1 + x^2)^3*(1 - x + x^2)^6) + (1600*(1 + x^2)^2*H[0, 1, 1, -1, 0, x])/(9*(-1 + x^2)^2) - (2*(-182 - 51*x + 8371*x^2 - 56246*x^3 + 217238*x^4 - 592931*x^5 + 1241537*x^6 - 2074873*x^7 + 2833905*x^8 - 3203595*x^9 + 3019587*x^10 - 2368841*x^11 + 1539139*x^12 - 818764*x^13 + 351328*x^14 - 118255*x^15 + 30347*x^16 - 5484*x^17 + 650*x^18)*H[0, 1, 1, 0, 0, x])/(9*(-1 + x^2)^3*(1 - x + x^2)^6) - (784*(1 + x^2)^2*H[0, 1, 1, 1, 0, x])/(9*(-1 + x^2)^2) - (48*(2076 + 16674*x - 223769*x^2 + 1085958*x^3 - 3276376*x^4 + 7017964*x^5 - 11249409*x^6 + 13641860*x^7 - 12097593*x^8 + 6645654*x^9 + 192027*x^10 - 5082860*x^11 + 6423771*x^12 - 5011816*x^13 + 2773024*x^14 - 1094262*x^15 + 291851*x^16 - 44226*x^17 + 2076*x^18)*H[0, {6, 0}, 0, -1, 0, 1])/(25*(-1 + x^2)^3*(1 - x + x^2)^6) + (12*(4 - 17*x + 3*x^2 + 33*x^3 + 405*x^4 - 2993*x^5 + 10494*x^6 - 24706*x^7 + 43594*x^8 - 60514*x^9 + 67810*x^10 - 61602*x^11 + 45318*x^12 - 26697*x^13 + 12325*x^14 - 4263*x^15 + 1019*x^16 - 137*x^17 + 4*x^18)*H[0, {6, 0}, 0, -1, 0, x])/((-1 + x^2)^3*(1 - x + x^2)^6) - (8*(4 - 17*x + 3*x^2 + 33*x^3 + 405*x^4 - 2993*x^5 + 10494*x^6 - 24706*x^7 + 43594*x^8 - 60514*x^9 + 67810*x^10 - 61602*x^11 + 45318*x^12 - 26697*x^13 + 12325*x^14 - 4263*x^15 + 1019*x^16 - 137*x^17 + 4*x^18)*H[0, {6, 0}, 0, 0, 0, x])/((-1 + x^2)^3*(1 - x + x^2)^6) - (2*x*(15 - 37*x + 15*x^2)*H[0, {6, 0}, 0, 1, 0, 1])/(-1 + x^2)^2 - (6*(4 - 17*x + 3*x^2 + 33*x^3 + 405*x^4 - 2993*x^5 + 10494*x^6 - 24706*x^7 + 43594*x^8 - 60514*x^9 + 67810*x^10 - 61602*x^11 + 45318*x^12 - 26697*x^13 + 12325*x^14 - 4263*x^15 + 1019*x^16 - 137*x^17 + 4*x^18)*H[0, {6, 0}, 0, 1, 0, x])/((-1 + x^2)^3*(1 - x + x^2)^6) + (128*x*(15 - 37*x + 15*x^2)*H[0, {6, 0}, 1, 0, 0, 1])/(3*(-1 + x^2)^2) + (2*(4 - 17*x + 3*x^2 + 33*x^3 + 405*x^4 - 2993*x^5 + 10494*x^6 - 24706*x^7 + 43594*x^8 - 60514*x^9 + 67810*x^10 - 61602*x^11 + 45318*x^12 - 26697*x^13 + 12325*x^14 - 4263*x^15 + 1019*x^16 - 137*x^17 + 4*x^18)*H[0, {6, 0}, 1, 0, 0, x])/((-1 + x^2)^3*(1 - x + x^2)^6) + (96*(2076 + 16299*x - 220594*x^2 + 1072533*x^3 - 3239126*x^4 + 6943889*x^5 - 11140584*x^6 + 13526560*x^7 - 12021918*x^8 + 6645654*x^9 + 116352*x^10 - 4967560*x^11 + 6314946*x^12 - 4937741*x^13 + 2735774*x^14 - 1080837*x^15 + 288676*x^16 - 43851*x^17 + 2076*x^18)*H[0, {6, 1}, 0, -1, 0, 1])/(25*(-1 + x^2)^3*(1 - x + x^2)^6) + H[{6, 0}, x]*((3*(4 + 34*x - 137*x^2 + 182*x^3 - 137*x^4 + 34*x^5 + 4*x^6)*z2^2)/(10*(-1 + x^2)^3) - (3*(9 + 45*x - 460*x^2 + 1871*x^3 - 4798*x^4 + 8931*x^5 - 12711*x^6 + 14218*x^7 - 12711*x^8 + 8931*x^9 - 4798*x^10 + 1871*x^11 - 460*x^12 + 45*x^13 + 9*x^14)*z3)/((-1 + x^2)^2*(1 - x + x^2)^5) - (92*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2*z3)/((-1 + x)*(1 + x)^3) + (1708*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z5)/(9*(-1 + x)*(1 + x)^3) + H[{6, 1}, 1]*((-229684*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2^2)/(45*(-1 + x)*(1 + x)^3) + (27904*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2*H[0, {6, 0}, 1])/(5*(-1 + x)*(1 + x)^3)) + (229684*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2*H[0, 0, {6, 1}, 1])/(25*(-1 + x)*(1 + x)^3) + (62784*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[0, {6, 0}, 0, -1, 0, 1])/(25*(-1 + x)*(1 + x)^3) - (125568*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[0, {6, 1}, 0, -1, 0, 1])/(25*(-1 + x)*(1 + x)^3)) + H[{6, 1}, x]*((-3*(4 + 34*x - 137*x^2 + 182*x^3 - 137*x^4 + 34*x^5 + 4*x^6)*z2^2)/(5*(-1 + x^2)^3) + (6*(9 + 45*x - 460*x^2 + 1871*x^3 - 4798*x^4 + 8931*x^5 - 12711*x^6 + 14218*x^7 - 12711*x^8 + 8931*x^9 - 4798*x^10 + 1871*x^11 - 460*x^12 + 45*x^13 + 9*x^14)*z3)/((-1 + x^2)^2*(1 - x + x^2)^5) + (184*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2*z3)/((-1 + x)*(1 + x)^3) - (3416*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z5)/(9*(-1 + x)*(1 + x)^3) + H[{6, 1}, 1]*((459368*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2^2)/(45*(-1 + x)*(1 + x)^3) - (55808*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2*H[0, {6, 0}, 1])/(5*(-1 + x)*(1 + x)^3)) - (459368*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*z2*H[0, 0, {6, 1}, 1])/(25*(-1 + x)*(1 + x)^3) - (125568*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[0, {6, 0}, 0, -1, 0, 1])/(25*(-1 + x)*(1 + x)^3) + (251136*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[0, {6, 1}, 0, -1, 0, 1])/(25*(-1 + x)*(1 + x)^3)) + H[1, x]*(-((125145 - 3674136*x + 25076576*x^2 - 91102530*x^3 + 213440176*x^4 - 329603224*x^5 + 281332263*x^6 + 97570432*x^7 - 804562032*x^8 + 1584115380*x^9 - 2062081104*x^10 + 2014671104*x^11 - 1530164505*x^12 + 905830744*x^13 - 409950064*x^14 + 134999022*x^15 - 29171936*x^16 + 3036504*x^17 + 34425*x^18)*z2^2)/(3240*(-1 + x^2)^3*(1 - x + x^2)^6) - (2*(-378 - 3981*x + 34724*x^2 - 137575*x^3 + 353359*x^4 - 662897*x^5 + 954960*x^6 - 1082886*x^7 + 975780*x^8 - 694821*x^9 + 383895*x^10 - 158395*x^11 + 45134*x^12 - 7451*x^13 + 316*x^14)*z3)/(9*(-1 + x^2)^2*(1 - x + x^2)^5) + z2*((-13*(23 - 78*x + 23*x^2))/(9*(-1 + x^2)) + (4*(82 + 1860*x - 7917*x^2 + 6447*x^3 + 7159*x^4 - 8645*x^5 + 1924*x^6 + 2*x^7)*z3)/(3*(-1 + x)^3*(1 + x)^4)) - (2*(60 + 23595*x - 104943*x^2 + 86560*x^3 + 84280*x^4 - 102903*x^5 + 23259*x^6 + 156*x^7)*z5)/(9*(-1 + x)^3*(1 + x)^4) - (16*x*(15 - 37*x + 15*x^2)*z2*H[0, {6, 0}, 1])/(3*(-1 + x^2)^2) + (48*x*(15 - 37*x + 15*x^2)*H[0, {6, 0}, 1]^2)/(-1 + x^2)^2 - (56*(1695 + 106974*x - 590052*x^2 + 988798*x^3 - 590052*x^4 + 106974*x^5 + 1695*x^6)*z2*H[0, 0, {6, 1}, 1])/(25*(-1 + x^2)^3) + H[{6, 1}, 1]*((56*(1695 + 106974*x - 590052*x^2 + 988798*x^3 - 590052*x^4 + 106974*x^5 + 1695*x^6)*z2^2)/(45*(-1 + x^2)^3) - (256*(45 + 2844*x - 15687*x^2 + 26288*x^3 - 15687*x^4 + 2844*x^5 + 45*x^6)*z2*H[0, {6, 0}, 1])/(5*(-1 + x^2)^3) + (320*x*(15 - 37*x + 15*x^2)*H[0, 0, {6, 1}, 1])/(-1 + x^2)^2) + (16*x*(15 - 37*x + 15*x^2)*H[0, {6, 0}, 0, 0, 1])/(3*(-1 + x^2)^2) - (192*x*(15 - 37*x + 15*x^2)*H[{6, 1}, 0, -1, 0, 1])/(-1 + x^2)^2 - (192*x*(15 - 37*x + 15*x^2)*H[{6, 1}, 0, 0, 1, 1])/(-1 + x^2)^2 - (576*(45 + 2844*x - 15687*x^2 + 26288*x^3 - 15687*x^4 + 2844*x^5 + 45*x^6)*H[0, {6, 0}, 0, -1, 0, 1])/(25*(-1 + x^2)^3) + (1152*(45 + 2844*x - 15687*x^2 + 26288*x^3 - 15687*x^4 + 2844*x^5 + 45*x^6)*H[0, {6, 1}, 0, -1, 0, 1])/(25*(-1 + x^2)^3)) - (24*(4 - 17*x + 3*x^2 + 33*x^3 + 405*x^4 - 2993*x^5 + 10494*x^6 - 24706*x^7 + 43594*x^8 - 60514*x^9 + 67810*x^10 - 61602*x^11 + 45318*x^12 - 26697*x^13 + 12325*x^14 - 4263*x^15 + 1019*x^16 - 137*x^17 + 4*x^18)*H[0, {6, 1}, 0, -1, 0, x])/((-1 + x^2)^3*(1 - x + x^2)^6) + (16*(4 - 17*x + 3*x^2 + 33*x^3 + 405*x^4 - 2993*x^5 + 10494*x^6 - 24706*x^7 + 43594*x^8 - 60514*x^9 + 67810*x^10 - 61602*x^11 + 45318*x^12 - 26697*x^13 + 12325*x^14 - 4263*x^15 + 1019*x^16 - 137*x^17 + 4*x^18)*H[0, {6, 1}, 0, 0, 0, x])/((-1 + x^2)^3*(1 - x + x^2)^6) + (12*(4 - 17*x + 3*x^2 + 33*x^3 + 405*x^4 - 2993*x^5 + 10494*x^6 - 24706*x^7 + 43594*x^8 - 60514*x^9 + 67810*x^10 - 61602*x^11 + 45318*x^12 - 26697*x^13 + 12325*x^14 - 4263*x^15 + 1019*x^16 - 137*x^17 + 4*x^18)*H[0, {6, 1}, 0, 1, 0, x])/((-1 + x^2)^3*(1 - x + x^2)^6) - (4*(4 - 17*x + 3*x^2 + 33*x^3 + 405*x^4 - 2993*x^5 + 10494*x^6 - 24706*x^7 + 43594*x^8 - 60514*x^9 + 67810*x^10 - 61602*x^11 + 45318*x^12 - 26697*x^13 + 12325*x^14 - 4263*x^15 + 1019*x^16 - 137*x^17 + 4*x^18)*H[0, {6, 1}, 1, 0, 0, x])/((-1 + x^2)^3*(1 - x + x^2)^6) + (256*(1 + x^2)^2*H[1, -1, -1, 0, 0, x])/(-1 + x^2)^2 + (128*(1 + x^2)^2*H[1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + (4*(170 + 333*x - 1000*x^2 + 1170*x^3 - 1232*x^4 + 333*x^5 - 62*x^6)*H[1, -1, 0, 0, 0, x])/(3*(-1 + x^2)^3) + (160*(1 + x^2)^2*H[1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^2) - (64*(1 + x^2)^2*H[1, -1, 1, 0, 0, x])/(-1 + x^2)^2 - (304*(1 + x^2)^2*H[1, 0, -1, -1, 0, x])/(3*(-1 + x^2)^2) + ((95 + 9266*x - 36927*x^2 + 49340*x^3 - 37679*x^4 + 9266*x^5 - 657*x^6)*H[1, 0, -1, 0, 0, x])/(6*(-1 + x^2)^3) + (280*(1 + x^2)^2*H[1, 0, -1, 1, 0, x])/(3*(-1 + x^2)^2) - (2*(914 - 21567*x + 173608*x^2 - 788539*x^3 + 2473954*x^4 - 5828879*x^5 + 10826492*x^6 - 16281392*x^7 + 20150850*x^8 - 20680688*x^9 + 17630886*x^10 - 12433760*x^11 + 7180004*x^12 - 3329513*x^13 + 1201774*x^14 - 319789*x^15 + 57232*x^16 - 5673*x^17 + 278*x^18)*H[1, 0, 0, -1, 0, x])/(9*(-1 + x^2)^3*(1 - x + x^2)^6) - ((1141 + 78865*x - 777034*x^2 + 3638154*x^3 - 11183676*x^4 + 25037104*x^5 - 42959127*x^6 + 57580719*x^7 - 60183208*x^8 + 47256848*x^9 - 24345532*x^10 + 2286188*x^11 + 10437987*x^12 - 12708861*x^13 + 8976154*x^14 - 4417266*x^15 + 1534560*x^16 - 365428*x^17 + 53623*x^18 - 5579*x^19)*H[1, 0, 0, 0, 0, x])/(18*(-1 + x)^3*(1 + x)^4*(1 - x + x^2)^6) - (4*(-421 + 6972*x - 53576*x^2 + 243074*x^3 - 770444*x^4 + 1839520*x^5 - 3463909*x^6 + 5278840*x^7 - 6613980*x^8 + 6862780*x^9 - 5904708*x^10 + 4192096*x^11 - 2427103*x^12 + 1120972*x^13 - 397784*x^14 + 101210*x^15 - 15980*x^16 + 960*x^17 + 41*x^18)*H[1, 0, 0, 1, 0, x])/(9*(-1 + x^2)^3*(1 - x + x^2)^6) + (280*(1 + x^2)^2*H[1, 0, 1, -1, 0, x])/(3*(-1 + x^2)^2) + ((553 - 6308*x + 52956*x^2 - 275482*x^3 + 988368*x^4 - 2628932*x^5 + 5442091*x^6 - 9032260*x^7 + 12241756*x^8 - 13685912*x^9 + 12666244*x^10 - 9674244*x^11 + 6039347*x^12 - 3025464*x^13 + 1178968*x^14 - 338318*x^15 + 64700*x^16 - 6488*x^17 + 201*x^18)*H[1, 0, 1, 0, 0, x])/(6*(-1 + x^2)^3*(1 - x + x^2)^6) + (637/54 - ((-64 + 242*x - 1467*x^2 + 1287*x^3 + 148*x^4 + 454*x^5)*z2^2)/(15*(-1 + x)^2*(1 + x)^3) - (2*(275 - 1539*x + 3829*x^2 - 1539*x^3 + 158*x^4)*z3)/(27*(-1 + x^2)^2) + z2*((161 + 6551*x - 9213*x^2 + 2973*x^3)/(108*(-1 + x)*(1 + x)^2) + (7*(1 + x^2)^3*z3)/(3*(-1 + x^2)^3)) + (2*(1 + x^2)^2*(-3 + 5*x^2)*z5)/(-1 + x^2)^3 + ((-10*(1 + x^2)*z2)/(3*(-1 + x^2)) + (4*x*z2^2)/(5*(-1 + x^2)) + (4*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[-1, x] + ((4369 - 1566*x + 4369*x^2)/(216 - 216*x^2) - ((161 + 9521*x - 17044*x^2 + 27452*x^3 - 19005*x^4 + 1443*x^5)*z2)/(108*(-1 + x)^2*(1 + x)^3) + ((-64 + 242*x - 1531*x^2 + 1529*x^3 - 1319*x^4 + 1741*x^5 + 148*x^6 + 454*x^7)*z2^2)/(15*(-1 + x)^3*(1 + x)^4) + ((281 - 2898*x + 9775*x^2 - 11844*x^3 + 9475*x^4 - 2898*x^5 - 19*x^6)*z3)/(18*(-1 + x^2)^3))*H[0, x] + ((14*(1 + x^2)*z2)/(3*(-1 + x^2)) + (4*x*z2^2)/(5*(-1 + x^2)) - (16*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[1, x] + ((1223 - 3330*x + 1223*x^2)/(54*(-1 + x^2)) + ((-19 - 6*x^2 + 13*x^4)*z2)/(3*(-1 + x^2)^2) + (2*(9 - 4*x + 27*x^2 + 8*x^3 + 27*x^4 - 4*x^5 + 9*x^6)*z3)/(3*(-1 + x^2)^3))*H[-1, 0, x] + ((3*(1 + x^2)^2*z2)/(-1 + x^2)^2 - (4*(1 + x^2)^3*z3)/(3*(-1 + x^2)^3))*H[0, -1, x] + ((1852 - 72*x - 1707*x^2 + 3474*x^3 + 801*x^4)/(54*(-1 + x^2)^2) - ((19 - 383*x + 1191*x^2 - 2595*x^3 + 1689*x^4 - 1533*x^5 + 1277*x^6 + 431*x^7)*z2)/(6*(-1 + x)^3*(1 + x)^4) + ((33 - 255*x + 1339*x^2 - 1541*x^3 + 1571*x^4 - 1309*x^5 + 265*x^6 - 23*x^7)*z3)/(3*(-1 + x)^3*(1 + x)^4))*H[0, 0, x] + ((-28*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2) + (16*(1 + x^2)^3*z3)/(3*(-1 + x^2)^3))*H[0, 1, x] + ((2*(43 + 54*x + 43*x^2))/(27*(-1 + x^2)) - (8*(-3 + 15*x - 74*x^2 + 88*x^3 - 8*x^4 + 10*x^5)*z2)/(3*(-1 + x)^2*(1 + x)^3) + (8*x*z3)/(3 - 3*x^2))*H[1, 0, x] - (20*(1 + x^2)*H[-1, -1, 0, x])/(-1 + x^2) + ((2*(-113 + 8*x + 194*x^2 + 8*x^3 - 73*x^4))/(3*(-1 + x^2)^2) + (2*(1 + x^2)^2*(43 + 11*x^2)*z2)/(3*(-1 + x^2)^3))*H[-1, 0, 0, x] + (20*(1 + x^2)*H[-1, 1, 0, x])/(3*(-1 + x^2)) + ((-1003 + 3312*x - 5570*x^2 + 3312*x^3 - 283*x^4)/(27*(-1 + x^2)^2) - (2*(-15 + x^2)*(1 + x^2)^2*z2)/(3*(-1 + x^2)^3))*H[0, -1, 0, x] + (2*(1 + x^2)^3*z2*H[0, 0, -1, x])/(3*(-1 + x^2)^3) + ((2*(-126 - 675*x + 2084*x^2 - 540*x^3 + 414*x^4 - 1917*x^5 + 1408*x^6))/(27*(-1 + x^2)^3) + ((27 + 243*x - 715*x^2 + 1445*x^3 - 371*x^4 + 1789*x^5 + 371*x^6 + 587*x^7)*z2)/(6*(-1 + x)^3*(1 + x)^4))*H[0, 0, 0, x] + (28*(1 + x^2)^3*z2*H[0, 0, 1, x])/(3*(-1 + x^2)^3) + ((193 - 270*x + 98*x^2 - 270*x^3 + 49*x^4)/(27*(-1 + x^2)^2) + (8*(-3 + 15*x - 77*x^2 + 103*x^3 - 82*x^4 + 98*x^5 - 8*x^6 + 10*x^7)*z2)/(3*(-1 + x)^3*(1 + x)^4))*H[0, 1, 0, x] + (20*(1 + x^2)*H[1, -1, 0, x])/(3*(-1 + x^2)) + ((2*(39 + 69*x - 136*x^2 + 69*x^3 + 31*x^4))/(3*(-1 + x^2)^2) + (8*(13 - 10*x + 165*x^2 - 20*x^3 + 165*x^4 - 10*x^5 + 13*x^6)*z2)/(3*(-1 + x)^2*(1 + x)^4))*H[1, 0, 0, x] + (4*(1 + x^2)*H[1, 1, 0, x])/(3*(-1 + x^2)) + (164*(1 + x^2)^2*H[-1, -1, 0, 0, x])/(3*(-1 + x^2)^2) + (74*(1 + x^2)^2*H[-1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - (2*(-29 - 549*x + 1336*x^2 - 1098*x^3 + 1523*x^4 - 549*x^5 + 158*x^6)*H[-1, 0, 0, 0, x])/(3*(-1 + x^2)^3) - (40*(1 + x^2)^2*H[-1, 0, 1, 0, x])/(3*(-1 + x^2)^2) - (32*(1 + x^2)^2*H[-1, 1, 0, 0, x])/(-1 + x^2)^2 + (98*(1 + x^2)^2*H[0, -1, -1, 0, x])/(3*(-1 + x^2)^2) - ((79 + 223*x - 250*x^2 + 1046*x^3 + 175*x^4 + 319*x^5)*H[0, -1, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^3) - (40*(1 + x^2)^2*H[0, -1, 1, 0, x])/(3*(-1 + x^2)^2) + ((121 - 438*x + 1499*x^2 - 1380*x^3 + 1271*x^4 - 438*x^5 - 107*x^6)*H[0, 0, -1, 0, x])/(3*(-1 + x^2)^3) - (2*(-40 - 13*x + 240*x^2 - 1173*x^3 + 884*x^4 - 1207*x^5 + 668*x^6 + 17*x^7)*H[0, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - (4*(27 - 9*x + 40*x^2 - 18*x^3 + 27*x^4 - 9*x^5 + 14*x^6)*H[0, 0, 1, 0, x])/(3*(-1 + x^2)^3) - (40*(1 + x^2)^2*H[0, 1, -1, 0, x])/(3*(-1 + x^2)^2) + (2*(-53 - 105*x + 289*x^2 - 462*x^3 + 365*x^4 - 105*x^5 + 23*x^6)*H[0, 1, 0, 0, x])/(3*(-1 + x^2)^3) - (8*(1 + x^2)^2*H[0, 1, 1, 0, x])/(3*(-1 + x^2)^2) - (32*(1 + x^2)^2*H[1, -1, 0, 0, x])/(-1 + x^2)^2 - (16*(1 + x^2)^2*H[1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - (2*(71 + 189*x - 283*x^2 - 126*x^3 - 341*x^4 + 189*x^5 + 13*x^6)*H[1, 0, 0, 0, x])/(3*(-1 + x^2)^3) - (20*(1 + x^2)^2*H[1, 0, 1, 0, x])/(3*(-1 + x^2)^2) + (8*(1 + x^2)^2*H[1, 1, 0, 0, x])/(-1 + x^2)^2 + (36*(1 + x^2)^3*H[-1, -1, 0, 0, 0, x])/(-1 + x^2)^3 + (16*x*H[-1, 0, -1, 0, 0, x])/(3*(-1 + x^2)) - (12*(1 + x^2)^3*H[-1, 0, 0, -1, 0, x])/(-1 + x^2)^3 - (4*(-25 + 4*x - 43*x^2 - 8*x^3 - 11*x^4 + 4*x^5 + 7*x^6)*H[-1, 0, 0, 0, 0, x])/(3*(-1 + x^2)^3) + (24*(1 + x^2)^3*H[-1, 0, 0, 1, 0, x])/(-1 + x^2)^3 + (8*(9 - 2*x + 27*x^2 + 4*x^3 + 27*x^4 - 2*x^5 + 9*x^6)*H[-1, 0, 1, 0, 0, x])/(3*(-1 + x^2)^3) - (40*(1 + x^2)^3*H[0, -1, -1, 0, 0, x])/(-1 + x^2)^3 - (52*(1 + x^2)^3*H[0, -1, 0, -1, 0, x])/(3*(-1 + x^2)^3) + (4*(13 + 121*x - 423*x^2 + 657*x^3 - 507*x^4 + 573*x^5 - 71*x^6 + 37*x^7)*H[0, -1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + (40*(1 + x^2)^3*H[0, -1, 0, 1, 0, x])/(3*(-1 + x^2)^3) + (32*(1 + x^2)^3*H[0, -1, 1, 0, 0, x])/(-1 + x^2)^3 - (76*(1 + x^2)^3*H[0, 0, -1, -1, 0, x])/(3*(-1 + x^2)^3) + (2*(23 + 95*x - 135*x^2 + 585*x^3 - 87*x^4 + 633*x^5 + 71*x^6 + 143*x^7)*H[0, 0, -1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + (40*(1 + x^2)^3*H[0, 0, -1, 1, 0, x])/(3*(-1 + x^2)^3) + (2*(45 - 63*x + 641*x^2 - 439*x^3 + 769*x^4 - 311*x^5 + 173*x^6 + 65*x^7)*H[0, 0, 0, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + ((75 + 77*x^2 + 249*x^4 + 247*x^6)*H[0, 0, 0, 0, 0, x])/(3*(-1 + x^2)^3) - (2*(1 + x^2)^2*(45 + 17*x^2)*H[0, 0, 0, 1, 0, x])/(3*(-1 + x^2)^3) + (40*(1 + x^2)^3*H[0, 0, 1, -1, 0, x])/(3*(-1 + x^2)^3) - (8*(11 + 29*x - 42*x^2 + 138*x^3 - 54*x^4 + 126*x^5 - x^6 + 17*x^7)*H[0, 0, 1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + (8*(1 + x^2)^3*H[0, 0, 1, 1, 0, x])/(3*(-1 + x^2)^3) + (32*(1 + x^2)^3*H[0, 1, -1, 0, 0, x])/(-1 + x^2)^3 + (16*(1 + x^2)^3*H[0, 1, 0, -1, 0, x])/(3*(-1 + x^2)^3) + (2*(-71 - 107*x + 33*x^2 - 327*x^3 + 153*x^4 - 207*x^5 + 49*x^6 + 13*x^7)*H[0, 1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + (20*(1 + x^2)^3*H[0, 1, 0, 1, 0, x])/(3*(-1 + x^2)^3) - (8*(1 + x^2)^3*H[0, 1, 1, 0, 0, x])/(-1 + x^2)^3 + (16*x*H[1, 0, -1, 0, 0, x])/(3*(-1 + x^2)) + (16*(13 - 9*x + 167*x^2 - 20*x^3 + 163*x^4 - 11*x^5 + 13*x^6)*H[1, 0, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^4) + (16*x*H[1, 0, 1, 0, 0, x])/(3 - 3*x^2))/Ep - (136*(1 + x^2)^2*H[1, 0, 1, 1, 0, x])/(3*(-1 + x^2)^2) - (64*(1 + x^2)^2*H[1, 1, -1, 0, 0, x])/(-1 + x^2)^2 - (4*(8 - 147*x + 358*x^2 - 147*x^3 + 8*x^4)*H[1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + ((-140 + 1101*x - 596*x^2 - 21767*x^3 + 126566*x^4 - 412355*x^5 + 947054*x^6 - 1663972*x^7 + 2319858*x^8 - 2616828*x^9 + 2404926*x^10 - 1796708*x^11 + 1078018*x^12 - 508057*x^13 + 180466*x^14 - 45037*x^15 + 6956*x^16 - 585*x^17 + 92*x^18)*H[1, 1, 0, 0, 0, x])/(3*(-1 + x^2)^3*(1 - x + x^2)^6) - (40*(1 + x^2)^2*H[1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^2) + (2*(8 + 49*x - 98*x^2 + 49*x^3 + 8*x^4)*H[1, 1, 1, 0, 0, x])/(-1 + x^2)^2 - (96*x*(15 - 37*x + 15*x^2)*H[1, {6, 0}, 0, -1, 0, x])/(-1 + x^2)^2 + (64*x*(15 - 37*x + 15*x^2)*H[1, {6, 0}, 0, 0, 0, x])/(-1 + x^2)^2 + (48*x*(15 - 37*x + 15*x^2)*H[1, {6, 0}, 0, 1, 0, x])/(-1 + x^2)^2 - (16*x*(15 - 37*x + 15*x^2)*H[1, {6, 0}, 1, 0, 0, x])/(-1 + x^2)^2 + (192*x*(15 - 37*x + 15*x^2)*H[1, {6, 1}, 0, -1, 0, x])/(-1 + x^2)^2 - (128*x*(15 - 37*x + 15*x^2)*H[1, {6, 1}, 0, 0, 0, x])/(-1 + x^2)^2 - (96*x*(15 - 37*x + 15*x^2)*H[1, {6, 1}, 0, 1, 0, x])/(-1 + x^2)^2 + (32*x*(15 - 37*x + 15*x^2)*H[1, {6, 1}, 1, 0, 0, x])/(-1 + x^2)^2 - (48*x*(15 - 37*x + 15*x^2)*H[{6, 0}, 0, -1, 0, 0, 1])/(-1 + x^2)^2 - (12*(4 + 34*x - 137*x^2 + 182*x^3 - 137*x^4 + 34*x^5 + 4*x^6)*H[{6, 0}, 0, -1, 0, 0, x])/(-1 + x^2)^3 - (30*(4 + 34*x - 137*x^2 + 182*x^3 - 137*x^4 + 34*x^5 + 4*x^6)*H[{6, 0}, 0, 0, -1, 0, x])/(-1 + x^2)^3 + (37*(4 + 34*x - 137*x^2 + 182*x^3 - 137*x^4 + 34*x^5 + 4*x^6)*H[{6, 0}, 0, 0, 0, 0, x])/(-1 + x^2)^3 + (24*(4 + 34*x - 137*x^2 + 182*x^3 - 137*x^4 + 34*x^5 + 4*x^6)*H[{6, 0}, 0, 0, 1, 0, x])/(-1 + x^2)^3 + (8*(4 + 34*x - 137*x^2 + 182*x^3 - 137*x^4 + 34*x^5 + 4*x^6)*H[{6, 0}, 0, 1, 0, 0, x])/(-1 + x^2)^3 + (24*(4 + 34*x - 137*x^2 + 182*x^3 - 137*x^4 + 34*x^5 + 4*x^6)*H[{6, 1}, 0, -1, 0, 0, x])/(-1 + x^2)^3 - (192*x*(15 - 37*x + 15*x^2)*H[{6, 1}, 0, -1, 0, 1, 1])/(-1 + x^2)^2 + (60*(4 + 34*x - 137*x^2 + 182*x^3 - 137*x^4 + 34*x^5 + 4*x^6)*H[{6, 1}, 0, 0, -1, 0, x])/(-1 + x^2)^3 - (74*(4 + 34*x - 137*x^2 + 182*x^3 - 137*x^4 + 34*x^5 + 4*x^6)*H[{6, 1}, 0, 0, 0, 0, x])/(-1 + x^2)^3 - (48*(4 + 34*x - 137*x^2 + 182*x^3 - 137*x^4 + 34*x^5 + 4*x^6)*H[{6, 1}, 0, 0, 1, 0, x])/(-1 + x^2)^3 - (16*(4 + 34*x - 137*x^2 + 182*x^3 - 137*x^4 + 34*x^5 + 4*x^6)*H[{6, 1}, 0, 1, 0, 0, x])/(-1 + x^2)^3 + (80*x*(15 - 37*x + 15*x^2)*H[{6, 1}, 0, 1, 0, 1, 1])/(-1 + x^2)^2 - (16*x*(15 - 37*x + 15*x^2)*H[{6, 1}, 0, 1, 1, 0, 1])/(-1 + x^2)^2 + H[0, x]*((669127 - 46134*x + 669127*x^2)/(5832*(-1 + x^2)) + ((32767 - 237652*x + 1654099*x^2 - 9263313*x^3 + 36789441*x^4 - 105985595*x^5 + 232655632*x^6 - 401670535*x^7 + 557801214*x^8 - 630150102*x^9 + 581419536*x^10 - 431913284*x^11 + 253234203*x^12 - 111656106*x^13 + 32837233*x^14 - 3281111*x^15 - 2100319*x^16 + 1174545*x^17 - 242128*x^18 + 14191*x^19)*z2^2)/(810*(-1 + x)^3*(1 + x)^4*(1 - x + x^2)^6) + ((-4297 + 62732*x - 540413*x^2 + 2510176*x^3 - 7717451*x^4 + 17253850*x^5 - 29545672*x^6 + 39912164*x^7 - 43151574*x^8 + 37552676*x^9 - 26215288*x^10 + 14543914*x^11 - 6296459*x^12 + 2089336*x^13 - 526805*x^14 + 104036*x^15 - 16345*x^16)*z3)/(54*(-1 + x^2)^3*(1 - x + x^2)^5) + z2*((31609 - 276277*x + 1491412*x^2 - 5545612*x^3 + 15063429*x^4 - 30666408*x^5 + 48157731*x^6 - 58781256*x^7 + 55981530*x^8 - 41019050*x^9 + 22561469*x^10 - 8613776*x^11 + 1935374*x^12 - 60405*x^13 - 58890*x^14)/(324*(-1 + x^2)^3*(1 - x + x^2)^4) + ((973 + 4069*x - 11885*x^2 - 8093*x^3 + 115899*x^4 - 121173*x^5 + 23085*x^6 - 3339*x^7)*z3)/(6*(-1 + x)^3*(1 + x)^4)) + ((-8709 - 26937*x + 59931*x^2 + 101519*x^3 - 1164109*x^4 + 1163103*x^5 - 226605*x^6 + 28503*x^7)*z5)/(27*(-1 + x)^3*(1 + x)^4) - (6*(4 - 17*x + 3*x^2 + 33*x^3 + 405*x^4 - 2993*x^5 + 10494*x^6 - 24706*x^7 + 43594*x^8 - 60514*x^9 + 67810*x^10 - 61602*x^11 + 45318*x^12 - 26697*x^13 + 12325*x^14 - 4263*x^15 + 1019*x^16 - 137*x^17 + 4*x^18)*H[0, {6, 0}, 1]^2)/((-1 + x^2)^3*(1 - x + x^2)^6) + (8*(-410004 - 2464044*x + 7906383*x^2 + 343396*x^3 - 55554236*x^4 + 56816811*x^5 - 11198049*x^6 + 1336797*x^7)*z2*H[0, 0, {6, 1}, 1])/(225*(-1 + x)^3*(1 + x)^4) - (206*x*(6 - 33*x + 56*x^2 - 33*x^3 + 6*x^4)*z2*H[0, 1, {6, 0}, 1])/(3*(-1 + x^2)^3) + H[0, {6, 0}, 1]*((2*(4 - 17*x + 3*x^2 + 33*x^3 + 405*x^4 - 2993*x^5 + 10494*x^6 - 24706*x^7 + 43594*x^8 - 60514*x^9 + 67810*x^10 - 61602*x^11 + 45318*x^12 - 26697*x^13 + 12325*x^14 - 4263*x^15 + 1019*x^16 - 137*x^17 + 4*x^18)*z2)/(3*(-1 + x^2)^3*(1 - x + x^2)^6) + (628*x*(6 - 33*x + 56*x^2 - 33*x^3 + 6*x^4)*H[0, 0, {6, 1}, 1])/(3*(-1 + x^2)^3) - (6*x*(6 - 33*x + 56*x^2 - 33*x^3 + 6*x^4)*H[0, 1, {6, 0}, 1])/(-1 + x^2)^3) - (192*x*(6 - 33*x + 56*x^2 - 33*x^3 + 6*x^4)*z2*H[{6, 0}, {6, 1}, -1, 1])/(-1 + x^2)^3 + (192*x*(6 - 33*x + 56*x^2 - 33*x^3 + 6*x^4)*z2*H[{6, 0}, {6, 1}, {6, 1}, 1])/(-1 + x^2)^3 - (2*(4 - 17*x + 3*x^2 + 33*x^3 + 405*x^4 - 2993*x^5 + 10494*x^6 - 24706*x^7 + 43594*x^8 - 60514*x^9 + 67810*x^10 - 61602*x^11 + 45318*x^12 - 26697*x^13 + 12325*x^14 - 4263*x^15 + 1019*x^16 - 137*x^17 + 4*x^18)*H[0, {6, 0}, 0, 0, 1])/(3*(-1 + x^2)^3*(1 - x + x^2)^6) + (24*(4 - 17*x + 3*x^2 + 33*x^3 + 405*x^4 - 2993*x^5 + 10494*x^6 - 24706*x^7 + 43594*x^8 - 60514*x^9 + 67810*x^10 - 61602*x^11 + 45318*x^12 - 26697*x^13 + 12325*x^14 - 4263*x^15 + 1019*x^16 - 137*x^17 + 4*x^18)*H[{6, 1}, 0, -1, 0, 1])/((-1 + x^2)^3*(1 - x + x^2)^6) + (24*(4 - 17*x + 3*x^2 + 33*x^3 + 405*x^4 - 2993*x^5 + 10494*x^6 - 24706*x^7 + 43594*x^8 - 60514*x^9 + 67810*x^10 - 61602*x^11 + 45318*x^12 - 26697*x^13 + 12325*x^14 - 4263*x^15 + 1019*x^16 - 137*x^17 + 4*x^18)*H[{6, 1}, 0, 0, 1, 1])/((-1 + x^2)^3*(1 - x + x^2)^6) + H[{6, 1}, 1]*((-2*(-546672 - 3304734*x + 10628883*x^2 + 383717*x^3 - 74146459*x^4 + 75842787*x^5 - 14950074*x^6 + 1782396*x^7)*z2^2)/(135*(-1 + x)^3*(1 + x)^4) + (2*(-597888 - 3601218*x + 11565801*x^2 + 469187*x^3 - 81037117*x^4 + 82883817*x^5 - 16336578*x^6 + 1949184*x^7)*z2*H[0, {6, 0}, 1])/(135*(-1 + x)^3*(1 + x)^4) - (36*x*(6 - 33*x + 56*x^2 - 33*x^3 + 6*x^4)*H[0, {6, 0}, 1]^2)/(-1 + x^2)^3 - (40*(4 - 17*x + 3*x^2 + 33*x^3 + 405*x^4 - 2993*x^5 + 10494*x^6 - 24706*x^7 + 43594*x^8 - 60514*x^9 + 67810*x^10 - 61602*x^11 + 45318*x^12 - 26697*x^13 + 12325*x^14 - 4263*x^15 + 1019*x^16 - 137*x^17 + 4*x^18)*H[0, 0, {6, 1}, 1])/((-1 + x^2)^3*(1 - x + x^2)^6) + (16*x*(6 - 33*x + 56*x^2 - 33*x^3 + 6*x^4)*H[0, {6, 0}, 0, 0, 1])/(3*(-1 + x^2)^3) + (192*x*(6 - 33*x + 56*x^2 - 33*x^3 + 6*x^4)*H[{6, 1}, 0, -1, 0, 1])/(-1 + x^2)^3 + (160*x*(6 - 33*x + 56*x^2 - 33*x^3 + 6*x^4)*H[{6, 1}, 0, 0, 1, 1])/(-1 + x^2)^3) + (192*(-519 - 3159*x + 10188*x^2 + 281*x^3 - 70471*x^4 + 72096*x^5 - 14214*x^6 + 1692*x^7)*H[0, {6, 0}, 0, -1, 0, 1])/(25*(-1 + x)^3*(1 + x)^4) + (2*x*(6 - 33*x + 56*x^2 - 33*x^3 + 6*x^4)*H[0, {6, 0}, 0, 1, 0, 1])/(-1 + x^2)^3 - (128*x*(6 - 33*x + 56*x^2 - 33*x^3 + 6*x^4)*H[0, {6, 0}, 1, 0, 0, 1])/(3*(-1 + x^2)^3) - (96*(-2076 - 12486*x + 40077*x^2 + 1699*x^3 - 281309*x^4 + 287709*x^5 - 56706*x^6 + 6768*x^7)*H[0, {6, 1}, 0, -1, 0, 1])/(25*(-1 + x)^3*(1 + x)^4) + (48*x*(6 - 33*x + 56*x^2 - 33*x^3 + 6*x^4)*H[{6, 0}, 0, -1, 0, 0, 1])/(-1 + x^2)^3 + (192*x*(6 - 33*x + 56*x^2 - 33*x^3 + 6*x^4)*H[{6, 1}, 0, -1, 0, 1, 1])/(-1 + x^2)^3 - (80*x*(6 - 33*x + 56*x^2 - 33*x^3 + 6*x^4)*H[{6, 1}, 0, 1, 0, 1, 1])/(-1 + x^2)^3 + (16*x*(6 - 33*x + 56*x^2 - 33*x^3 + 6*x^4)*H[{6, 1}, 0, 1, 1, 0, 1])/(-1 + x^2)^3) - (216*(1 + x^2)^3*H[-1, -1, -1, 0, 0, 0, x])/(-1 + x^2)^3 + (64*x*H[-1, -1, 0, -1, 0, 0, x])/(3 - 3*x^2) + (72*(1 + x^2)^3*H[-1, -1, 0, 0, -1, 0, x])/(-1 + x^2)^3 + (8*(-155 + 8*x - 209*x^2 - 16*x^3 + 47*x^4 + 8*x^5 + 101*x^6)*H[-1, -1, 0, 0, 0, 0, x])/(3*(-1 + x^2)^3) - (144*(1 + x^2)^3*H[-1, -1, 0, 0, 1, 0, x])/(-1 + x^2)^3 - (16*(27 - 4*x + 81*x^2 + 8*x^3 + 81*x^4 - 4*x^5 + 27*x^6)*H[-1, -1, 0, 1, 0, 0, x])/(3*(-1 + x^2)^3) + (80*(9 - x + 27*x^2 + 2*x^3 + 27*x^4 - x^5 + 9*x^6)*H[-1, 0, -1, -1, 0, 0, x])/(3*(-1 + x^2)^3) + (8*(39 - 11*x + 117*x^2 + 22*x^3 + 117*x^4 - 11*x^5 + 39*x^6)*H[-1, 0, -1, 0, -1, 0, x])/(3*(-1 + x^2)^3) - (4*(82 - 11*x + 182*x^2 + 22*x^3 + 118*x^4 - 11*x^5 + 18*x^6)*H[-1, 0, -1, 0, 0, 0, x])/(-1 + x^2)^3 - (16*(15 - 4*x + 45*x^2 + 8*x^3 + 45*x^4 - 4*x^5 + 15*x^6)*H[-1, 0, -1, 0, 1, 0, x])/(3*(-1 + x^2)^3) - (32*(18 - x + 54*x^2 + 2*x^3 + 54*x^4 - x^5 + 18*x^6)*H[-1, 0, -1, 1, 0, 0, x])/(3*(-1 + x^2)^3) + (8*(19 - 2*x + 57*x^2 + 4*x^3 + 57*x^4 - 2*x^5 + 19*x^6)*H[-1, 0, 0, -1, -1, 0, x])/(-1 + x^2)^3 - (4*(51 - 8*x + 217*x^2 + 16*x^3 + 281*x^4 - 8*x^5 + 115*x^6)*H[-1, 0, 0, -1, 0, 0, x])/(-1 + x^2)^3 - (80*(1 + x^2)^3*H[-1, 0, 0, -1, 1, 0, x])/(-1 + x^2)^3 - (4*(101 - 25*x + 431*x^2 + 50*x^3 + 559*x^4 - 25*x^5 + 229*x^6)*H[-1, 0, 0, 0, -1, 0, x])/(3*(-1 + x^2)^3) - (2*(19 + 11*x + 665*x^2 - 22*x^3 + 953*x^4 + 11*x^5 + 307*x^6)*H[-1, 0, 0, 0, 0, 0, x])/(3*(-1 + x^2)^3) + (4*(5 - 16*x + 191*x^2 + 32*x^3 + 367*x^4 - 16*x^5 + 181*x^6)*H[-1, 0, 0, 0, 1, 0, x])/(3*(-1 + x^2)^3) - (80*(1 + x^2)^3*H[-1, 0, 0, 1, -1, 0, x])/(-1 + x^2)^3 + (16*(2 - x + 30*x^2 + 2*x^3 + 54*x^4 - x^5 + 26*x^6)*H[-1, 0, 0, 1, 0, 0, x])/(-1 + x^2)^3 - (16*(1 + x^2)^3*H[-1, 0, 0, 1, 1, 0, x])/(-1 + x^2)^3 - (32*(18 - x + 54*x^2 + 2*x^3 + 54*x^4 - x^5 + 18*x^6)*H[-1, 0, 1, -1, 0, 0, x])/(3*(-1 + x^2)^3) - (32*(3 - 2*x + 9*x^2 + 4*x^3 + 9*x^4 - 2*x^5 + 3*x^6)*H[-1, 0, 1, 0, -1, 0, x])/(3*(-1 + x^2)^3) + (4*(37 - 8*x + 95*x^2 + 16*x^3 + 79*x^4 - 8*x^5 + 21*x^6)*H[-1, 0, 1, 0, 0, 0, x])/(-1 + x^2)^3 - (8*(15 + 8*x + 45*x^2 - 16*x^3 + 45*x^4 + 8*x^5 + 15*x^6)*H[-1, 0, 1, 0, 1, 0, x])/(3*(-1 + x^2)^3) + (16*(9 - 2*x + 27*x^2 + 4*x^3 + 27*x^4 - 2*x^5 + 9*x^6)*H[-1, 0, 1, 1, 0, 0, x])/(3*(-1 + x^2)^3) + (32*x*H[-1, 1, 0, -1, 0, 0, x])/(3 - 3*x^2) - (32*(20 + x + 40*x^2 - x^3 + 20*x^4)*H[-1, 1, 0, 0, 0, 0, x])/(3*(-1 + x^2)^2) + (32*x*H[-1, 1, 0, 1, 0, 0, x])/(3*(-1 + x^2)) + (528*(1 + x^2)^3*H[0, -1, -1, -1, 0, 0, x])/(-1 + x^2)^3 + (440*(1 + x^2)^3*H[0, -1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^3) - (64*(14 + 68*x - 195*x^2 + 345*x^3 - 243*x^4 + 297*x^5 - 34*x^6 + 20*x^7)*H[0, -1, -1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - (32*(1 + x^2)^3*H[0, -1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^3) - (256*(1 + x^2)^3*H[0, -1, -1, 1, 0, 0, x])/(-1 + x^2)^3 + (8*(1 + 27*x^2 + 27*x^4 + x^6)*H[0, -1, 0, -1, -1, 0, x])/(3*(-1 + x^2)^3) - (4*(61 + 709*x - 2365*x^2 + 4115*x^3 - 1037*x^4 + 2563*x^5 + 93*x^6 + 453*x^7)*H[0, -1, 0, -1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + (112*(1 + x^2)^3*H[0, -1, 0, -1, 1, 0, x])/(3*(-1 + x^2)^3) - (4*(71 + 395*x - 1193*x^2 + 2047*x^3 - 1489*x^4 + 1751*x^5 - 225*x^6 + 99*x^7)*H[0, -1, 0, 0, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - (8*(71 - 685*x + 3234*x^2 - 4038*x^3 + 1927*x^4 - 1601*x^5 + 420*x^6 + 96*x^7)*H[0, -1, 0, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + (16*(-4 + 32*x - 167*x^2 + 193*x^3 - 196*x^4 + 164*x^5 - 33*x^6 + 3*x^7)*H[0, -1, 0, 0, 1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + (112*(1 + x^2)^3*H[0, -1, 0, 1, -1, 0, x])/(3*(-1 + x^2)^3) + (8*(-19 + 125*x - 581*x^2 + 859*x^3 + 215*x^4 + 215*x^5 + 129*x^6 + 129*x^7)*H[0, -1, 0, 1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - (208*(1 + x^2)^3*H[0, -1, 0, 1, 1, 0, x])/(3*(-1 + x^2)^3) - (256*(1 + x^2)^3*H[0, -1, 1, -1, 0, 0, x])/(-1 + x^2)^3 - (128*(1 + x^2)^3*H[0, -1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^3) + (8*(85 + 175*x - 204*x^2 + 696*x^3 - 348*x^4 + 552*x^5 - 59*x^6 + 31*x^7)*H[0, -1, 1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - (160*(1 + x^2)^3*H[0, -1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^3) + (64*(1 + x^2)^3*H[0, -1, 1, 1, 0, 0, x])/(-1 + x^2)^3 + (40*(1 + x^2)^3*H[0, 0, -1, -1, -1, 0, x])/(-1 + x^2)^3 - (4*(99 - 81*x + 1235*x^2 - 941*x^3 + 3027*x^4 - 1997*x^5 + 647*x^6 + 107*x^7)*H[0, 0, -1, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^4) + (48*(1 + x^2)^3*H[0, 0, -1, -1, 1, 0, x])/(-1 + x^2)^3 + (4*(-129 + 33*x - 1252*x^2 + 1532*x^3 - 6596*x^4 + 5740*x^5 - 1291*x^6 + 59*x^7)*H[0, 0, -1, 0, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + ((900 + 2304*x - 1962*x^2 + 966*x^3 + 49702*x^4 - 45386*x^5 + 9568*x^6 - 1052*x^7)*H[0, 0, -1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - (8*(-21 - 21*x - 59*x^2 + 541*x^3 - 2875*x^4 + 3005*x^5 - 521*x^6 + 127*x^7)*H[0, 0, -1, 0, 1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + (48*(1 + x^2)^3*H[0, 0, -1, 1, -1, 0, x])/(-1 + x^2)^3 - (16*(-14 + 4*x - 131*x^2 + 149*x^3 - 627*x^4 + 533*x^5 - 124*x^6 + 2*x^7)*H[0, 0, -1, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^4) - (80*(1 + x^2)^3*H[0, 0, -1, 1, 1, 0, x])/(-1 + x^2)^3 + (4*(-93 - 471*x + 1658*x^2 - 2158*x^3 + 1522*x^4 - 1142*x^5 + 293*x^6 + 23*x^7)*H[0, 0, 0, -1, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + (2*(168 + 654*x - 1531*x^2 + 3053*x^3 + 6137*x^4 - 3487*x^5 + 1470*x^6 + 480*x^7)*H[0, 0, 0, -1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - (4*(-27 - 243*x + 1079*x^2 - 1081*x^3 + 1483*x^4 - 677*x^5 + 377*x^6 + 161*x^7)*H[0, 0, 0, -1, 1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - (2*(-237 + 51*x - 1871*x^2 + 1585*x^3 - 2163*x^4 + 2301*x^5 - 133*x^6 + 371*x^7)*H[0, 0, 0, 0, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + ((90 + 14*x^2 - 538*x^4 - 462*x^6)*H[0, 0, 0, 0, 0, 0, x])/(-1 + x^2)^3 - (4*(102 + 192*x - 155*x^2 + 493*x^3 + 825*x^4 - 543*x^5 + 200*x^6 + 38*x^7)*H[0, 0, 0, 0, 1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - (4*(-27 - 243*x + 1079*x^2 - 1081*x^3 + 1483*x^4 - 677*x^5 + 377*x^6 + 161*x^7)*H[0, 0, 0, 1, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - (8*(45 + 243*x - 799*x^2 + 1175*x^3 + 962*x^4 - 292*x^5 + 354*x^6 + 228*x^7)*H[0, 0, 0, 1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + (4*(1 + x^2)^2*(27 + 167*x^2)*H[0, 0, 0, 1, 1, 0, x])/(3*(-1 + x^2)^3) + (48*(1 + x^2)^3*H[0, 0, 1, -1, -1, 0, x])/(-1 + x^2)^3 - (16*(-14 + 4*x - 131*x^2 + 149*x^3 - 627*x^4 + 533*x^5 - 124*x^6 + 2*x^7)*H[0, 0, 1, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^4) - (80*(1 + x^2)^3*H[0, 0, 1, -1, 1, 0, x])/(-1 + x^2)^3 - (16*(3 + 21*x - 121*x^2 + 173*x^3 - 17*x^4 + 49*x^5 - 7*x^6 + 11*x^7)*H[0, 0, 1, 0, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - (2*(474 + 960*x - 747*x^2 + 897*x^3 + 14021*x^4 - 12103*x^5 + 3068*x^6 + 134*x^7)*H[0, 0, 1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + (8*(33 + 51*x + 4*x^2 + 484*x^3 - 1438*x^4 + 1682*x^5 - 251*x^6 + 91*x^7)*H[0, 0, 1, 0, 1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - (80*(1 + x^2)^3*H[0, 0, 1, 1, -1, 0, x])/(-1 + x^2)^3 + (4*(-4 + 26*x - 141*x^2 + 383*x^3 - 1689*x^4 + 1627*x^5 - 318*x^6 + 36*x^7)*H[0, 0, 1, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^4) + (48*(1 + x^2)^3*H[0, 0, 1, 1, 1, 0, x])/(-1 + x^2)^3 + (48*(-1 - x - 5*x^2 + 27*x^3 - 165*x^4 + 163*x^5 - 31*x^6 + 5*x^7)*H[0, 0, {6, 0}, 0, -1, 0, 1])/((-1 + x)^3*(1 + x)^4) - (48*(-1 - x - 5*x^2 + 27*x^3 - 165*x^4 + 163*x^5 - 31*x^6 + 5*x^7)*H[0, 0, {6, 0}, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^4) - (32*(-1 - x - 5*x^2 + 27*x^3 - 165*x^4 + 163*x^5 - 31*x^6 + 5*x^7)*H[0, 0, {6, 0}, 0, 0, 0, 1])/((-1 + x)^3*(1 + x)^4) + (32*(-1 - x - 5*x^2 + 27*x^3 - 165*x^4 + 163*x^5 - 31*x^6 + 5*x^7)*H[0, 0, {6, 0}, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^4) - (24*(-1 - x - 5*x^2 + 27*x^3 - 165*x^4 + 163*x^5 - 31*x^6 + 5*x^7)*H[0, 0, {6, 0}, 0, 1, 0, 1])/((-1 + x)^3*(1 + x)^4) + (24*(-1 - x - 5*x^2 + 27*x^3 - 165*x^4 + 163*x^5 - 31*x^6 + 5*x^7)*H[0, 0, {6, 0}, 0, 1, 0, x])/((-1 + x)^3*(1 + x)^4) + (8*(-1 - x - 5*x^2 + 27*x^3 - 165*x^4 + 163*x^5 - 31*x^6 + 5*x^7)*H[0, 0, {6, 0}, 1, 0, 0, 1])/((-1 + x)^3*(1 + x)^4) - (8*(-1 - x - 5*x^2 + 27*x^3 - 165*x^4 + 163*x^5 - 31*x^6 + 5*x^7)*H[0, 0, {6, 0}, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^4) - (96*(-1 - x - 5*x^2 + 27*x^3 - 165*x^4 + 163*x^5 - 31*x^6 + 5*x^7)*H[0, 0, {6, 1}, 0, -1, 0, 1])/((-1 + x)^3*(1 + x)^4) + (96*(-1 - x - 5*x^2 + 27*x^3 - 165*x^4 + 163*x^5 - 31*x^6 + 5*x^7)*H[0, 0, {6, 1}, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^4) + (64*(-1 - x - 5*x^2 + 27*x^3 - 165*x^4 + 163*x^5 - 31*x^6 + 5*x^7)*H[0, 0, {6, 1}, 0, 0, 0, 1])/((-1 + x)^3*(1 + x)^4) - (64*(-1 - x - 5*x^2 + 27*x^3 - 165*x^4 + 163*x^5 - 31*x^6 + 5*x^7)*H[0, 0, {6, 1}, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^4) + (48*(-1 - x - 5*x^2 + 27*x^3 - 165*x^4 + 163*x^5 - 31*x^6 + 5*x^7)*H[0, 0, {6, 1}, 0, 1, 0, 1])/((-1 + x)^3*(1 + x)^4) - (48*(-1 - x - 5*x^2 + 27*x^3 - 165*x^4 + 163*x^5 - 31*x^6 + 5*x^7)*H[0, 0, {6, 1}, 0, 1, 0, x])/((-1 + x)^3*(1 + x)^4) - (16*(-1 - x - 5*x^2 + 27*x^3 - 165*x^4 + 163*x^5 - 31*x^6 + 5*x^7)*H[0, 0, {6, 1}, 1, 0, 0, 1])/((-1 + x)^3*(1 + x)^4) + (16*(-1 - x - 5*x^2 + 27*x^3 - 165*x^4 + 163*x^5 - 31*x^6 + 5*x^7)*H[0, 0, {6, 1}, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^4) - (256*(1 + x^2)^3*H[0, 1, -1, -1, 0, 0, x])/(-1 + x^2)^3 - (128*(1 + x^2)^3*H[0, 1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^3) + (8*(85 + 175*x - 204*x^2 + 696*x^3 - 348*x^4 + 552*x^5 - 59*x^6 + 31*x^7)*H[0, 1, -1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - (160*(1 + x^2)^3*H[0, 1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^3) + (64*(1 + x^2)^3*H[0, 1, -1, 1, 0, 0, x])/(-1 + x^2)^3 + (304*(1 + x^2)^3*H[0, 1, 0, -1, -1, 0, x])/(3*(-1 + x^2)^3) + (4*(7 + 511*x - 2455*x^2 + 2825*x^3 - 263*x^4 + 217*x^5 + 15*x^6 + 87*x^7)*H[0, 1, 0, -1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - (280*(1 + x^2)^3*H[0, 1, 0, -1, 1, 0, x])/(3*(-1 + x^2)^3) - (4*(-53 - 683*x + 2612*x^2 - 1276*x^3 - 6116*x^4 + 7132*x^5 - 1311*x^6 + 255*x^7)*H[0, 1, 0, 0, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + (4*(-71 - 1223*x + 4704*x^2 - 4962*x^3 - 2986*x^4 + 3440*x^5 - 705*x^6 + 123*x^7)*H[0, 1, 0, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + (4*(67 - 365*x + 2117*x^2 - 931*x^3 - 4031*x^4 + 4777*x^5 - 873*x^6 + 135*x^7)*H[0, 1, 0, 0, 1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - (280*(1 + x^2)^3*H[0, 1, 0, 1, -1, 0, x])/(3*(-1 + x^2)^3) - (4*(-140 + 202*x - 2113*x^2 + 2003*x^3 - 881*x^4 + 763*x^5 - 90*x^6 + 144*x^7)*H[0, 1, 0, 1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + (136*(1 + x^2)^3*H[0, 1, 0, 1, 1, 0, x])/(3*(-1 + x^2)^3) + (64*(1 + x^2)^3*H[0, 1, 1, -1, 0, 0, x])/(-1 + x^2)^3 + (8*(4 - 18*x + 147*x^2 - 330*x^3 + 147*x^4 - 18*x^5 + 4*x^6)*H[0, 1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^3) - (2*(70 + 88*x + 189*x^2 + 21*x^3 - 699*x^4 + 909*x^5 + 16*x^6 + 142*x^7)*H[0, 1, 1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + (40*(1 + x^2)^3*H[0, 1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^3) - (4*(4 + 6*x - 33*x^2 + 110*x^3 - 33*x^4 + 6*x^5 + 4*x^6)*H[0, 1, 1, 1, 0, 0, x])/(-1 + x^2)^3 + (48*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[0, 1, {6, 0}, 0, -1, 0, 1])/((-1 + x)*(1 + x)^3) + (96*x*(6 - 33*x + 56*x^2 - 33*x^3 + 6*x^4)*H[0, 1, {6, 0}, 0, -1, 0, x])/(-1 + x^2)^3 - (32*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[0, 1, {6, 0}, 0, 0, 0, 1])/((-1 + x)*(1 + x)^3) - (64*x*(6 - 33*x + 56*x^2 - 33*x^3 + 6*x^4)*H[0, 1, {6, 0}, 0, 0, 0, x])/(-1 + x^2)^3 - (24*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[0, 1, {6, 0}, 0, 1, 0, 1])/((-1 + x)*(1 + x)^3) - (48*x*(6 - 33*x + 56*x^2 - 33*x^3 + 6*x^4)*H[0, 1, {6, 0}, 0, 1, 0, x])/(-1 + x^2)^3 + (8*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[0, 1, {6, 0}, 1, 0, 0, 1])/((-1 + x)*(1 + x)^3) + (16*x*(6 - 33*x + 56*x^2 - 33*x^3 + 6*x^4)*H[0, 1, {6, 0}, 1, 0, 0, x])/(-1 + x^2)^3 - (96*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[0, 1, {6, 1}, 0, -1, 0, 1])/((-1 + x)*(1 + x)^3) - (192*x*(6 - 33*x + 56*x^2 - 33*x^3 + 6*x^4)*H[0, 1, {6, 1}, 0, -1, 0, x])/(-1 + x^2)^3 + (64*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[0, 1, {6, 1}, 0, 0, 0, 1])/((-1 + x)*(1 + x)^3) + (128*x*(6 - 33*x + 56*x^2 - 33*x^3 + 6*x^4)*H[0, 1, {6, 1}, 0, 0, 0, x])/(-1 + x^2)^3 + (48*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[0, 1, {6, 1}, 0, 1, 0, 1])/((-1 + x)*(1 + x)^3) + (96*x*(6 - 33*x + 56*x^2 - 33*x^3 + 6*x^4)*H[0, 1, {6, 1}, 0, 1, 0, x])/(-1 + x^2)^3 - (16*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[0, 1, {6, 1}, 1, 0, 0, 1])/((-1 + x)*(1 + x)^3) - (32*x*(6 - 33*x + 56*x^2 - 33*x^3 + 6*x^4)*H[0, 1, {6, 1}, 1, 0, 0, x])/(-1 + x^2)^3 - (24*(-2 - 8*x + 23*x^2 + 7*x^3 - 185*x^4 + 191*x^5 - 38*x^6 + 4*x^7)*H[0, {6, 0}, 0, -1, 0, 0, 1])/((-1 + x)^3*(1 + x)^4) + (24*(-2 - 8*x + 23*x^2 + 7*x^3 - 185*x^4 + 191*x^5 - 38*x^6 + 4*x^7)*H[0, {6, 0}, 0, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^4) + (48*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*H[0, {6, 0}, 0, -1, 0, 1, 1])/(-1 + x^2)^3 + (48*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*H[0, {6, 0}, 0, -1, 1, 0, 1])/(-1 + x^2)^3 - (60*(-2 - 8*x + 23*x^2 + 7*x^3 - 185*x^4 + 191*x^5 - 38*x^6 + 4*x^7)*H[0, {6, 0}, 0, 0, -1, 0, 1])/((-1 + x)^3*(1 + x)^4) + (60*(-2 - 8*x + 23*x^2 + 7*x^3 - 185*x^4 + 191*x^5 - 38*x^6 + 4*x^7)*H[0, {6, 0}, 0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^4) + (74*(-2 - 8*x + 23*x^2 + 7*x^3 - 185*x^4 + 191*x^5 - 38*x^6 + 4*x^7)*H[0, {6, 0}, 0, 0, 0, 0, 1])/((-1 + x)^3*(1 + x)^4) - (74*(-2 - 8*x + 23*x^2 + 7*x^3 - 185*x^4 + 191*x^5 - 38*x^6 + 4*x^7)*H[0, {6, 0}, 0, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^4) - (32*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*H[0, {6, 0}, 0, 0, 0, 1, 1])/(-1 + x^2)^3 + (16*(-10 - 40*x + 127*x^2 - 25*x^3 - 601*x^4 + 631*x^5 - 130*x^6 + 8*x^7)*H[0, {6, 0}, 0, 0, 1, 0, 1])/((-1 + x)^3*(1 + x)^4) - (48*(-2 - 8*x + 23*x^2 + 7*x^3 - 185*x^4 + 191*x^5 - 38*x^6 + 4*x^7)*H[0, {6, 0}, 0, 0, 1, 0, x])/((-1 + x)^3*(1 + x)^4) + (48*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*H[0, {6, 0}, 0, 1, -1, 0, 1])/(-1 + x^2)^3 - (48*(2 + 8*x - 27*x^2 + 13*x^3 + 77*x^4 - 83*x^5 + 18*x^6)*H[0, {6, 0}, 0, 1, 0, 0, 1])/((-1 + x)^3*(1 + x)^4) - (16*(-2 - 8*x + 23*x^2 + 7*x^3 - 185*x^4 + 191*x^5 - 38*x^6 + 4*x^7)*H[0, {6, 0}, 0, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^4) - (24*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*H[0, {6, 0}, 0, 1, 0, 1, 1])/(-1 + x^2)^3 - (48*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*H[0, {6, 0}, 0, 1, 1, 0, 1])/(-1 + x^2)^3 + (48*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*H[0, {6, 0}, 1, 0, -1, 0, 1])/(-1 + x^2)^3 - (32*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*H[0, {6, 0}, 1, 0, 0, 0, 1])/(-1 + x^2)^3 + (8*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*H[0, {6, 0}, 1, 0, 0, 1, 1])/(-1 + x^2)^3 - (16*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*H[0, {6, 0}, 1, 0, 1, 0, 1])/(-1 + x^2)^3 + (16*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*H[0, {6, 0}, 1, 1, 0, 0, 1])/(-1 + x^2)^3 + (48*(-2 - 8*x + 23*x^2 + 7*x^3 - 185*x^4 + 191*x^5 - 38*x^6 + 4*x^7)*H[0, {6, 1}, 0, -1, 0, 0, 1])/((-1 + x)^3*(1 + x)^4) - (48*(-2 - 8*x + 23*x^2 + 7*x^3 - 185*x^4 + 191*x^5 - 38*x^6 + 4*x^7)*H[0, {6, 1}, 0, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^4) - (96*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*H[0, {6, 1}, 0, -1, 0, 1, 1])/(-1 + x^2)^3 - (96*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*H[0, {6, 1}, 0, -1, 1, 0, 1])/(-1 + x^2)^3 + (120*(-2 - 8*x + 23*x^2 + 7*x^3 - 185*x^4 + 191*x^5 - 38*x^6 + 4*x^7)*H[0, {6, 1}, 0, 0, -1, 0, 1])/((-1 + x)^3*(1 + x)^4) - (120*(-2 - 8*x + 23*x^2 + 7*x^3 - 185*x^4 + 191*x^5 - 38*x^6 + 4*x^7)*H[0, {6, 1}, 0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^4) - (148*(-2 - 8*x + 23*x^2 + 7*x^3 - 185*x^4 + 191*x^5 - 38*x^6 + 4*x^7)*H[0, {6, 1}, 0, 0, 0, 0, 1])/((-1 + x)^3*(1 + x)^4) + (148*(-2 - 8*x + 23*x^2 + 7*x^3 - 185*x^4 + 191*x^5 - 38*x^6 + 4*x^7)*H[0, {6, 1}, 0, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^4) + (64*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*H[0, {6, 1}, 0, 0, 0, 1, 1])/(-1 + x^2)^3 - (32*(-10 - 40*x + 127*x^2 - 25*x^3 - 601*x^4 + 631*x^5 - 130*x^6 + 8*x^7)*H[0, {6, 1}, 0, 0, 1, 0, 1])/((-1 + x)^3*(1 + x)^4) + (96*(-2 - 8*x + 23*x^2 + 7*x^3 - 185*x^4 + 191*x^5 - 38*x^6 + 4*x^7)*H[0, {6, 1}, 0, 0, 1, 0, x])/((-1 + x)^3*(1 + x)^4) - (96*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*H[0, {6, 1}, 0, 1, -1, 0, 1])/(-1 + x^2)^3 + (96*(2 + 8*x - 27*x^2 + 13*x^3 + 77*x^4 - 83*x^5 + 18*x^6)*H[0, {6, 1}, 0, 1, 0, 0, 1])/((-1 + x)^3*(1 + x)^4) + (32*(-2 - 8*x + 23*x^2 + 7*x^3 - 185*x^4 + 191*x^5 - 38*x^6 + 4*x^7)*H[0, {6, 1}, 0, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^4) + (48*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*H[0, {6, 1}, 0, 1, 0, 1, 1])/(-1 + x^2)^3 + (96*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*H[0, {6, 1}, 0, 1, 1, 0, 1])/(-1 + x^2)^3 - (96*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*H[0, {6, 1}, 1, 0, -1, 0, 1])/(-1 + x^2)^3 + (64*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*H[0, {6, 1}, 1, 0, 0, 0, 1])/(-1 + x^2)^3 - (16*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*H[0, {6, 1}, 1, 0, 0, 1, 1])/(-1 + x^2)^3 + (32*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*H[0, {6, 1}, 1, 0, 1, 0, 1])/(-1 + x^2)^3 - (32*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*H[0, {6, 1}, 1, 1, 0, 0, 1])/(-1 + x^2)^3 + (64*(3 - 13*x + 85*x^2 - 13*x^3 + 3*x^4)*H[1, -1, 0, -1, 0, 0, x])/(3*(-1 + x)*(1 + x)^3) - (64*(7 + 26*x - 78*x^2 + 118*x^3 - 6*x^4 + 13*x^5)*H[1, -1, 0, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^3) - (64*(3 - 13*x + 85*x^2 - 13*x^3 + 3*x^4)*H[1, -1, 0, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)^3) - (16*(18 + 113*x - 576*x^2 + 938*x^3 - 576*x^4 + 113*x^5 + 18*x^6)*H[1, 0, -1, -1, 0, 0, x])/(3*(-1 + x^2)^3) - (8*(18 + 335*x - 1764*x^2 + 2918*x^3 - 1764*x^4 + 335*x^5 + 18*x^6)*H[1, 0, -1, 0, -1, 0, x])/(3*(-1 + x^2)^3) - (4*(-38 - 479*x + 2536*x^2 - 4246*x^3 + 2576*x^4 - 479*x^5 + 2*x^6)*H[1, 0, -1, 0, 0, 0, x])/(-1 + x^2)^3 + (64*x*(55 - 297*x + 496*x^2 - 297*x^3 + 55*x^4)*H[1, 0, -1, 0, 1, 0, x])/(3*(-1 + x^2)^3) + (32*x*(109 - 594*x + 994*x^2 - 594*x^3 + 109*x^4)*H[1, 0, -1, 1, 0, 0, x])/(3*(-1 + x^2)^3) + (16*(6 - 25*x + 148*x^2 - 25*x^3 + 6*x^4)*H[1, 0, 0, -1, -1, 0, x])/((-1 + x)*(1 + x)^3) - (16*(-5 - 13*x + 58*x^2 - 20*x^3 - 276*x^4 + 282*x^5 - 53*x^6 + 3*x^7)*H[1, 0, 0, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^4) + (4*(188 - 1029*x + 5718*x^2 - 5397*x^3 - 2269*x^4 + 3086*x^5 - 493*x^6 + 148*x^7)*H[1, 0, 0, 0, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - (2*(-74 - 159*x + 132*x^2 - 840*x^3 + 5088*x^4 - 681*x^5 + 302*x^6)*H[1, 0, 0, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^4) - (8*(-11 - 165*x + 618*x^2 - 474*x^3 - 1532*x^4 + 1720*x^5 - 251*x^6 + 119*x^7)*H[1, 0, 0, 0, 1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - (4*(-56 + 218*x - 1431*x^2 + 1317*x^3 + 357*x^4 - 471*x^5 + 122*x^6 + 40*x^7)*H[1, 0, 0, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^4) + (32*x*(109 - 594*x + 994*x^2 - 594*x^3 + 109*x^4)*H[1, 0, 1, -1, 0, 0, x])/(3*(-1 + x^2)^3) + (8*(24 - 34*x + 523*x^2 - 34*x^3 + 24*x^4)*H[1, 0, 1, 0, -1, 0, x])/(3*(-1 + x)*(1 + x)^3) - (2*(-72 + 886*x - 4215*x^2 + 3801*x^3 + 793*x^4 - 1463*x^5 + 470*x^6 + 88*x^7)*H[1, 0, 1, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^4) - (32*x*(56 - 297*x + 494*x^2 - 297*x^3 + 56*x^4)*H[1, 0, 1, 0, 1, 0, x])/(3*(-1 + x^2)^3) + (4*(24 - 746*x + 4179*x^2 - 7058*x^3 + 4179*x^4 - 746*x^5 + 24*x^6)*H[1, 0, 1, 1, 0, 0, x])/(3*(-1 + x^2)^3) + (48*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*H[1, 0, {6, 0}, 0, -1, 0, x])/(-1 + x^2)^3 - (32*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*H[1, 0, {6, 0}, 0, 0, 0, x])/(-1 + x^2)^3 - (24*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*H[1, 0, {6, 0}, 0, 1, 0, x])/(-1 + x^2)^3 + (8*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*H[1, 0, {6, 0}, 1, 0, 0, x])/(-1 + x^2)^3 - (96*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*H[1, 0, {6, 1}, 0, -1, 0, x])/(-1 + x^2)^3 + (64*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*H[1, 0, {6, 1}, 0, 0, 0, x])/(-1 + x^2)^3 + (48*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*H[1, 0, {6, 1}, 0, 1, 0, x])/(-1 + x^2)^3 - (16*(2 + 6*x - 35*x^2 + 58*x^3 - 35*x^4 + 6*x^5 + 2*x^6)*H[1, 0, {6, 1}, 1, 0, 0, x])/(-1 + x^2)^3 + (32*x*(53 - 369*x + 656*x^2 - 369*x^3 + 53*x^4)*H[1, 1, 0, -1, 0, 0, x])/(3*(-1 + x^2)^3) + (16*x*(90 - 471*x + 778*x^2 - 471*x^3 + 90*x^4)*H[1, 1, 0, 0, -1, 0, x])/(-1 + x^2)^3 - (2*(-16 + 3406*x - 16295*x^2 + 14761*x^3 + 8457*x^4 - 11079*x^5 + 2286*x^6 + 16*x^7)*H[1, 1, 0, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - (64*x*(18 - 99*x + 166*x^2 - 99*x^3 + 18*x^4)*H[1, 1, 0, 0, 1, 0, x])/(-1 + x^2)^3 - (4*x*(370 - 2727*x + 4906*x^2 - 2727*x^3 + 370*x^4)*H[1, 1, 0, 1, 0, 0, x])/(3*(-1 + x^2)^3) - (24*x*(6 - 13*x + 6*x^2)*H[1, 1, 1, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) + (48*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*H[1, {6, 0}, 0, -1, 0, 0, x])/(-1 + x^2)^3 + (120*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*H[1, {6, 0}, 0, 0, -1, 0, x])/(-1 + x^2)^3 - (148*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*H[1, {6, 0}, 0, 0, 0, 0, x])/(-1 + x^2)^3 - (96*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*H[1, {6, 0}, 0, 0, 1, 0, x])/(-1 + x^2)^3 - (32*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*H[1, {6, 0}, 0, 1, 0, 0, x])/(-1 + x^2)^3 - (96*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*H[1, {6, 1}, 0, -1, 0, 0, x])/(-1 + x^2)^3 - (240*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*H[1, {6, 1}, 0, 0, -1, 0, x])/(-1 + x^2)^3 + (296*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*H[1, {6, 1}, 0, 0, 0, 0, x])/(-1 + x^2)^3 + (192*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*H[1, {6, 1}, 0, 0, 1, 0, x])/(-1 + x^2)^3 + (64*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*H[1, {6, 1}, 0, 1, 0, 0, x])/(-1 + x^2)^3 - (72*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, -1, -1, 0, 0, 1])/((-1 + x)*(1 + x)^3) + (72*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, -1, -1, 0, 0, x])/((-1 + x)*(1 + x)^3) - (60*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, -1, 0, -1, 0, 1])/((-1 + x)*(1 + x)^3) + (60*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, -1, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) + (114*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, -1, 0, 0, 0, 1])/((-1 + x)*(1 + x)^3) - (114*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, -1, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) + (48*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*H[{6, 0}, 0, -1, 0, 0, 1, 1])/(-1 + x^2)^3 + (48*(3 - 30*x + 162*x^2 - 274*x^3 + 162*x^4 - 30*x^5 + 3*x^6)*H[{6, 0}, 0, -1, 0, 1, 0, 1])/(-1 + x^2)^3 - (48*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, -1, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) + (48*(3 - 30*x + 162*x^2 - 274*x^3 + 162*x^4 - 30*x^5 + 3*x^6)*H[{6, 0}, 0, -1, 1, 0, 0, 1])/(-1 + x^2)^3 - (48*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, -1, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) + (36*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, 0, -1, -1, 0, 1])/((-1 + x)*(1 + x)^3) - (36*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, 0, -1, -1, 0, x])/((-1 + x)*(1 + x)^3) + (42*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, 0, -1, 0, 0, 1])/((-1 + x)*(1 + x)^3) - (42*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, 0, -1, 0, 0, x])/((-1 + x)*(1 + x)^3) + (120*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*H[{6, 0}, 0, 0, -1, 0, 1, 1])/(-1 + x^2)^3 + (120*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*H[{6, 0}, 0, 0, -1, 1, 0, 1])/(-1 + x^2)^3 + (112*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, 0, 0, -1, 0, 1])/((-1 + x)*(1 + x)^3) - (112*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, 0, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) + (44*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, 0, 0, 0, 0, 1])/((-1 + x)*(1 + x)^3) - (44*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) - (148*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*H[{6, 0}, 0, 0, 0, 0, 1, 1])/(-1 + x^2)^3 - (4*(77 - 1008*x + 5467*x^2 - 9220*x^3 + 5467*x^4 - 1008*x^5 + 77*x^6)*H[{6, 0}, 0, 0, 0, 1, 0, 1])/(-1 + x^2)^3 + (80*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, 0, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) + (120*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*H[{6, 0}, 0, 0, 1, -1, 0, 1])/(-1 + x^2)^3 - (4*(45 - 912*x + 4971*x^2 - 8356*x^3 + 4971*x^4 - 912*x^5 + 45*x^6)*H[{6, 0}, 0, 0, 1, 0, 0, 1])/(-1 + x^2)^3 + (16*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, 0, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) - (96*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*H[{6, 0}, 0, 0, 1, 0, 1, 1])/(-1 + x^2)^3 - (192*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*H[{6, 0}, 0, 0, 1, 1, 0, 1])/(-1 + x^2)^3 + (48*(3 - 30*x + 162*x^2 - 274*x^3 + 162*x^4 - 30*x^5 + 3*x^6)*H[{6, 0}, 0, 1, -1, 0, 0, 1])/(-1 + x^2)^3 - (48*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, 1, -1, 0, 0, x])/((-1 + x)*(1 + x)^3) + (24*(7 - 126*x + 686*x^2 - 1154*x^3 + 686*x^4 - 126*x^5 + 7*x^6)*H[{6, 0}, 0, 1, 0, -1, 0, 1])/(-1 + x^2)^3 - (24*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, 1, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) - (4*(63 - 966*x + 5250*x^2 - 8842*x^3 + 5250*x^4 - 966*x^5 + 63*x^6)*H[{6, 0}, 0, 1, 0, 0, 0, 1])/(-1 + x^2)^3 + (52*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, 1, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) - (32*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*H[{6, 0}, 0, 1, 0, 0, 1, 1])/(-1 + x^2)^3 - (8*(22 - 402*x + 2189*x^2 - 3682*x^3 + 2189*x^4 - 402*x^5 + 22*x^6)*H[{6, 0}, 0, 1, 0, 1, 0, 1])/(-1 + x^2)^3 + (24*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, 1, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) - (8*(14 - 210*x + 1141*x^2 - 1922*x^3 + 1141*x^4 - 210*x^5 + 14*x^6)*H[{6, 0}, 0, 1, 1, 0, 0, 1])/(-1 + x^2)^3 + (24*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, 1, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) + (72*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, {6, 0}, 0, -1, 0, 1])/((-1 + x)*(1 + x)^3) - (72*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, {6, 0}, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) - (48*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, {6, 0}, 0, 0, 0, 1])/((-1 + x)*(1 + x)^3) + (48*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, {6, 0}, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) - (36*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, {6, 0}, 0, 1, 0, 1])/((-1 + x)*(1 + x)^3) + (36*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, {6, 0}, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) + (12*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, {6, 0}, 1, 0, 0, 1])/((-1 + x)*(1 + x)^3) - (12*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, {6, 0}, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) - (144*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, {6, 1}, 0, -1, 0, 1])/((-1 + x)*(1 + x)^3) + (144*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, {6, 1}, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) + (96*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, {6, 1}, 0, 0, 0, 1])/((-1 + x)*(1 + x)^3) - (96*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, {6, 1}, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) + (72*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, {6, 1}, 0, 1, 0, 1])/((-1 + x)*(1 + x)^3) - (72*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, {6, 1}, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) - (24*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, {6, 1}, 1, 0, 0, 1])/((-1 + x)*(1 + x)^3) + (24*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 0, {6, 1}, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) + (48*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*H[{6, 0}, 1, 0, -1, 0, 0, 1])/(-1 + x^2)^3 + (8*(23 - 384*x + 2089*x^2 - 3516*x^3 + 2089*x^4 - 384*x^5 + 23*x^6)*H[{6, 0}, 1, 0, 0, -1, 0, 1])/(-1 + x^2)^3 - (32*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 1, 0, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) - (4*(41 - 900*x + 4909*x^2 - 8248*x^3 + 4909*x^4 - 900*x^5 + 41*x^6)*H[{6, 0}, 1, 0, 0, 0, 0, 1])/(-1 + x^2)^3 + (8*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 1, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) - (16*(8 - 150*x + 817*x^2 - 1374*x^3 + 817*x^4 - 150*x^5 + 8*x^6)*H[{6, 0}, 1, 0, 0, 1, 0, 1])/(-1 + x^2)^3 + (16*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 1, 0, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) + (16*x*(42 - 231*x + 386*x^2 - 231*x^3 + 42*x^4)*H[{6, 0}, 1, 0, 1, 0, 0, 1])/(-1 + x^2)^3 - (16*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 1, 0, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) + (16*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 1, 1, 0, 0, 0, 1])/((-1 + x)*(1 + x)^3) - (16*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 0}, 1, 1, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) + (144*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, -1, -1, 0, 0, 1])/((-1 + x)*(1 + x)^3) - (144*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, -1, -1, 0, 0, x])/((-1 + x)*(1 + x)^3) + (120*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, -1, 0, -1, 0, 1])/((-1 + x)*(1 + x)^3) - (120*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, -1, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) - (228*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, -1, 0, 0, 0, 1])/((-1 + x)*(1 + x)^3) + (228*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, -1, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) - (96*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*H[{6, 1}, 0, -1, 0, 0, 1, 1])/(-1 + x^2)^3 - (96*(3 - 30*x + 162*x^2 - 274*x^3 + 162*x^4 - 30*x^5 + 3*x^6)*H[{6, 1}, 0, -1, 0, 1, 0, 1])/(-1 + x^2)^3 + (96*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, -1, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) - (96*(3 - 30*x + 162*x^2 - 274*x^3 + 162*x^4 - 30*x^5 + 3*x^6)*H[{6, 1}, 0, -1, 1, 0, 0, 1])/(-1 + x^2)^3 + (96*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, -1, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) - (72*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, 0, -1, -1, 0, 1])/((-1 + x)*(1 + x)^3) + (72*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, 0, -1, -1, 0, x])/((-1 + x)*(1 + x)^3) - (84*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, 0, -1, 0, 0, 1])/((-1 + x)*(1 + x)^3) + (84*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, 0, -1, 0, 0, x])/((-1 + x)*(1 + x)^3) - (240*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*H[{6, 1}, 0, 0, -1, 0, 1, 1])/(-1 + x^2)^3 - (240*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*H[{6, 1}, 0, 0, -1, 1, 0, 1])/(-1 + x^2)^3 - (224*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, 0, 0, -1, 0, 1])/((-1 + x)*(1 + x)^3) + (224*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, 0, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) - (88*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, 0, 0, 0, 0, 1])/((-1 + x)*(1 + x)^3) + (88*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) + (296*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*H[{6, 1}, 0, 0, 0, 0, 1, 1])/(-1 + x^2)^3 + (8*(77 - 1008*x + 5467*x^2 - 9220*x^3 + 5467*x^4 - 1008*x^5 + 77*x^6)*H[{6, 1}, 0, 0, 0, 1, 0, 1])/(-1 + x^2)^3 - (160*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, 0, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) - (240*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*H[{6, 1}, 0, 0, 1, -1, 0, 1])/(-1 + x^2)^3 + (8*(45 - 912*x + 4971*x^2 - 8356*x^3 + 4971*x^4 - 912*x^5 + 45*x^6)*H[{6, 1}, 0, 0, 1, 0, 0, 1])/(-1 + x^2)^3 - (32*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, 0, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) + (192*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*H[{6, 1}, 0, 0, 1, 0, 1, 1])/(-1 + x^2)^3 + (384*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*H[{6, 1}, 0, 0, 1, 1, 0, 1])/(-1 + x^2)^3 - (96*(3 - 30*x + 162*x^2 - 274*x^3 + 162*x^4 - 30*x^5 + 3*x^6)*H[{6, 1}, 0, 1, -1, 0, 0, 1])/(-1 + x^2)^3 + (96*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, 1, -1, 0, 0, x])/((-1 + x)*(1 + x)^3) - (48*(7 - 126*x + 686*x^2 - 1154*x^3 + 686*x^4 - 126*x^5 + 7*x^6)*H[{6, 1}, 0, 1, 0, -1, 0, 1])/(-1 + x^2)^3 + (48*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, 1, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) + (8*(63 - 966*x + 5250*x^2 - 8842*x^3 + 5250*x^4 - 966*x^5 + 63*x^6)*H[{6, 1}, 0, 1, 0, 0, 0, 1])/(-1 + x^2)^3 - (104*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, 1, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) + (64*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*H[{6, 1}, 0, 1, 0, 0, 1, 1])/(-1 + x^2)^3 + (16*(22 - 402*x + 2189*x^2 - 3682*x^3 + 2189*x^4 - 402*x^5 + 22*x^6)*H[{6, 1}, 0, 1, 0, 1, 0, 1])/(-1 + x^2)^3 - (48*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, 1, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) + (16*(14 - 210*x + 1141*x^2 - 1922*x^3 + 1141*x^4 - 210*x^5 + 14*x^6)*H[{6, 1}, 0, 1, 1, 0, 0, 1])/(-1 + x^2)^3 - (48*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, 1, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) - (144*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, {6, 0}, 0, -1, 0, 1])/((-1 + x)*(1 + x)^3) + (144*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, {6, 0}, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) + (96*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, {6, 0}, 0, 0, 0, 1])/((-1 + x)*(1 + x)^3) - (96*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, {6, 0}, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) + (72*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, {6, 0}, 0, 1, 0, 1])/((-1 + x)*(1 + x)^3) - (72*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, {6, 0}, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) - (24*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, {6, 0}, 1, 0, 0, 1])/((-1 + x)*(1 + x)^3) + (24*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, {6, 0}, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) + (288*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, {6, 1}, 0, -1, 0, 1])/((-1 + x)*(1 + x)^3) - (288*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, {6, 1}, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) - (192*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, {6, 1}, 0, 0, 0, 1])/((-1 + x)*(1 + x)^3) + (192*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, {6, 1}, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) - (144*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, {6, 1}, 0, 1, 0, 1])/((-1 + x)*(1 + x)^3) + (144*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, {6, 1}, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) + (48*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, {6, 1}, 1, 0, 0, 1])/((-1 + x)*(1 + x)^3) - (48*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 0, {6, 1}, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) - (96*(1 - 24*x + 131*x^2 - 220*x^3 + 131*x^4 - 24*x^5 + x^6)*H[{6, 1}, 1, 0, -1, 0, 0, 1])/(-1 + x^2)^3 - (16*(23 - 384*x + 2089*x^2 - 3516*x^3 + 2089*x^4 - 384*x^5 + 23*x^6)*H[{6, 1}, 1, 0, 0, -1, 0, 1])/(-1 + x^2)^3 + (64*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 1, 0, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) + (8*(41 - 900*x + 4909*x^2 - 8248*x^3 + 4909*x^4 - 900*x^5 + 41*x^6)*H[{6, 1}, 1, 0, 0, 0, 0, 1])/(-1 + x^2)^3 - (16*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 1, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) + (32*(8 - 150*x + 817*x^2 - 1374*x^3 + 817*x^4 - 150*x^5 + 8*x^6)*H[{6, 1}, 1, 0, 0, 1, 0, 1])/(-1 + x^2)^3 - (32*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 1, 0, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) - (32*x*(42 - 231*x + 386*x^2 - 231*x^3 + 42*x^4)*H[{6, 1}, 1, 0, 1, 0, 0, 1])/(-1 + x^2)^3 + (32*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 1, 0, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) - (32*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 1, 1, 0, 0, 0, 1])/((-1 + x)*(1 + x)^3) + (32*(2 - 2*x + 25*x^2 - 2*x^3 + 2*x^4)*H[{6, 1}, 1, 1, 0, 0, 0, x])/((-1 + x)*(1 + x)^3))) );

AxialVectorG2 = ( asr*Cf*((-8*x)/(-1 + x)^2 + (4*x*(3 - 2*x + 3*x^2)*H[0, x])/((-1 + x)^3*(1 + x)) + Ep*((-16*x)/(-1 + x)^2 - (4*x*(3 - 2*x + 3*x^2)*z2)/((-1 + x)^3*(1 + x)) + (8*x*(3 - 2*x + 3*x^2)*H[0, x])/((-1 + x)^3*(1 + x)) - (8*x*(3 - 2*x + 3*x^2)*H[-1, 0, x])/((-1 + x)^3*(1 + x)) + (4*x*(3 - 2*x + 3*x^2)*H[0, 0, x])/((-1 + x)^3*(1 + x))) + Ep^2*((-32*x)/(-1 + x)^2 - (4*x*(5 - 4*x + 7*x^2)*z2)/((-1 + x)^3*(1 + x)) - (8*x*(3 - 2*x + 3*x^2)*z3)/((-1 + x)^3*(1 + x)) + (8*x*(3 - 2*x + 3*x^2)*z2*H[-1, x])/((-1 + x)^3*(1 + x)) + ((16*x*(3 - 2*x + 3*x^2))/((-1 + x)^3*(1 + x)) - (2*x*(3 - 2*x + 3*x^2)*z2)/((-1 + x)^3*(1 + x)))*H[0, x] - (16*x*(3 - 2*x + 3*x^2)*H[-1, 0, x])/((-1 + x)^3*(1 + x)) + (8*x*(3 - 2*x + 3*x^2)*H[0, 0, x])/((-1 + x)^3*(1 + x)) + (16*x*(3 - 2*x + 3*x^2)*H[-1, -1, 0, x])/((-1 + x)^3*(1 + x)) - (8*x*(3 - 2*x + 3*x^2)*H[-1, 0, 0, x])/((-1 + x)^3*(1 + x)) - (8*x*(3 - 2*x + 3*x^2)*H[0, -1, 0, x])/((-1 + x)^3*(1 + x)) + (4*x*(3 - 2*x + 3*x^2)*H[0, 0, 0, x])/((-1 + x)^3*(1 + x)))) + asr^2*(Cf*nl*Tf*((304*x)/(9*(-1 + x)^2) + (16*x*(3 - 2*x + 3*x^2)*z2)/(3*(-1 + x)^3*(1 + x)) - (8*x*(51 - 26*x + 51*x^2)*H[0, x])/(9*(-1 + x)^3*(1 + x)) + (32*x*(3 - 2*x + 3*x^2)*H[-1, 0, x])/(3*(-1 + x)^3*(1 + x)) - (16*x*(3 - 2*x + 3*x^2)*H[0, 0, x])/(3*(-1 + x)^3*(1 + x)) + Ep*((4664*x)/(27*(-1 + x)^2) + (32*x*(21 - 19*x + 48*x^2)*z2)/(9*(-1 + x)^3*(1 + x)) + (32*x*(3 - 2*x + 3*x^2)*z3)/((-1 + x)^3*(1 + x)) - (32*x*(3 - 2*x + 3*x^2)*z2*H[-1, x])/((-1 + x)^3*(1 + x)) + ((-4*x*(1527 - 722*x + 1527*x^2))/(27*(-1 + x)^3*(1 + x)) - (8*x*(3 - 2*x + 3*x^2)*z2)/((-1 + x)^3*(1 + x)))*H[0, x] + (32*x*(69 - 38*x + 69*x^2)*H[-1, 0, x])/(9*(-1 + x)^3*(1 + x)) - (16*x*(69 - 38*x + 69*x^2)*H[0, 0, x])/(9*(-1 + x)^3*(1 + x)) - (64*x*(3 - 2*x + 3*x^2)*H[-1, -1, 0, x])/((-1 + x)^3*(1 + x)) + (32*x*(3 - 2*x + 3*x^2)*H[-1, 0, 0, x])/((-1 + x)^3*(1 + x)) + (32*x*(3 - 2*x + 3*x^2)*H[0, -1, 0, x])/((-1 + x)^3*(1 + x)) - (16*x*(3 - 2*x + 3*x^2)*H[0, 0, 0, x])/((-1 + x)^3*(1 + x)))) + Cf*nh*Tf*((-128*x*(1 + 8*x + x^2))/(9*(-1 + x^2)^2) + (16*x*(5 - 10*x + 2*x^2 - 10*x^3 + 5*x^4)*z2)/((-1 + x)^2*(1 + x)^4) + ((-8*x*(51 - 176*x - 70*x^2 - 176*x^3 + 51*x^4))/(9*(-1 + x^2)^3) + (64*x^3*z2)/(-1 + x^2)^3)*H[0, x] + (16*x*(3 - 14*x - 2*x^2 - 14*x^3 + 3*x^4)*H[0, 0, x])/(3*(-1 + x)^2*(1 + x)^4) + (64*x^3*H[0, 0, 0, x])/(-1 + x^2)^3 + Ep*((-16*x*(19 - 10*x + 19*x^2))/(27*(-1 + x^2)^2) + ((-128*ln2*x*(3 + 2*x + 3*x^2))/(1 + x)^4 + (16*x*(-201 + 125*x + 99*x^2 - 345*x^3 - 250*x^4 + 252*x^5))/(9*(-1 + x)^3*(1 + x)^4))*z2 - (32*x^3*z2^2)/(5*(-1 + x^2)^3) + (64*x*(9 - 7*x + 8*x^2 - 7*x^3 + 9*x^4)*z3)/(3*(-1 + x)^2*(1 + x)^4) - (32*x*(3 - 14*x - 2*x^2 - 14*x^3 + 3*x^4)*z2*H[-1, x])/((-1 + x)^2*(1 + x)^4) + ((4*x*(-1527 + 440*x + 2398*x^2 + 440*x^3 - 1527*x^4))/(27*(-1 + x^2)^3) + (8*x*(-9 - 21*x - 78*x^2 + 18*x^3 - 157*x^4 + 15*x^5)*z2)/(3*(-1 + x)^3*(1 + x)^4) - (128*x^3*z3)/(-1 + x^2)^3)*H[0, x] + ((16*x*(51 - 176*x - 70*x^2 - 176*x^3 + 51*x^4))/(9*(-1 + x^2)^3) + (128*x^3*z2)/(-1 + x^2)^3)*H[-1, 0, x] - (384*x^3*z2*H[0, -1, x])/(-1 + x^2)^3 + ((16*x*(-69 + 119*x + 159*x^2 + 87*x^3 + 6*x^4 + 18*x^5))/(9*(-1 + x)^3*(1 + x)^4) + (64*x^3*z2)/(-1 + x^2)^3)*H[0, 0, x] - (32*x*(3 - 14*x - 2*x^2 - 14*x^3 + 3*x^4)*H[-1, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^4) - (32*x*(3 - 14*x - 2*x^2 - 14*x^3 + 3*x^4)*H[0, -1, 0, x])/(3*(-1 + x)^2*(1 + x)^4) + (16*x*(-9 + 27*x - 60*x^2 + 36*x^3 - 109*x^4 + 15*x^5)*H[0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + (64*x*(3 - 14*x - 2*x^2 - 14*x^3 + 3*x^4)*H[1, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^4) + (128*x^3*H[-1, 0, 0, 0, x])/(-1 + x^2)^3 - (128*x^3*H[0, -1, 0, 0, x])/(-1 + x^2)^3 - (128*x^3*H[0, 0, -1, 0, x])/(-1 + x^2)^3 + (192*x^3*H[0, 0, 0, 0, x])/(-1 + x^2)^3 + (256*x^3*H[0, 1, 0, 0, x])/(-1 + x^2)^3)) + Cf^2*((68*x)/(-1 + x)^2 + ((-192*ln2*x)/(1 + x)^2 + (4*x*(33 - 102*x - 272*x^2 + 6*x^3 + 47*x^4))/((-1 + x)^4*(1 + x)^2))*z2 - (32*x^2*(1 - 145*x + 405*x^2 - 145*x^3 + x^4)*z2^2)/(5*(-1 + x)^5*(1 + x)^3) + (16*x*(3 - 16*x + 170*x^2 - 16*x^3 + 3*x^4)*z3)/((-1 + x)^4*(1 + x)^2) + (144*x*(1 - 4*x + 2*x^2 - 4*x^3 + x^4)*z2*H[-1, x])/((-1 + x)^4*(1 + x)^2) + ((-2*x*(61 - 22*x + 61*x^2))/((-1 + x)^3*(1 + x)) - (16*x*(-3 + 7*x - 60*x^2 + 56*x^3 - 129*x^4 - 27*x^5 + 12*x^6)*z2)/((-1 + x)^5*(1 + x)^3) + (64*x^2*(1 - 33*x + 52*x^2 - 33*x^3 + x^4)*z3)/((-1 + x)^5*(1 + x)^3))*H[0, x] - (8*x*(25 - 86*x + 25*x^2)*H[-1, 0, x])/((-1 + x)^3*(1 + x)) - (192*x^2*(1 - 5*x + 2*x^2 - 5*x^3 + x^4)*z2*H[0, -1, x])/((-1 + x)^5*(1 + x)^3) + ((4*x*(43 - 26*x + 312*x^2 - 230*x^3 + 125*x^4))/((-1 + x)^4*(1 + x)^2) + (192*x^3*(2 - 9*x + 2*x^2)*z2)/((-1 + x)^5*(1 + x)^3))*H[0, 0, x] + ((16*x)/(-1 + x)^2 - (8*x*(5 - 2*x + 5*x^2)*H[0, x])/((-1 + x)^3*(1 + x)) + (16*x*(3 - 2*x + 6*x^2 - 2*x^3 + 3*x^4)*H[0, 0, x])/((-1 + x)^4*(1 + x)^2))/Ep + ((128*x*(1 - x + x^2))/((-1 + x)^3*(1 + x)) - (128*x^2*(1 - 17*x + x^2)*z2)/(-1 + x^2)^3)*H[1, 0, x] - (16*x*(15 - 16*x + 198*x^2 - 16*x^3 + 15*x^4)*H[-1, 0, 0, x])/((-1 + x)^4*(1 + x)^2) + (32*x*(3 - 13*x + 64*x^2 - 13*x^3 + 3*x^4)*H[0, -1, 0, x])/((-1 + x)^4*(1 + x)^2) + (16*x*(-9 + 6*x + 14*x^2 - 56*x^3 + 175*x^4 + 14*x^5)*H[0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (32*x*(3 - 6*x + 14*x^2 - 6*x^3 + 3*x^4)*H[0, 1, 0, x])/((-1 + x)^4*(1 + x)^2) + (32*x*(3 - 7*x + 64*x^2 - 7*x^3 + 3*x^4)*H[1, 0, 0, x])/((-1 + x)^4*(1 + x)^2) - (64*x^2*(1 - 37*x + 54*x^2 - 37*x^3 + x^4)*H[0, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (64*x^2*(1 + 19*x - 28*x^2 + 19*x^3 + x^4)*H[0, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3) - (32*x^2*(1 - 5*x + 38*x^2 - 5*x^3 + x^4)*H[0, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (256*x^3*H[0, 0, 1, 0, x])/(-1 + x^2)^3 - (64*x^2*(1 + 19*x - 16*x^2 + 19*x^3 + x^4)*H[0, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (128*x^2*(1 - 17*x + x^2)*H[1, 0, 0, 0, x])/(-1 + x^2)^3 + Ep*((242*x)/(-1 + x)^2 + (768*li4half*x)/(1 + x)^2 + (32*ln2^4*x)/(1 + x)^2 + (8*x*(243 - 498*x - 3484*x^2 + 8498*x^3 - 6009*x^4 + 968*x^5 + 90*x^6)*z2^2)/(5*(-1 + x)^5*(1 + x)^3) - (16*x*(-11 + 147*x + 219*x^2 - 95*x^3 + 60*x^4)*z3)/((-1 + x)^4*(1 + x)^2) + z2*((384*ln2^2*x)/(1 + x)^2 - (384*ln2*x*(3 - 14*x + 16*x^2 - 14*x^3 + 3*x^4))/((-1 + x)^4*(1 + x)^2) + (4*x*(203 - 554*x - 54*x^2 - 98*x^3 + 215*x^4))/((-1 + x)^4*(1 + x)^2) - (64*x^2*(9 - 8*x - 5*x^2 - 8*x^3 + 9*x^4)*z3)/((-1 + x)^5*(1 + x)^3)) - (96*x^2*(8 - 267*x + 485*x^2 - 267*x^3 + 8*x^4)*z5)/((-1 + x)^5*(1 + x)^3) + (((384*ln2*x^2*(1 + 4*x + x^2))/((-1 + x)^4*(1 + x)^2) + (8*x*(11 + 190*x + 276*x^2 - 214*x^3 + 73*x^4))/((-1 + x)^4*(1 + x)^2))*z2 - (64*x^2*(1 - 145*x + 405*x^2 - 145*x^3 + x^4)*z2^2)/(5*(-1 + x)^5*(1 + x)^3) + (96*x*(4 - 13*x - 16*x^2 - 13*x^3 + 4*x^4)*z3)/((-1 + x)^4*(1 + x)^2))*H[-1, x] + ((-5*x*(67 - 18*x + 67*x^2))/((-1 + x)^3*(1 + x)) - (4*x*(-7 - 22*x - 41*x^2 + 92*x^3 + 531*x^4 - 222*x^5 + 245*x^6)*z2)/((-1 + x)^5*(1 + x)^3) - (16*x^2*(31 + 877*x - 2470*x^2 + 877*x^3 + 31*x^4)*z2^2)/(5*(-1 + x)^5*(1 + x)^3) + (16*x*(6 - x + 254*x^2 - 884*x^3 + 620*x^4 + 13*x^5)*z3)/((-1 + x)^5*(1 + x)^3))*H[0, x] + (((-128*x*(1 - x + x^2))/((-1 + x)^3*(1 + x)) + (384*ln2*x^2*(1 + 4*x + x^2))/((-1 + x)^4*(1 + x)^2))*z2 + (32*x^2*(37 - 1021*x + 2202*x^2 - 1021*x^3 + 37*x^4)*z2^2)/(5*(-1 + x)^5*(1 + x)^3) - (192*x*(2 - 6*x + 39*x^2 - 6*x^3 + 2*x^4)*z3)/((-1 + x)^4*(1 + x)^2))*H[1, x] - (96*x*(9 - 32*x + 34*x^2 - 32*x^3 + 9*x^4)*z2*H[-1, -1, x])/((-1 + x)^4*(1 + x)^2) + ((-16*x*(75 - 166*x + 75*x^2))/((-1 + x)^3*(1 + x)) + (16*x*(-51 + 120*x + 99*x^2 - 112*x^3 + 279*x^4 - 80*x^5 + 33*x^6)*z2)/((-1 + x)^5*(1 + x)^3) + (128*x^2*(1 - 33*x + 52*x^2 - 33*x^3 + x^4)*z3)/((-1 + x)^5*(1 + x)^3))*H[-1, 0, x] + (((-1536*ln2*x^3*(1 + x + x^2))/((-1 + x)^5*(1 + x)^3) + (32*x*(-6 - 13*x + 115*x^2 - 264*x^3 - 148*x^4 - 83*x^5 + 15*x^6))/((-1 + x)^5*(1 + x)^3))*z2 - (128*x^2*(3 - 28*x + 23*x^2 - 28*x^3 + 3*x^4)*z3)/((-1 + x)^5*(1 + x)^3))*H[0, -1, x] + ((4*x*(125 - 142*x + 1242*x^2 - 910*x^3 + 581*x^4))/((-1 + x)^4*(1 + x)^2) + (16*x*(6 - 9*x - 31*x^2 + 722*x^3 - 786*x^4 + 39*x^5 + 27*x^6)*z2)/((-1 + x)^5*(1 + x)^3) + (32*x^2*(7 - 79*x + 156*x^2 - 79*x^3 + 7*x^4)*z3)/((-1 + x)^5*(1 + x)^3))*H[0, 0, x] + (((-1536*ln2*x^3*(1 + x + x^2))/((-1 + x)^5*(1 + x)^3) + (32*x*(3 - 6*x + 14*x^2 - 6*x^3 + 3*x^4))/((-1 + x)^4*(1 + x)^2))*z2 + (320*x^2*(1 + 13*x - 10*x^2 + 13*x^3 + x^4)*z3)/((-1 + x)^5*(1 + x)^3))*H[0, 1, x] - (384*x^2*(1 + 4*x + x^2)*z2*H[1, -1, x])/((-1 + x)^4*(1 + x)^2) + ((208*x*(3 - 2*x + 3*x^2))/((-1 + x)^3*(1 + x)) + (32*x*(9 - 23*x - 331*x^2 + 588*x^3 - 399*x^4 + 3*x^5 + 9*x^6)*z2)/((-1 + x)^5*(1 + x)^3) + (256*x^2*(1 - 13*x + 30*x^2 - 13*x^3 + x^4)*z3)/((-1 + x)^5*(1 + x)^3))*H[1, 0, x] + (16*x*(127 - 298*x + 127*x^2)*H[-1, -1, 0, x])/((-1 + x)^3*(1 + x)) - (384*x^2*(1 - 5*x + 2*x^2 - 5*x^3 + x^4)*z2*H[-1, 0, -1, x])/((-1 + x)^5*(1 + x)^3) + ((-8*x*(-117 + 182*x + 356*x^2 - 510*x^3 + 233*x^4))/((-1 + x)^4*(1 + x)^2) + (384*x^3*(2 - 9*x + 2*x^2)*z2)/((-1 + x)^5*(1 + x)^3))*H[-1, 0, 0, x] + ((-768*x*(1 - x + x^2))/((-1 + x)^3*(1 + x)) - (256*x^2*(1 - 17*x + x^2)*z2)/(-1 + x^2)^3)*H[-1, 1, 0, x] + (384*x^2*(3 - 11*x + 10*x^2 - 11*x^3 + 3*x^4)*z2*H[0, -1, -1, x])/((-1 + x)^5*(1 + x)^3) + ((-8*x*(-87 + 322*x + 128*x^2 - 370*x^3 + 263*x^4))/((-1 + x)^4*(1 + x)^2) - (512*x^2*(1 - 7*x + 9*x^2 - 7*x^3 + x^4)*z2)/((-1 + x)^5*(1 + x)^3))*H[0, -1, 0, x] + (128*x^3*(34 - 41*x + 34*x^2)*z2*H[0, 0, -1, x])/((-1 + x)^5*(1 + x)^3) + ((4*x*(-109 + 158*x - 1091*x^2 + 516*x^3 + 225*x^4 - 522*x^5 + 247*x^6))/((-1 + x)^5*(1 + x)^3) + (64*x^2*(2 + 8*x + 31*x^2 + 8*x^3 + 2*x^4)*z2)/((-1 + x)^5*(1 + x)^3))*H[0, 0, 0, x] - (256*x^3*z2*H[0, 0, 1, x])/(-1 + x^2)^3 + (1536*x^3*(1 + x + x^2)*z2*H[0, 1, -1, x])/((-1 + x)^5*(1 + x)^3) + ((16*x*(-31 + 48*x - 2*x^2 - 16*x^3 + 33*x^4))/((-1 + x)^4*(1 + x)^2) + (64*x^2*(3 - 59*x + 88*x^2 - 59*x^3 + 3*x^4)*z2)/((-1 + x)^5*(1 + x)^3))*H[0, 1, 0, x] + ((-768*x*(1 - x + x^2))/((-1 + x)^3*(1 + x)) - (256*x^2*(1 - 17*x + x^2)*z2)/(-1 + x^2)^3)*H[1, -1, 0, x] + (384*x^2*(1 - x - 6*x^2 - x^3 + x^4)*z2*H[1, 0, -1, x])/((-1 + x)^5*(1 + x)^3) + ((16*x*(-17 - 60*x + 178*x^2 - 124*x^3 + 47*x^4))/((-1 + x)^4*(1 + x)^2) + (64*x^2*(5 - 121*x + 262*x^2 - 121*x^3 + 5*x^4)*z2)/((-1 + x)^5*(1 + x)^3))*H[1, 0, 0, x] + ((256*x*(1 - x + x^2))/((-1 + x)^3*(1 + x)) + (256*x^2*(1 - 17*x + x^2)*z2)/(-1 + x^2)^3)*H[1, 1, 0, x] + (32*x*(27 - 24*x + 374*x^2 - 24*x^3 + 27*x^4)*H[-1, -1, 0, 0, x])/((-1 + x)^4*(1 + x)^2) + (32*x*(3 + 12*x + 310*x^2 + 12*x^3 + 3*x^4)*H[-1, 0, -1, 0, x])/((-1 + x)^4*(1 + x)^2) - (16*x*(-15 - 20*x - 1005*x^2 + 112*x^3 + 627*x^4 - 20*x^5 + 33*x^6)*H[-1, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (64*x*(3 - 4*x - 70*x^2 - 4*x^3 + 3*x^4)*H[-1, 0, 1, 0, x])/((-1 + x)^4*(1 + x)^2) - (128*x^2*(1 + 4*x + x^2)*H[-1, 1, 0, 0, x])/((-1 + x)^4*(1 + x)^2) - (64*x*(21 - 55*x + 232*x^2 - 55*x^3 + 21*x^4)*H[0, -1, -1, 0, x])/((-1 + x)^4*(1 + x)^2) + (32*x*(-15 + 53*x - 336*x^2 + 420*x^3 - 211*x^4 - 73*x^5 + 18*x^6)*H[0, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (192*x*(3 - 6*x + 14*x^2 - 6*x^3 + 3*x^4)*H[0, -1, 1, 0, x])/((-1 + x)^4*(1 + x)^2) + (32*x*(-9 + 29*x - 82*x^2 - 74*x^3 - 197*x^4 - 119*x^5 + 36*x^6)*H[0, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3) + (16*x*(-21 + 14*x + 8*x^2 + 156*x^3 + 173*x^4 + 70*x^5 + 24*x^6)*H[0, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (32*x*(-9 + 13*x - 13*x^2 + 56*x^3 - 161*x^4 - 45*x^5 + 15*x^6)*H[0, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^3) + (192*x*(3 - 6*x + 14*x^2 - 6*x^3 + 3*x^4)*H[0, 1, -1, 0, x])/((-1 + x)^4*(1 + x)^2) - (32*x*(-15 + 28*x - 101*x^2 + 86*x^3 + x^4 - 10*x^5 + 3*x^6)*H[0, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (64*x*(3 - 6*x + 14*x^2 - 6*x^3 + 3*x^4)*H[0, 1, 1, 0, x])/((-1 + x)^4*(1 + x)^2) - (128*x^2*(1 + 4*x + x^2)*H[1, -1, 0, 0, x])/((-1 + x)^4*(1 + x)^2) - (64*x*(6 - 5*x + 154*x^2 - 5*x^3 + 6*x^4)*H[1, 0, -1, 0, x])/((-1 + x)^4*(1 + x)^2) + (32*x*(-3 - x - 551*x^2 + 588*x^3 - 179*x^4 - 19*x^5 + 21*x^6)*H[1, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (64*x*(3 + x + 48*x^2 + x^3 + 3*x^4)*H[1, 0, 1, 0, x])/((-1 + x)^4*(1 + x)^2) + (64*x*(3 - 7*x - 12*x^2 - 7*x^3 + 3*x^4)*H[1, 1, 0, 0, x])/((-1 + x)^4*(1 + x)^2) - (128*x^2*(1 - 37*x + 54*x^2 - 37*x^3 + x^4)*H[-1, 0, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (128*x^2*(1 + 19*x - 28*x^2 + 19*x^3 + x^4)*H[-1, 0, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3) - (64*x^2*(1 - 5*x + 38*x^2 - 5*x^3 + x^4)*H[-1, 0, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (512*x^3*H[-1, 0, 0, 1, 0, x])/(-1 + x^2)^3 - (128*x^2*(1 + 19*x - 16*x^2 + 19*x^3 + x^4)*H[-1, 0, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (256*x^2*(1 - 17*x + x^2)*H[-1, 1, 0, 0, 0, x])/(-1 + x^2)^3 + (384*x^2*(1 - 25*x + 38*x^2 - 25*x^3 + x^4)*H[0, -1, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (128*x^2*(3 - 71*x + 94*x^2 - 71*x^3 + 3*x^4)*H[0, -1, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3) - (256*x^2*(2 - 54*x + 77*x^2 - 54*x^3 + 2*x^4)*H[0, -1, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (512*x^3*(7 - 8*x + 7*x^2)*H[0, -1, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^3) + (512*x^3*(1 + x + x^2)*H[0, -1, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (128*x^2*(3 + 65*x - 100*x^2 + 65*x^3 + 3*x^4)*H[0, 0, -1, -1, 0, x])/((-1 + x)^5*(1 + x)^3) - (128*x^2*(3 + 13*x - 17*x^2 + 13*x^3 + 3*x^4)*H[0, 0, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (1536*x^3*H[0, 0, -1, 1, 0, x])/(-1 + x^2)^3 + (128*x^2*(2 - 30*x + 101*x^2 - 30*x^3 + 2*x^4)*H[0, 0, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3) - (96*x^2*(1 - 5*x + 22*x^2 - 5*x^3 + x^4)*H[0, 0, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (64*x^2*(3 - 11*x + 64*x^2 - 11*x^3 + 3*x^4)*H[0, 0, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^3) - (1536*x^3*H[0, 0, 1, -1, 0, x])/(-1 + x^2)^3 + (128*x^2*(1 - x + 12*x^2 - x^3 + x^4)*H[0, 0, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (512*x^3*H[0, 0, 1, 1, 0, x])/(-1 + x^2)^3 + (512*x^3*(1 + x + x^2)*H[0, 1, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (128*x^2*(1 + 51*x - 44*x^2 + 51*x^3 + x^4)*H[0, 1, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3) - (64*x^2*(1 + 123*x - 140*x^2 + 123*x^3 + x^4)*H[0, 1, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (128*x^2*(1 + 11*x + 11*x^3 + x^4)*H[0, 1, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^3) - (128*x^2*(3 - 19*x + 44*x^2 - 19*x^3 + 3*x^4)*H[0, 1, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (256*x^2*(1 - 17*x + x^2)*H[1, -1, 0, 0, 0, x])/(-1 + x^2)^3 - (128*x^2*(1 - 9*x + 34*x^2 - 9*x^3 + x^4)*H[1, 0, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (512*x^2*(2 - 31*x + 61*x^2 - 31*x^3 + 2*x^4)*H[1, 0, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3) - (64*x^2*(1 - 25*x + 18*x^2 - 25*x^3 + x^4)*H[1, 0, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (256*x^2*(1 - 17*x + x^2)*H[1, 0, 0, 1, 0, x])/(-1 + x^2)^3 + (512*x^2*(1 - 13*x + 30*x^2 - 13*x^3 + x^4)*H[1, 0, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (256*x^2*(1 - 17*x + x^2)*H[1, 1, 0, 0, 0, x])/(-1 + x^2)^3)) + Ca*Cf*((-968*x)/(9*(-1 + x)^2) + ((96*ln2*x)/(1 + x)^2 - (4*x*(63 - 476*x + 588*x^2 - 700*x^3 + 93*x^4))/(3*(-1 + x)^4*(1 + x)^2))*z2 - (8*x^2*(66 - 271*x + 176*x^2 - 271*x^3 + 66*x^4)*z2^2)/(5*(-1 + x)^5*(1 + x)^3) + (16*x*(3 - 41*x + 64*x^2 - 41*x^3 + 3*x^4)*z3)/((-1 + x)^4*(1 + x)^2) - (72*x*(1 - 4*x + 2*x^2 - 4*x^3 + x^4)*z2*H[-1, x])/((-1 + x)^4*(1 + x)^2) + ((2*x*(687 + 26*x + 687*x^2))/(9*(-1 + x)^3*(1 + x)) + (8*x^2*(-18 + 45*x - 196*x^2 + 110*x^3 - 94*x^4 + 9*x^5)*z2)/((-1 + x)^5*(1 + x)^3) + (32*x^2*(7 - 33*x + 64*x^2 - 33*x^3 + 7*x^4)*z3)/((-1 + x)^5*(1 + x)^3))*H[0, x] - (8*x*(3 - 88*x + 3*x^2)*H[-1, 0, x])/(3*(-1 + x)^3*(1 + x)) + (96*x^2*(1 - 5*x + 2*x^2 - 5*x^3 + x^4)*z2*H[0, -1, x])/((-1 + x)^5*(1 + x)^3) + ((-4*x*(33 + 32*x - 48*x^2 + 184*x^3 + 39*x^4))/(3*(-1 + x)^4*(1 + x)^2) - (16*x^2*(4 - 21*x + 4*x^2 - 21*x^3 + 4*x^4)*z2)/((-1 + x)^5*(1 + x)^3))*H[0, 0, x] + ((-16*x)/(-1 + x^2) - (64*x^2*(3 - 8*x + 3*x^2)*z2)/(-1 + x^2)^3)*H[1, 0, x] - (8*x*(9 - 92*x + 130*x^2 - 92*x^3 + 9*x^4)*H[-1, 0, 0, x])/((-1 + x)^4*(1 + x)^2) - (192*x^2*(1 - x + x^2)*H[0, -1, 0, x])/((-1 + x)^4*(1 + x)^2) + (8*x^3*(9 - 196*x + 146*x^2 - 112*x^3 + 9*x^4)*H[0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (64*x^2*H[0, 1, 0, x])/(-1 + x^2)^2 - (96*x^2*(3 - 2*x + 3*x^2)*H[1, 0, 0, x])/((-1 + x)^4*(1 + x)^2) - (32*x^2*(7 - 29*x + 62*x^2 - 29*x^3 + 7*x^4)*H[0, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (32*x^2*(5 - 14*x + 30*x^2 - 14*x^3 + 5*x^4)*H[0, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3) + (16*x^2*(1 - 5*x + 38*x^2 - 5*x^3 + x^4)*H[0, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (128*x^3*H[0, 0, 1, 0, x])/(-1 + x^2)^3 + (32*x^2*(5 - 14*x + 42*x^2 - 14*x^3 + 5*x^4)*H[0, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (64*x^2*(3 - 8*x + 3*x^2)*H[1, 0, 0, 0, x])/(-1 + x^2)^3 + Ep*((-14872*x)/(27*(-1 + x)^2) - (384*li4half*x)/(1 + x)^2 - (16*ln2^4*x)/(1 + x)^2 - (4*x*(312 - 2448*x + 6563*x^2 - 7744*x^3 + 4040*x^4 - 936*x^5 + 21*x^6)*z2^2)/(5*(-1 + x)^5*(1 + x)^3) + (8*x*(29 + 124*x - 154*x^2 + 312*x^3 + 17*x^4)*z3)/((-1 + x)^4*(1 + x)^2) + z2*((-192*ln2^2*x)/(1 + x)^2 + (192*ln2*x*(3 - 14*x + 16*x^2 - 14*x^3 + 3*x^4))/((-1 + x)^4*(1 + x)^2) - (4*x*(681 - 5276*x + 7947*x^2 - 7378*x^3 + 1866*x^4))/(9*(-1 + x)^4*(1 + x)^2) + (32*x^2*(17 - 74*x + 111*x^2 - 74*x^3 + 17*x^4)*z3)/((-1 + x)^5*(1 + x)^3)) - (144*x^2*(16 - 65*x + 109*x^2 - 65*x^3 + 16*x^4)*z5)/((-1 + x)^5*(1 + x)^3) + (((-192*ln2*x^2*(1 + 4*x + x^2))/((-1 + x)^4*(1 + x)^2) - (16*x*(16 - 55*x + 69*x^2 + 49*x^3 + 5*x^4))/((-1 + x)^4*(1 + x)^2))*z2 - (16*x^2*(66 - 271*x + 176*x^2 - 271*x^3 + 66*x^4)*z2^2)/(5*(-1 + x)^5*(1 + x)^3) - (16*x*(12 - 85*x + 92*x^2 - 85*x^3 + 12*x^4)*z3)/((-1 + x)^4*(1 + x)^2))*H[-1, x] + ((x*(20559 + 1586*x + 20559*x^2))/(27*(-1 + x)^3*(1 + x)) + (2*x*(41 - 426*x + 735*x^2 - 892*x^3 + 963*x^4 - 402*x^5 + 173*x^6)*z2)/((-1 + x)^5*(1 + x)^3) + (8*x^2*(303 - 1367*x + 1474*x^2 - 1367*x^3 + 303*x^4)*z2^2)/(5*(-1 + x)^5*(1 + x)^3) + (16*x*(-9 - x + 262*x^2 - 572*x^3 + 441*x^4 - 131*x^5 + 6*x^6)*z3)/((-1 + x)^5*(1 + x)^3))*H[0, x] + (((16*x)/(-1 + x^2) - (192*ln2*x^2*(1 + 4*x + x^2))/((-1 + x)^4*(1 + x)^2))*z2 + (16*x^2*(171 - 695*x + 814*x^2 - 695*x^3 + 171*x^4)*z2^2)/(5*(-1 + x)^5*(1 + x)^3) + (48*x*(1 + 13*x + 2*x^2 + 13*x^3 + x^4)*z3)/((-1 + x)^4*(1 + x)^2))*H[1, x] + (48*x*(9 - 32*x + 34*x^2 - 32*x^3 + 9*x^4)*z2*H[-1, -1, x])/((-1 + x)^4*(1 + x)^2) + ((-4*x*(753 + 634*x + 753*x^2))/(9*(-1 + x)^3*(1 + x)) - (8*x*(-27 + 196*x - 221*x^2 + 392*x^3 - 89*x^4 + 28*x^5 + 9*x^6)*z2)/((-1 + x)^5*(1 + x)^3) + (64*x^2*(7 - 33*x + 64*x^2 - 33*x^3 + 7*x^4)*z3)/((-1 + x)^5*(1 + x)^3))*H[-1, 0, x] + (((768*ln2*x^3*(1 + x + x^2))/((-1 + x)^5*(1 + x)^3) - (16*x*(-9 + 58*x - 98*x^2 - 264*x^3 + 65*x^4 - 154*x^5 + 18*x^6))/((-1 + x)^5*(1 + x)^3))*z2 - (64*x^2*(1 - 5*x + 35*x^2 - 5*x^3 + x^4)*z3)/((-1 + x)^5*(1 + x)^3))*H[0, -1, x] + ((-4*x*(885 + 398*x + 1989*x^2 - 1604*x^3 + 348*x^4))/(9*(-1 + x)^4*(1 + x)^2) - (8*x^2*(44 + 107*x - 604*x^2 + 764*x^3 - 376*x^4 + 33*x^5)*z2)/((-1 + x)^5*(1 + x)^3) + (16*x^2*(5 - 20*x + 18*x^2 - 20*x^3 + 5*x^4)*z3)/((-1 + x)^5*(1 + x)^3))*H[0, 0, x] + (((64*x^2)/(-1 + x^2)^2 + (768*ln2*x^3*(1 + x + x^2))/((-1 + x)^5*(1 + x)^3))*z2 - (32*x^2*(17 - 34*x + 124*x^2 - 34*x^3 + 17*x^4)*z3)/((-1 + x)^5*(1 + x)^3))*H[0, 1, x] + (192*x^2*(1 + 4*x + x^2)*z2*H[1, -1, x])/((-1 + x)^4*(1 + x)^2) + ((-32*x*(3 - 19*x + 3*x^2))/((-1 + x)^3*(1 + x)) - (32*x*(3 - 65*x + 212*x^2 - 402*x^3 + 251*x^4 - 77*x^5 + 6*x^6)*z2)/((-1 + x)^5*(1 + x)^3) + (64*x^2*(2 - 7*x - 2*x^2 - 7*x^3 + 2*x^4)*z3)/((-1 + x)^5*(1 + x)^3))*H[1, 0, x] - (16*x*(1 + 80*x + x^2)*H[-1, -1, 0, x])/((-1 + x)^3*(1 + x)) + (192*x^2*(1 - 5*x + 2*x^2 - 5*x^3 + x^4)*z2*H[-1, 0, -1, x])/((-1 + x)^5*(1 + x)^3) + ((-16*x*(22 + 3*x + 37*x^2 - 65*x^3 + 15*x^4))/((-1 + x)^4*(1 + x)^2) - (32*x^2*(4 - 21*x + 4*x^2 - 21*x^3 + 4*x^4)*z2)/((-1 + x)^5*(1 + x)^3))*H[-1, 0, 0, x] + ((96*x)/(-1 + x^2) - (128*x^2*(3 - 8*x + 3*x^2)*z2)/(-1 + x^2)^3)*H[-1, 1, 0, x] - (192*x^2*(3 - 11*x + 10*x^2 - 11*x^3 + 3*x^4)*z2*H[0, -1, -1, x])/((-1 + x)^5*(1 + x)^3) + ((8*x*(13 + 120*x - 256*x^2 + 256*x^3 + 27*x^4))/((-1 + x)^4*(1 + x)^2) + (64*x^3*(5 - 22*x + 5*x^2)*z2)/((-1 + x)^5*(1 + x)^3))*H[0, -1, 0, x] - (32*x^2*(12 - 31*x + 92*x^2 - 31*x^3 + 12*x^4)*z2*H[0, 0, -1, x])/((-1 + x)^5*(1 + x)^3) + ((4*x*(33 - 12*x + 235*x^2 - 400*x^3 + 653*x^4 - 448*x^5 + 35*x^6))/((-1 + x)^5*(1 + x)^3) - (16*x^2*(16 - 83*x + 236*x^2 - 83*x^3 + 16*x^4)*z2)/((-1 + x)^5*(1 + x)^3))*H[0, 0, 0, x] + (128*x^3*z2*H[0, 0, 1, x])/(-1 + x^2)^3 - (768*x^3*(1 + x + x^2)*z2*H[0, 1, -1, x])/((-1 + x)^5*(1 + x)^3) + ((-32*x*(-1 + 26*x - 26*x^2 + 18*x^3 + 3*x^4))/((-1 + x)^4*(1 + x)^2) + (32*x^2*(9 - 40*x + 86*x^2 - 40*x^3 + 9*x^4)*z2)/((-1 + x)^5*(1 + x)^3))*H[0, 1, 0, x] + ((96*x)/(-1 + x^2) - (128*x^2*(3 - 8*x + 3*x^2)*z2)/(-1 + x^2)^3)*H[1, -1, 0, x] - (192*x^2*(1 - x - 6*x^2 - x^3 + x^4)*z2*H[1, 0, -1, x])/((-1 + x)^5*(1 + x)^3) + ((-32*x*(1 - 26*x + 56*x^2 - 34*x^3 + 5*x^4))/((-1 + x)^4*(1 + x)^2) + (32*x^2*(19 - 77*x + 86*x^2 - 77*x^3 + 19*x^4)*z2)/((-1 + x)^5*(1 + x)^3))*H[1, 0, 0, x] + ((-32*x)/(-1 + x^2) + (128*x^2*(3 - 8*x + 3*x^2)*z2)/(-1 + x^2)^3)*H[1, 1, 0, x] + (48*x*(7 - 64*x + 94*x^2 - 64*x^3 + 7*x^4)*H[-1, -1, 0, 0, x])/((-1 + x)^4*(1 + x)^2) + (16*x*(21 - 212*x + 298*x^2 - 212*x^3 + 21*x^4)*H[-1, 0, -1, 0, x])/((-1 + x)^4*(1 + x)^2) - (8*x*(-57 + 620*x - 811*x^2 + 392*x^3 + 501*x^4 - 396*x^5 + 39*x^6)*H[-1, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (32*x*(3 - 50*x + 70*x^2 - 50*x^3 + 3*x^4)*H[-1, 0, 1, 0, x])/((-1 + x)^4*(1 + x)^2) + (64*x^2*(1 + 4*x + x^2)*H[-1, 1, 0, 0, x])/((-1 + x)^4*(1 + x)^2) + (128*x^2*(7 - 5*x + 7*x^2)*H[0, -1, -1, 0, x])/((-1 + x)^4*(1 + x)^2) - (16*x*(-9 - 14*x + 256*x^2 - 720*x^3 + 509*x^4 - 178*x^5 + 12*x^6)*H[0, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (384*x^2*H[0, -1, 1, 0, x])/(-1 + x^2)^2 - (16*x^2*(20 - 165*x - 260*x^2 + 262*x^3 - 300*x^4 + 27*x^5)*H[0, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3) - (8*x^3*(-3 + 408*x - 160*x^2 + 176*x^3 + 3*x^4)*H[0, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (32*x^2*(15 - 21*x - 98*x^2 + 106*x^3 - 77*x^4 + 3*x^5)*H[0, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^3) + (384*x^2*H[0, 1, -1, 0, x])/(-1 + x^2)^2 - (32*x^2*(1 - 70*x + 116*x^2 - 36*x^3 - 13*x^4 + 6*x^5)*H[0, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (128*x^2*H[0, 1, 1, 0, x])/(-1 + x^2)^2 + (64*x^2*(1 + 4*x + x^2)*H[1, -1, 0, 0, x])/((-1 + x)^4*(1 + x)^2) - (32*x*(3 - 70*x + 74*x^2 - 70*x^3 + 3*x^4)*H[1, 0, -1, 0, x])/((-1 + x)^4*(1 + x)^2) - (32*x*(3 - 104*x + 248*x^2 - 402*x^3 + 215*x^4 - 38*x^5 + 6*x^6)*H[1, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (64*x^2*(13 - 14*x + 13*x^2)*H[1, 0, 1, 0, x])/((-1 + x)^4*(1 + x)^2) - (64*x*(3 - 16*x + 32*x^2 - 16*x^3 + 3*x^4)*H[1, 1, 0, 0, x])/((-1 + x)^4*(1 + x)^2) - (64*x^2*(7 - 29*x + 62*x^2 - 29*x^3 + 7*x^4)*H[-1, 0, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (64*x^2*(5 - 14*x + 30*x^2 - 14*x^3 + 5*x^4)*H[-1, 0, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3) + (32*x^2*(1 - 5*x + 38*x^2 - 5*x^3 + x^4)*H[-1, 0, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (256*x^3*H[-1, 0, 0, 1, 0, x])/(-1 + x^2)^3 + (64*x^2*(5 - 14*x + 42*x^2 - 14*x^3 + 5*x^4)*H[-1, 0, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (128*x^2*(3 - 8*x + 3*x^2)*H[-1, 1, 0, 0, 0, x])/(-1 + x^2)^3 + (64*x^2*(13 - 57*x + 118*x^2 - 57*x^3 + 13*x^4)*H[0, -1, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (64*x^2*(13 - 61*x + 138*x^2 - 61*x^3 + 13*x^4)*H[0, -1, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3) - (128*x^2*(10 - 45*x + 97*x^2 - 45*x^3 + 10*x^4)*H[0, -1, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (128*x^2*(4 - 19*x + 42*x^2 - 19*x^3 + 4*x^4)*H[0, -1, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^3) - (256*x^3*(1 + x + x^2)*H[0, -1, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (64*x^2*(15 - 34*x + 74*x^2 - 34*x^3 + 15*x^4)*H[0, 0, -1, -1, 0, x])/((-1 + x)^5*(1 + x)^3) + (32*x^2*(10 - 7*x + 24*x^2 - 7*x^3 + 10*x^4)*H[0, 0, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (768*x^3*H[0, 0, -1, 1, 0, x])/(-1 + x^2)^3 + (288*x^3*(3 - 16*x + 3*x^2)*H[0, 0, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3) + (48*x^2*(1 - 5*x + 22*x^2 - 5*x^3 + x^4)*H[0, 0, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (32*x^2*(7 - 44*x + 122*x^2 - 44*x^3 + 7*x^4)*H[0, 0, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^3) + (768*x^3*H[0, 0, 1, -1, 0, x])/(-1 + x^2)^3 - (64*x^2*(1 - x + 12*x^2 - x^3 + x^4)*H[0, 0, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (256*x^3*H[0, 0, 1, 1, 0, x])/(-1 + x^2)^3 - (256*x^3*(1 + x + x^2)*H[0, 1, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (64*x^2*(13 - 48*x + 130*x^2 - 48*x^3 + 13*x^4)*H[0, 1, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3) + (32*x^2*(29 - 108*x + 266*x^2 - 108*x^3 + 29*x^4)*H[0, 1, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (64*x^2*(5 - 22*x + 58*x^2 - 22*x^3 + 5*x^4)*H[0, 1, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^3) - (64*x^2*(1 - 14*x + 14*x^2 - 14*x^3 + x^4)*H[0, 1, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (128*x^2*(3 - 8*x + 3*x^2)*H[1, -1, 0, 0, 0, x])/(-1 + x^2)^3 + (64*x^2*(1 - 9*x + 34*x^2 - 9*x^3 + x^4)*H[1, 0, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (128*x^2*(8 - 37*x + 52*x^2 - 37*x^3 + 8*x^4)*H[1, 0, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3) - (32*x^2*(7 - 41*x + 98*x^2 - 41*x^3 + 7*x^4)*H[1, 0, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (128*x^2*(3 - 8*x + 3*x^2)*H[1, 0, 0, 1, 0, x])/(-1 + x^2)^3 + (128*x^2*(2 - 7*x - 2*x^2 - 7*x^3 + 2*x^4)*H[1, 0, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (128*x^2*(3 - 8*x + 3*x^2)*H[1, 1, 0, 0, 0, x])/(-1 + x^2)^3))) + asr^3*(Cf*nl^2*Tf^2*((-12992*x)/(81*(-1 + x)^2) - (64*x*(27 - 26*x + 75*x^2)*z2)/(27*(-1 + x)^3*(1 + x)) - (256*x*(3 - 2*x + 3*x^2)*z3)/(9*(-1 + x)^3*(1 + x)) + (256*x*(3 - 2*x + 3*x^2)*z2*H[-1, x])/(9*(-1 + x)^3*(1 + x)) + ((32*x*(495 - 178*x + 495*x^2))/(81*(-1 + x)^3*(1 + x)) + (128*x*(3 - 2*x + 3*x^2)*z2)/(9*(-1 + x)^3*(1 + x)))*H[0, x] - (128*x*(51 - 26*x + 51*x^2)*H[-1, 0, x])/(27*(-1 + x)^3*(1 + x)) + (64*x*(51 - 26*x + 51*x^2)*H[0, 0, x])/(27*(-1 + x)^3*(1 + x)) + (512*x*(3 - 2*x + 3*x^2)*H[-1, -1, 0, x])/(9*(-1 + x)^3*(1 + x)) - (256*x*(3 - 2*x + 3*x^2)*H[-1, 0, 0, x])/(9*(-1 + x)^3*(1 + x)) - (256*x*(3 - 2*x + 3*x^2)*H[0, -1, 0, x])/(9*(-1 + x)^3*(1 + x)) + (128*x*(3 - 2*x + 3*x^2)*H[0, 0, 0, x])/(9*(-1 + x)^3*(1 + x))) + Cf*nh*nl*Tf^2*((-64*x*(109 + 602*x + 109*x^2))/(81*(-1 + x^2)^2) - (128*x*(-90 - 4*x + 147*x^2 - 393*x^3 - 121*x^4 + 141*x^5)*z2)/(27*(-1 + x)^3*(1 + x)^4) - (512*x^3*z2^2)/(-1 + x^2)^3 - (256*x*(3 - 14*x - 2*x^2 - 14*x^3 + 3*x^4)*z3)/(9*(-1 + x)^2*(1 + x)^4) + (256*x*(3 - 14*x - 2*x^2 - 14*x^3 + 3*x^4)*z2*H[-1, x])/(3*(-1 + x)^2*(1 + x)^4) + ((64*x*(495 + 506*x - 362*x^2 + 506*x^3 + 495*x^4))/(81*(-1 + x^2)^3) - (256*x*(-3 + 5*x - 11*x^2 + 13*x^3 - 29*x^4 + 3*x^5)*z2)/(9*(-1 + x)^3*(1 + x)^4) - (1024*x^3*z3)/(3*(-1 + x^2)^3))*H[0, x] - (128*x*(51 - 176*x - 70*x^2 - 176*x^3 + 51*x^4)*H[-1, 0, x])/(27*(-1 + x^2)^3) + (1024*x^3*z2*H[0, -1, x])/(-1 + x^2)^3 + ((-128*x*(-51 + 47*x + 165*x^2 + 81*x^3 + 78*x^4))/(27*(-1 + x)^3*(1 + x)^4) - (1024*x^3*z2)/(3*(-1 + x^2)^3))*H[0, 0, x] + (256*x*(3 - 14*x - 2*x^2 - 14*x^3 + 3*x^4)*H[-1, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^4) + (256*x*(3 - 14*x - 2*x^2 - 14*x^3 + 3*x^4)*H[0, -1, 0, x])/(9*(-1 + x)^2*(1 + x)^4) - (256*x*(-3 + 5*x - 11*x^2 + 13*x^3 - 29*x^4 + 3*x^5)*H[0, 0, 0, x])/(9*(-1 + x)^3*(1 + x)^4) + (1024*x^3*H[0, -1, 0, 0, x])/(3*(-1 + x^2)^3) + (1024*x^3*H[0, 0, -1, 0, x])/(3*(-1 + x^2)^3) - (1024*x^3*H[0, 0, 0, 0, x])/(3*(-1 + x^2)^3)) + Cf^2*nl*Tf*((-4328*x)/(9*(-1 + x)^2) - (2048*li4half*x)/(3*(1 + x)^2) - (256*ln2^4*x)/(9*(1 + x)^2) - (64*x*(267 + x - 430*x^2 - 1554*x^3 - 3607*x^4 - 611*x^5 + 786*x^6)*z2^2)/(45*(-1 + x)^5*(1 + x)^3) + (64*x*(-36 + 502*x - 2027*x^2 - 44*x^3 + 171*x^4)*z3)/(9*(-1 + x)^4*(1 + x)^2) + z2*((-1024*ln2^2*x)/(3*(1 + x)^2) + (512*ln2*x*(11 - 25*x + 11*x^2))/(3*(-1 + x^2)^2) - (16*x*(771 - 2144*x - 3692*x^2 + 140*x^3 + 1037*x^4))/(9*(-1 + x)^4*(1 + x)^2) + (128*x^2*(12 - 61*x + 14*x^2 - 61*x^3 + 12*x^4)*z3)/(3*(-1 + x)^5*(1 + x)^3)) + (64*x^2*(22 - 1041*x + 1810*x^2 - 1041*x^3 + 22*x^4)*z5)/(3*(-1 + x)^5*(1 + x)^3) + (((-256*ln2*x*(3 - 4*x + 3*x^2))/(-1 + x^2)^2 - (32*x*(61 - 62*x + 276*x^2 - 346*x^3 + 119*x^4))/(3*(-1 + x)^4*(1 + x)^2))*z2 - (64*x*(7 - 22*x - 34*x^2 - 22*x^3 + 7*x^4)*z3)/((-1 + x)^4*(1 + x)^2))*H[-1, x] + ((4*x*(1933 - 126*x + 1933*x^2))/(9*(-1 + x)^3*(1 + x)) + (8*x*(-69 - 170*x - 7143*x^2 + 8980*x^3 - 13179*x^4 - 3194*x^5 + 2679*x^6)*z2)/(9*(-1 + x)^5*(1 + x)^3) + (128*x^2*(3 + 68*x - 268*x^2 + 68*x^3 + 3*x^4)*z2^2)/(5*(-1 + x)^5*(1 + x)^3) - (32*x*(9 + 272*x - 3123*x^2 + 3356*x^3 - 2157*x^4 - 172*x^5 + 63*x^6)*z3)/(9*(-1 + x)^5*(1 + x)^3))*H[0, x] + (((512*x*(1 - x + x^2))/(3*(-1 + x)^3*(1 + x)) - (256*ln2*x*(3 - 4*x + 3*x^2))/(-1 + x^2)^2)*z2 - (256*x^2*(23 - 457*x + 23*x^2)*z2^2)/(15*(-1 + x^2)^3) + (64*x*(3 + 6*x + 478*x^2 + 6*x^3 + 3*x^4)*z3)/(3*(-1 + x)^4*(1 + x)^2))*H[1, x] + (512*x*(3 - 11*x + 10*x^2 - 11*x^3 + 3*x^4)*z2*H[-1, -1, x])/((-1 + x)^4*(1 + x)^2) + ((32*x*(559 - 1630*x + 559*x^2))/(9*(-1 + x)^3*(1 + x)) - (32*x*(129 - 221*x + 148*x^2 - 44*x^3 - 77*x^4 + 81*x^5)*z2)/(3*(-1 + x)^4*(1 + x)^3))*H[-1, 0, x] + (((1024*ln2*x^3)/(-1 + x^2)^3 - (32*x*(-33 - 178*x + 1079*x^2 - 1024*x^3 + 345*x^4 - 318*x^5 + 33*x^6))/(3*(-1 + x)^5*(1 + x)^3))*z2 + (256*x^2*(4 - 47*x + 38*x^2 - 47*x^3 + 4*x^4)*z3)/(3*(-1 + x)^5*(1 + x)^3))*H[0, -1, x] + ((-16*x*(899 - 566*x + 6512*x^2 - 4314*x^3 + 2709*x^4))/(9*(-1 + x)^4*(1 + x)^2) - (16*x*(-21 - 6*x + 443*x^2 - 248*x^3 - 1187*x^4 - 210*x^5 + 237*x^6)*z2)/(3*(-1 + x)^5*(1 + x)^3) - (128*x^2*(9 - 113*x + 232*x^2 - 113*x^3 + 9*x^4)*z3)/(3*(-1 + x)^5*(1 + x)^3))*H[0, 0, x] + ((32*x)/(3*(-1 + x)^2) - (16*x*(5 - 2*x + 5*x^2)*H[0, x])/(3*(-1 + x)^3*(1 + x)) + (32*x*(3 - 2*x + 6*x^2 - 2*x^3 + 3*x^4)*H[0, 0, x])/(3*(-1 + x)^4*(1 + x)^2))/Ep^2 + (((1024*ln2*x^3)/(-1 + x^2)^3 - (128*x*(3 - 6*x + 14*x^2 - 6*x^3 + 3*x^4))/(3*(-1 + x)^4*(1 + x)^2))*z2 - (256*x^2*(6 + 77*x - 46*x^2 + 77*x^3 + 6*x^4)*z3)/(3*(-1 + x)^5*(1 + x)^3))*H[0, 1, x] + (256*x*(3 - 4*x + 3*x^2)*z2*H[1, -1, x])/(-1 + x^2)^2 + ((-64*x*(173 - 122*x + 173*x^2))/(9*(-1 + x)^3*(1 + x)) - (128*x*(9 - 46*x + 529*x^2 - 966*x^3 + 379*x^4 - 184*x^5 + 63*x^6)*z2)/(9*(-1 + x)^5*(1 + x)^3) - (256*x^2*(3 - 61*x + 3*x^2)*z3)/(3*(-1 + x^2)^3))*H[1, 0, x] - (64*x*(125 - 238*x + 125*x^2)*H[-1, -1, 0, x])/(3*(-1 + x)^3*(1 + x)) + (32*x*(-63 - 34*x + 6696*x^2 - 1750*x^3 + 975*x^4)*H[-1, 0, 0, x])/(9*(-1 + x)^4*(1 + x)^2) + (1024*x*(1 - x + x^2)*H[-1, 1, 0, x])/((-1 + x)^3*(1 + x)) - (1024*x^2*(1 - 4*x - 4*x^3 + x^4)*z2*H[0, -1, -1, x])/((-1 + x)^5*(1 + x)^3) + ((64*x*(-135 + 633*x - 1289*x^2 - 225*x^3 + 384*x^4))/(9*(-1 + x)^4*(1 + x)^2) + (1024*x^2*(1 - 3*x - 5*x^2 - 3*x^3 + x^4)*z2)/(3*(-1 + x)^5*(1 + x)^3))*H[0, -1, 0, x] + (512*x^2*(2 - 35*x + 36*x^2 - 35*x^3 + 2*x^4)*z2*H[0, 0, -1, x])/(3*(-1 + x)^5*(1 + x)^3) + ((-32*x*(-393 + 360*x - 1400*x^2 - 982*x^3 + 5855*x^4 - 782*x^5 + 366*x^6))/(9*(-1 + x)^5*(1 + x)^3) - (128*x^2*(3 + 19*x + 16*x^2 + 19*x^3 + 3*x^4)*z2)/(3*(-1 + x)^5*(1 + x)^3))*H[0, 0, 0, x] + ((-64*x)/(-1 + x)^2 - (16*x*(3 - 2*x + 3*x^2)*z2)/(3*(-1 + x)^3*(1 + x)) + ((64*x*(7 - 2*x + 7*x^2))/(3*(-1 + x)^3*(1 + x)) + (16*x*(3 - 2*x + 6*x^2 - 2*x^3 + 3*x^4)*z2)/(3*(-1 + x)^4*(1 + x)^2))*H[0, x] - (32*x*(3 - 2*x + 3*x^2)*H[-1, 0, x])/(3*(-1 + x)^3*(1 + x)) - (16*x*(35 - 18*x + 64*x^2 - 14*x^3 + 29*x^4)*H[0, 0, x])/(3*(-1 + x)^4*(1 + x)^2) + (64*x*(3 - 2*x + 6*x^2 - 2*x^3 + 3*x^4)*H[-1, 0, 0, x])/(3*(-1 + x)^4*(1 + x)^2) + (32*x*(3 - 2*x + 6*x^2 - 2*x^3 + 3*x^4)*H[0, -1, 0, x])/(3*(-1 + x)^4*(1 + x)^2) - (16*x*(3 - 2*x + 6*x^2 - 2*x^3 + 3*x^4)*H[0, 0, 0, x])/((-1 + x)^4*(1 + x)^2))/Ep + (1024*x^3*z2*H[0, 0, 1, x])/(3*(-1 + x^2)^3) - (1024*x^3*z2*H[0, 1, -1, x])/(-1 + x^2)^3 + ((-128*x*(-69 + 117*x - 116*x^2 + 21*x^3 + 27*x^4))/(9*(-1 + x)^4*(1 + x)^2) - (1024*x^3*(1 + x + x^2)*z2)/(3*(-1 + x)^5*(1 + x)^3))*H[0, 1, 0, x] + (1024*x*(1 - x + x^2)*H[1, -1, 0, x])/((-1 + x)^3*(1 + x)) - (2048*x^3*z2*H[1, 0, -1, x])/(-1 + x^2)^3 + ((-64*x*(-27 - 371*x + 2180*x^2 - 563*x^3 + 165*x^4))/(9*(-1 + x)^4*(1 + x)^2) - (256*x^2*(3 - 67*x + 3*x^2)*z2)/(3*(-1 + x^2)^3))*H[1, 0, 0, x] + ((-1024*x*(1 - x + x^2))/(3*(-1 + x)^3*(1 + x)) - (512*x^2*(1 - 17*x + x^2)*z2)/(3*(-1 + x^2)^3))*H[1, 1, 0, x] - (128*x*(33 - 18*x + 386*x^2 - 18*x^3 + 33*x^4)*H[-1, -1, 0, 0, x])/(3*(-1 + x)^4*(1 + x)^2) - (64*x*(9 + 42*x + 626*x^2 + 42*x^3 + 9*x^4)*H[-1, 0, -1, 0, x])/(3*(-1 + x)^4*(1 + x)^2) + (32*x*(17 + 43*x + 540*x^2 + 604*x^3 - 5*x^4 + 33*x^5)*H[-1, 0, 0, 0, x])/((-1 + x)^4*(1 + x)^3) - (256*x*(3 - 4*x - 70*x^2 - 4*x^3 + 3*x^4)*H[-1, 0, 1, 0, x])/(3*(-1 + x)^4*(1 + x)^2) + (256*x*(3 - 4*x + 3*x^2)*H[-1, 1, 0, 0, x])/(3*(-1 + x^2)^2) + (64*x*(75 - 218*x + 742*x^2 - 218*x^3 + 75*x^4)*H[0, -1, -1, 0, x])/(3*(-1 + x)^4*(1 + x)^2) - (32*x*(-99 + 490*x + 1973*x^2 - 3360*x^3 + 2267*x^4 - 794*x^5 + 99*x^6)*H[0, -1, 0, 0, x])/(9*(-1 + x)^5*(1 + x)^3) - (256*x*(3 - 6*x + 14*x^2 - 6*x^3 + 3*x^4)*H[0, -1, 1, 0, x])/((-1 + x)^4*(1 + x)^2) - (64*x*(-27 + 68*x - 1375*x^2 + 1768*x^3 - 2869*x^4 - 628*x^5 + 135*x^6)*H[0, 0, -1, 0, x])/(9*(-1 + x)^5*(1 + x)^3) - (64*x*(-90 + 40*x + 244*x^2 - 949*x^3 + 1438*x^4 - 77*x^5 + 162*x^6)*H[0, 0, 0, 0, x])/(9*(-1 + x)^5*(1 + x)^3) + (128*x*(-27 + 27*x - 113*x^2 + 364*x^3 - 623*x^4 - 87*x^5 + 27*x^6)*H[0, 0, 1, 0, x])/(9*(-1 + x)^5*(1 + x)^3) - (256*x*(3 - 6*x + 14*x^2 - 6*x^3 + 3*x^4)*H[0, 1, -1, 0, x])/((-1 + x)^4*(1 + x)^2) + (128*x*(-45 + 122*x + 491*x^2 - 569*x^3 + 785*x^4 - 43*x^5 + 27*x^6)*H[0, 1, 0, 0, x])/(9*(-1 + x)^5*(1 + x)^3) + (256*x*(3 - 6*x + 14*x^2 - 6*x^3 + 3*x^4)*H[0, 1, 1, 0, x])/(3*(-1 + x)^4*(1 + x)^2) + (256*x*(3 - 4*x + 3*x^2)*H[1, -1, 0, 0, x])/(3*(-1 + x^2)^2) + (256*x*(12 - 25*x + 182*x^2 - 25*x^3 + 12*x^4)*H[1, 0, -1, 0, x])/(3*(-1 + x)^4*(1 + x)^2) - (64*x*(-36 - 47*x - 418*x^2 - 1932*x^3 + 2234*x^4 - 413*x^5 + 180*x^6)*H[1, 0, 0, 0, x])/(9*(-1 + x)^5*(1 + x)^3) - (256*x*(6 - 9*x + 62*x^2 - 9*x^3 + 6*x^4)*H[1, 0, 1, 0, x])/(3*(-1 + x)^4*(1 + x)^2) + (128*x*(6 - 27*x + 38*x^2 - 27*x^3 + 6*x^4)*H[1, 1, 0, 0, x])/(3*(-1 + x)^4*(1 + x)^2) - (1024*x^2*(1 - 36*x + 52*x^2 - 36*x^3 + x^4)*H[0, -1, -1, 0, 0, x])/(3*(-1 + x)^5*(1 + x)^3) - (1024*x^2*(1 - 34*x + 42*x^2 - 34*x^3 + x^4)*H[0, -1, 0, -1, 0, x])/(3*(-1 + x)^5*(1 + x)^3) + (512*x^2*(2 - 85*x + 112*x^2 - 85*x^3 + 2*x^4)*H[0, -1, 0, 0, 0, x])/(3*(-1 + x)^5*(1 + x)^3) - (2048*x^3*(7 - 8*x + 7*x^2)*H[0, -1, 0, 1, 0, x])/(3*(-1 + x)^5*(1 + x)^3) - (1024*x^3*H[0, -1, 1, 0, 0, x])/(3*(-1 + x^2)^3) - (1024*x^2*(1 + 26*x - 42*x^2 + 26*x^3 + x^4)*H[0, 0, -1, -1, 0, x])/(3*(-1 + x)^5*(1 + x)^3) + (512*x^2*(2 - 9*x + 8*x^2 - 9*x^3 + 2*x^4)*H[0, 0, -1, 0, 0, x])/(3*(-1 + x)^5*(1 + x)^3) + (2048*x^3*H[0, 0, -1, 1, 0, x])/(-1 + x^2)^3 - (256*x^2*(3 - 59*x + 196*x^2 - 59*x^3 + 3*x^4)*H[0, 0, 0, -1, 0, x])/(3*(-1 + x)^5*(1 + x)^3) + (128*x^2*(5 - 25*x + 118*x^2 - 25*x^3 + 5*x^4)*H[0, 0, 0, 0, 0, x])/(3*(-1 + x)^5*(1 + x)^3) + (256*x^2*(3 - 13*x + 68*x^2 - 13*x^3 + 3*x^4)*H[0, 0, 0, 1, 0, x])/(3*(-1 + x)^5*(1 + x)^3) + (2048*x^3*H[0, 0, 1, -1, 0, x])/(-1 + x^2)^3 + (256*x^2*(1 + 27*x - 38*x^2 + 27*x^3 + x^4)*H[0, 0, 1, 0, 0, x])/(3*(-1 + x)^5*(1 + x)^3) - (2048*x^3*H[0, 0, 1, 1, 0, x])/(3*(-1 + x^2)^3) - (1024*x^3*H[0, 1, -1, 0, 0, x])/(3*(-1 + x^2)^3) - (512*x^2*(1 + 55*x - 52*x^2 + 55*x^3 + x^4)*H[0, 1, 0, -1, 0, x])/(3*(-1 + x)^5*(1 + x)^3) + (128*x^2*(9 + 145*x - 104*x^2 + 145*x^3 + 9*x^4)*H[0, 1, 0, 0, 0, x])/(3*(-1 + x)^5*(1 + x)^3) + (512*x^2*(1 + 13*x - 4*x^2 + 13*x^3 + x^4)*H[0, 1, 0, 1, 0, x])/(3*(-1 + x)^5*(1 + x)^3) + (256*x^2*(7 - 33*x + 88*x^2 - 33*x^3 + 7*x^4)*H[0, 1, 1, 0, 0, x])/(3*(-1 + x)^5*(1 + x)^3) - (4096*x^3*H[1, 0, -1, 0, 0, x])/(3*(-1 + x^2)^3) - (1024*x^2*(3 - 53*x + 3*x^2)*H[1, 0, 0, -1, 0, x])/(3*(-1 + x^2)^3) + (128*x^2*(9 - 125*x + 9*x^2)*H[1, 0, 0, 0, 0, x])/(3*(-1 + x^2)^3) + (1024*x^2*(1 - 17*x + x^2)*H[1, 0, 0, 1, 0, x])/(3*(-1 + x^2)^3) - (1280*x^2*(1 - 21*x + x^2)*H[1, 0, 1, 0, 0, x])/(3*(-1 + x^2)^3) - (512*x^2*(1 - 17*x + x^2)*H[1, 1, 0, 0, 0, x])/(3*(-1 + x^2)^3)) + Ca*Cf*nl*Tf*((99344*x)/(81*(-1 + x)^2) + (1024*li4half*x)/(3*(1 + x)^2) + (128*ln2^4*x)/(9*(1 + x)^2) + (16*x*(147 - 417*x + 142*x^2 - 3050*x^3 - 1658*x^4 - 2883*x^5 + 879*x^6)*z2^2)/(45*(-1 + x)^5*(1 + x)^3) - (16*x*(327 - 1828*x + 4408*x^2 - 888*x^3 + 81*x^4)*z3)/(9*(-1 + x)^4*(1 + x)^2) + z2*((512*ln2^2*x)/(3*(1 + x)^2) - (256*ln2*x*(11 - 25*x + 11*x^2))/(3*(-1 + x^2)^2) + (16*x*(474 - 7573*x + 11709*x^2 - 12773*x^3 + 2547*x^4))/(27*(-1 + x)^4*(1 + x)^2) - (64*x^2*(12 - 67*x + 26*x^2 - 67*x^3 + 12*x^4)*z3)/(3*(-1 + x)^5*(1 + x)^3)) + (32*x^2*(62 - 229*x + 410*x^2 - 229*x^3 + 62*x^4)*z5)/((-1 + x)^5*(1 + x)^3) + (((128*ln2*x*(3 - 4*x + 3*x^2))/(-1 + x^2)^2 + (16*x*(423 - 1142*x + 828*x^2 - 82*x^3 + 117*x^4))/(9*(-1 + x)^4*(1 + x)^2))*z2 + (32*x*(21 - 158*x + 178*x^2 - 158*x^3 + 21*x^4)*z3)/(3*(-1 + x)^4*(1 + x)^2))*H[-1, x] + ((-1120*x*(117 + 19*x + 117*x^2))/(81*(-1 + x)^3*(1 + x)) - (16*x*(144 - 1306*x + 2421*x^2 - 7374*x^3 + 4966*x^4 - 3060*x^5 + 465*x^6)*z2)/(9*(-1 + x)^5*(1 + x)^3) - (32*x^2*(154 - 633*x + 202*x^2 - 633*x^3 + 154*x^4)*z2^2)/(15*(-1 + x)^5*(1 + x)^3) - (64*x^2*(191 - 672*x + 1250*x^2 - 444*x^3 + 113*x^4)*z3)/(9*(-1 + x)^5*(1 + x)^3))*H[0, x] + (((64*x)/(3 - 3*x^2) + (128*ln2*x*(3 - 4*x + 3*x^2))/(-1 + x^2)^2)*z2 - (128*x^2*(69 - 70*x + 69*x^2)*z2^2)/(15*(-1 + x^2)^3) + (32*x*(21 - 206*x + 130*x^2 - 206*x^3 + 21*x^4)*z3)/(3*(-1 + x)^4*(1 + x)^2))*H[1, x] - (256*x*(3 - 11*x + 10*x^2 - 11*x^3 + 3*x^4)*z2*H[-1, -1, x])/((-1 + x)^4*(1 + x)^2) + ((16*x*(1509 - 2200*x + 1509*x^2))/(27*(-1 + x)^3*(1 + x)) + (128*x*(3 - 25*x + 24*x^2 - 29*x^3 + 9*x^4)*z2)/(3*(-1 + x)^4*(1 + x)^2))*H[-1, 0, x] + (((-512*ln2*x^3)/(-1 + x^2)^3 + (64*x*(-9 + 9*x + 123*x^2 - 256*x^3 + 233*x^4 - 133*x^5 + 9*x^6))/(3*(-1 + x)^5*(1 + x)^3))*z2 + (128*x^2*(4 - 19*x + 78*x^2 - 19*x^3 + 4*x^4)*z3)/(3*(-1 + x)^5*(1 + x)^3))*H[0, -1, x] + ((16*x*(1383 + 1063*x - 21*x^2 + 1763*x^3 + 156*x^4))/(27*(-1 + x)^4*(1 + x)^2) - (32*x^2*(-239 + 549*x + 118*x^2 - 231*x^3 + 331*x^4)*z2)/(9*(-1 + x)^5*(1 + x)^3) - (64*x^2*(11 - 58*x + 70*x^2 - 58*x^3 + 11*x^4)*z3)/(3*(-1 + x)^5*(1 + x)^3))*H[0, 0, x] + (((-512*ln2*x^3)/(-1 + x^2)^3 - (256*x^2)/(3*(-1 + x^2)^2))*z2 + (128*x^2*(22 - 55*x + 186*x^2 - 55*x^3 + 22*x^4)*z3)/(3*(-1 + x)^5*(1 + x)^3))*H[0, 1, x] - (128*x*(3 - 4*x + 3*x^2)*z2*H[1, -1, x])/(-1 + x^2)^2 + ((32*x*(47 - 250*x + 47*x^2))/(9*(-1 + x)^3*(1 + x)) + (64*x*(45 - 99*x + 272*x^2 - 200*x^3 - 117*x^4 + 27*x^5)*z2)/(9*(-1 + x)^4*(1 + x)^3) - (128*x^2*(9 - 14*x + 9*x^2)*z3)/(3*(-1 + x^2)^3))*H[1, 0, x] - (32*x*(81 - 386*x + 81*x^2)*H[-1, -1, 0, x])/(9*(-1 + x)^3*(1 + x)) + (16*x*(279 - 2702*x + 5096*x^2 - 3330*x^3 + 369*x^4)*H[-1, 0, 0, x])/(9*(-1 + x)^4*(1 + x)^2) - (128*x*H[-1, 1, 0, x])/(-1 + x^2) + (512*x^2*(1 - 4*x - 4*x^3 + x^4)*z2*H[0, -1, -1, x])/((-1 + x)^5*(1 + x)^3) + ((-32*x*(72 - 64*x + 123*x^2 + 250*x^3 + 27*x^4))/(9*(-1 + x)^4*(1 + x)^2) - (512*x^2*(1 - 3*x - 5*x^2 - 3*x^3 + x^4)*z2)/(3*(-1 + x)^5*(1 + x)^3))*H[0, -1, 0, x] + (128*x^2*(4 + x + 50*x^2 + x^3 + 4*x^4)*z2*H[0, 0, -1, x])/(3*(-1 + x)^5*(1 + x)^3) + ((-16*x*(132 - 82*x + 879*x^2 - 7026*x^3 + 6766*x^4 - 4632*x^5 + 219*x^6))/(9*(-1 + x)^5*(1 + x)^3) + (64*x^2*(15 - 83*x + 196*x^2 - 83*x^3 + 15*x^4)*z2)/(3*(-1 + x)^5*(1 + x)^3))*H[0, 0, 0, x] - (512*x^3*z2*H[0, 0, 1, x])/(3*(-1 + x^2)^3) + (512*x^3*z2*H[0, 1, -1, x])/(-1 + x^2)^3 + ((128*x*(-3 + 95*x - 112*x^2 + 71*x^3 + 9*x^4))/(9*(-1 + x)^4*(1 + x)^2) - (256*x^3*(1 - 8*x + x^2)*z2)/(3*(-1 + x)^5*(1 + x)^3))*H[0, 1, 0, x] - (128*x*H[1, -1, 0, x])/(-1 + x^2) + (1024*x^3*z2*H[1, 0, -1, x])/(-1 + x^2)^3 + ((32*x*(11 + 130*x - 38*x^2 + 98*x^3 + 27*x^4))/(3*(-1 + x)^4*(1 + x)^2) - (128*x^2*(9 - 2*x + 9*x^2)*z2)/(3*(-1 + x^2)^3))*H[1, 0, 0, x] + ((128*x)/(3*(-1 + x^2)) - (256*x^2*(3 - 2*x + 3*x^2)*z2)/(3*(-1 + x^2)^3))*H[1, 1, 0, x] - (256*x*(2 - 17*x + 24*x^2 - 17*x^3 + 2*x^4)*H[-1, -1, 0, 0, x])/((-1 + x)^4*(1 + x)^2) - (512*x*(3 - 28*x + 38*x^2 - 28*x^3 + 3*x^4)*H[-1, 0, -1, 0, x])/(3*(-1 + x)^4*(1 + x)^2) + (128*x*(9 - 125*x + 176*x^2 - 129*x^3 + 15*x^4)*H[-1, 0, 0, 0, x])/(3*(-1 + x)^4*(1 + x)^2) + (128*x*(3 - 50*x + 70*x^2 - 50*x^3 + 3*x^4)*H[-1, 0, 1, 0, x])/(3*(-1 + x)^4*(1 + x)^2) - (128*x*(3 - 4*x + 3*x^2)*H[-1, 1, 0, 0, x])/(3*(-1 + x^2)^2) - (128*x^2*(11 + 2*x + 11*x^2)*H[0, -1, -1, 0, x])/(3*(-1 + x)^4*(1 + x)^2) + (64*x*(-27 + 293*x - 697*x^2 + 628*x^3 + 185*x^4 - 265*x^5 + 27*x^6)*H[0, -1, 0, 0, x])/(9*(-1 + x)^5*(1 + x)^3) - (512*x^2*H[0, -1, 1, 0, x])/(-1 + x^2)^2 + (64*x^2*(-91 + 235*x - 2118*x^2 + 1525*x^3 - 1069*x^4 + 54*x^5)*H[0, 0, -1, 0, x])/(9*(-1 + x)^5*(1 + x)^3) - (32*x^2*(20 - 118*x - 1334*x^2 + 1325*x^3 - 1084*x^4 + 99*x^5)*H[0, 0, 0, 0, x])/(9*(-1 + x)^5*(1 + x)^3) + (128*x^2*(-39 + 100*x + 196*x^2 - 248*x^3 + 207*x^4)*H[0, 0, 1, 0, x])/(9*(-1 + x)^5*(1 + x)^3) - (512*x^2*H[0, 1, -1, 0, x])/(-1 + x^2)^2 + (64*x^2*(-235 + 379*x - 996*x^2 + 376*x^3 - 193*x^4 + 9*x^5)*H[0, 1, 0, 0, x])/(9*(-1 + x)^5*(1 + x)^3) + (512*x^2*H[0, 1, 1, 0, x])/(3*(-1 + x^2)^2) - (128*x*(3 - 4*x + 3*x^2)*H[1, -1, 0, 0, x])/(3*(-1 + x^2)^2) - (128*x*(3 + 50*x - 46*x^2 + 50*x^3 + 3*x^4)*H[1, 0, -1, 0, x])/(3*(-1 + x)^4*(1 + x)^2) + (32*x*(63 + 405*x + 652*x^2 - 292*x^3 + 369*x^4 + 27*x^5)*H[1, 0, 0, 0, x])/(9*(-1 + x)^4*(1 + x)^3) + (128*x*(3 + 16*x - 14*x^2 + 16*x^3 + 3*x^4)*H[1, 0, 1, 0, x])/(3*(-1 + x)^4*(1 + x)^2) - (64*x*(3 - 2*x - 38*x^2 - 2*x^3 + 3*x^4)*H[1, 1, 0, 0, x])/(3*(-1 + x)^4*(1 + x)^2) - (512*x^2*(7 - 30*x + 64*x^2 - 30*x^3 + 7*x^4)*H[0, -1, -1, 0, 0, x])/(3*(-1 + x)^5*(1 + x)^3) - (512*x^2*(7 - 32*x + 74*x^2 - 32*x^3 + 7*x^4)*H[0, -1, 0, -1, 0, x])/(3*(-1 + x)^5*(1 + x)^3) + (512*x^2*(9 - 40*x + 89*x^2 - 40*x^3 + 9*x^4)*H[0, -1, 0, 0, 0, x])/(3*(-1 + x)^5*(1 + x)^3) + (512*x^2*(4 - 19*x + 42*x^2 - 19*x^3 + 4*x^4)*H[0, -1, 0, 1, 0, x])/(3*(-1 + x)^5*(1 + x)^3) + (512*x^3*H[0, -1, 1, 0, 0, x])/(3*(-1 + x^2)^3) + (256*x^2*(10 - 17*x + 38*x^2 - 17*x^3 + 10*x^4)*H[0, 0, -1, -1, 0, x])/(3*(-1 + x)^5*(1 + x)^3) + (128*x^2*(4 - 45*x + 94*x^2 - 45*x^3 + 4*x^4)*H[0, 0, -1, 0, 0, x])/(3*(-1 + x)^5*(1 + x)^3) - (1024*x^3*H[0, 0, -1, 1, 0, x])/(-1 + x^2)^3 - (128*x^2*(1 + 23*x - 132*x^2 + 23*x^3 + x^4)*H[0, 0, 0, -1, 0, x])/(3*(-1 + x)^5*(1 + x)^3) - (64*x^2*(5 - 25*x + 118*x^2 - 25*x^3 + 5*x^4)*H[0, 0, 0, 0, 0, x])/(3*(-1 + x)^5*(1 + x)^3) - (128*x^2*(7 - 46*x + 126*x^2 - 46*x^3 + 7*x^4)*H[0, 0, 0, 1, 0, x])/(3*(-1 + x)^5*(1 + x)^3) - (1024*x^3*H[0, 0, 1, -1, 0, x])/(-1 + x^2)^3 - (384*x^2*(1 - 4*x + 8*x^2 - 4*x^3 + x^4)*H[0, 0, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (1024*x^3*H[0, 0, 1, 1, 0, x])/(3*(-1 + x^2)^3) + (512*x^3*H[0, 1, -1, 0, 0, x])/(3*(-1 + x^2)^3) + (256*x^2*(13 - 44*x + 122*x^2 - 44*x^3 + 13*x^4)*H[0, 1, 0, -1, 0, x])/(3*(-1 + x)^5*(1 + x)^3) - (64*x^2*(45 - 140*x + 394*x^2 - 140*x^3 + 45*x^4)*H[0, 1, 0, 0, 0, x])/(3*(-1 + x)^5*(1 + x)^3) - (256*x^2*(5 - 20*x + 54*x^2 - 20*x^3 + 5*x^4)*H[0, 1, 0, 1, 0, x])/(3*(-1 + x)^5*(1 + x)^3) - (128*(x^2 + 10*x^4 + x^6)*H[0, 1, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (2048*x^3*H[1, 0, -1, 0, 0, x])/(3*(-1 + x^2)^3) - (512*x^2*(9 - 22*x + 9*x^2)*H[1, 0, 0, -1, 0, x])/(3*(-1 + x^2)^3) + (64*x^2*(27 - 118*x + 27*x^2)*H[1, 0, 0, 0, 0, x])/(3*(-1 + x^2)^3) + (512*x^2*(3 - 8*x + 3*x^2)*H[1, 0, 0, 1, 0, x])/(3*(-1 + x^2)^3) - (128*x^2*(15 - 14*x + 15*x^2)*H[1, 0, 1, 0, 0, x])/(3*(-1 + x^2)^3) - (256*x^2*(3 - 2*x + 3*x^2)*H[1, 1, 0, 0, 0, x])/(3*(-1 + x^2)^3)) + nc^3*((-46702*x)/(81*(-1 + x)^2) + ((-384*ln2^2*x^2*(22 - 129*x + 232*x^2 - 129*x^3 + 22*x^4))/((-1 + x)^5*(1 + x)^3) + (x*(87223 + 84275*x + 932803*x^2 - 12741525*x^3 + 61774241*x^4 - 181993750*x^5 + 382031882*x^6 - 609622500*x^7 + 763848414*x^8 - 764170980*x^9 + 612205462*x^10 - 388459298*x^11 + 190681303*x^12 - 69003207*x^13 + 16724423*x^14 - 2102975*x^15 + 8033*x^16))/(405*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^5))*z2^2 - (4*x^2*(6348956 - 36265255*x + 40018403*x^2 - 11934025*x^3 + 9389909*x^4 + 51692*x^5)*z2^3)/(2835*(-1 + x)^5*(1 + x)^4) - (x*(-6999 + 88535*x - 577449*x^2 + 2038438*x^3 - 5004474*x^4 + 8951544*x^5 - 12360864*x^6 + 13233684*x^7 - 11155038*x^8 + 7202874*x^9 - 3500230*x^10 + 1152744*x^11 - 226589*x^12 + 2361*x^13 + 1011*x^14)*z3)/(9*(-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) + (2*x^2*(-3168 + 23859*x - 29551*x^2 + 48593*x^3 - 44813*x^4 + 6304*x^5)*z3^2)/((-1 + x)^5*(1 + x)^4) + z2*((1536*li4half*x^2*(22 - 129*x + 232*x^2 - 129*x^3 + 22*x^4))/((-1 + x)^5*(1 + x)^3) + (64*ln2^4*x^2*(22 - 129*x + 232*x^2 - 129*x^3 + 22*x^4))/((-1 + x)^5*(1 + x)^3) + (x*(10527 + 64927*x - 960438*x^2 + 3123029*x^3 - 6271735*x^4 + 8202384*x^5 - 7645817*x^6 + 4853947*x^7 - 2030730*x^8 + 439553*x^9 - 7263*x^10))/(54*(-1 + x)^4*(1 + x)^2*(1 - x + x^2)^3) + ((1344*ln2*x^2*(22 - 129*x + 232*x^2 - 129*x^3 + 22*x^4))/((-1 + x)^5*(1 + x)^3) + (2*x*(207 + 1621*x - 23766*x^2 + 108312*x^3 - 297216*x^4 + 549010*x^5 - 691069*x^6 + 502449*x^7 + 67588*x^8 - 776544*x^9 + 1231840*x^10 - 1188588*x^11 + 771261*x^12 - 297465*x^13 + 6754*x^14 + 78344*x^15 - 56160*x^16 + 21418*x^17 - 4311*x^18 + 363*x^19))/((-1 + x)^5*(1 + x)^4*(1 - x + x^2)^6))*z3) - (2*x*(6117 + 147093*x - 1502932*x^2 + 6301274*x^3 - 16551104*x^4 + 29861214*x^5 - 37538269*x^6 + 29334511*x^7 - 4052798*x^8 - 25867482*x^9 + 42613926*x^10 - 37033750*x^11 + 17399189*x^12 + 1082509*x^13 - 9196098*x^14 + 8341340*x^15 - 4350890*x^16 + 1448644*x^17 - 273561*x^18 + 22035*x^19)*z5)/(27*(-1 + x)^5*(1 + x)^4*(1 - x + x^2)^6) + ((x*(2043 - 27574*x + 100126*x^2 - 234664*x^3 + 369247*x^4 - 432736*x^5 + 369247*x^6 - 234664*x^7 + 100126*x^8 - 27574*x^9 + 2043*x^10)*z2)/(9*(-1 + x)^3*(1 + x)*(1 - x + x^2)^4) + (x*(9 - 178*x - 7401*x^2 + 21476*x^3 - 7401*x^4 - 178*x^5 + 9*x^6)*z2^2)/(10*(-1 + x)^5*(1 + x)^3) + (4*x*(3 - 185*x - 286*x^2 + 3203*x^3 - 12110*x^4 + 26367*x^5 - 41463*x^6 + 47646*x^7 - 41463*x^8 + 26367*x^9 - 12110*x^10 + 3203*x^11 - 286*x^12 - 185*x^13 + 3*x^14)*z3)/(3*(-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5))*H[-1, x] + (-(x*(37785 - 214940*x + 669593*x^2 - 1394078*x^3 + 2118401*x^4 - 2432498*x^5 + 2118401*x^6 - 1394078*x^7 + 669593*x^8 - 214940*x^9 + 37785*x^10))/(27*(-1 + x)^3*(1 + x)*(1 - x + x^2)^4) + (2*x*(654 - 12606*x + 53031*x^2 - 144284*x^3 + 268571*x^4 - 385133*x^5 + 427002*x^6 - 387615*x^7 + 288129*x^8 - 185670*x^9 + 102195*x^10 - 51141*x^11 + 20020*x^12 - 6073*x^13 + 706*x^14 + 30*x^15)*z2)/(3*(-1 + x)^4*(1 + x)^3*(1 - x + x^2)^5) - (x*(39 - 1294*x + 1881*x^2 + 3356*x^3 + 1881*x^4 - 1294*x^5 + 39*x^6)*z3)/((-1 + x)^5*(1 + x)^3))*H[-1, 0, x] + ((2*x*(60 + 1694*x - 16091*x^2 + 65533*x^3 - 173794*x^4 + 330825*x^5 - 480663*x^6 + 542616*x^7 - 480663*x^8 + 330825*x^9 - 173794*x^10 + 65533*x^11 - 16091*x^12 + 1694*x^13 + 60*x^14)*z2)/(3*(-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) - (8*x^2*(20 - 53*x + 136*x^2 - 797*x^3 + 116*x^4)*z2^2)/(5*(-1 + x^2)^4) - (8*x*(9 - 70*x - 585*x^2 + 6722*x^3 - 31429*x^4 + 94862*x^5 - 209353*x^6 + 358248*x^7 - 489268*x^8 + 541920*x^9 - 489268*x^10 + 358248*x^11 - 209353*x^12 + 94862*x^13 - 31429*x^14 + 6722*x^15 - 585*x^16 - 70*x^17 + 9*x^18)*z3)/(3*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6))*H[0, -1, x] + ((12*x*(10 + 38*x - 445*x^2 + 1847*x^3 - 4784*x^4 + 8935*x^5 - 12747*x^6 + 14260*x^7 - 12747*x^8 + 8935*x^9 - 4784*x^10 + 1847*x^11 - 445*x^12 + 38*x^13 + 10*x^14))/((-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) + (12*x^2*(4 - 25*x + 4*x^2)*z2)/(-1 + x^2)^3)*H[0, {6, 0}, 1]^2 + ((12*x^2*(8 - 23*x + 3*x^2 + 201*x^3 - 197*x^4 + 32*x^5)*z2^2)/(5*(-1 + x)^5*(1 + x)^4) + (24*x*(6 - 29*x + 53*x^2 - 101*x^3 + 671*x^4 - 3345*x^5 + 10774*x^6 - 24662*x^7 + 43138*x^8 - 59778*x^9 + 67162*x^10 - 61294*x^11 + 45412*x^12 - 27001*x^13 + 12651*x^14 - 4481*x^15 + 1129*x^16 - 173*x^17 + 12*x^18)*z3)/((-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6))*H[0, {6, 0}, x] + ((-24*x^2*(8 - 23*x + 3*x^2 + 201*x^3 - 197*x^4 + 32*x^5)*z2^2)/(5*(-1 + x)^5*(1 + x)^4) - (48*x*(6 - 29*x + 53*x^2 - 101*x^3 + 671*x^4 - 3345*x^5 + 10774*x^6 - 24662*x^7 + 43138*x^8 - 59778*x^9 + 67162*x^10 - 61294*x^11 + 45412*x^12 - 27001*x^13 + 12651*x^14 - 4481*x^15 + 1129*x^16 - 173*x^17 + 12*x^18)*z3)/((-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6))*H[0, {6, 1}, x] - (192*x^2*(4 - 31*x + 4*x^2)*z2^2*H[1, -1, x])/(5*(-1 + x^2)^3) + ((-16*x^2*(16 - 43*x + 16*x^2)*z2^2)/(-1 + x^2)^3 + (848*x^2*z3)/(-1 + x^2)^2)*H[1, 1, x] + ((48*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*z2^2)/(5*(-1 + x)^5*(1 + x)^3) + (48*x*(3 - 54*x + 154*x^2 - 54*x^3 + 3*x^4)*z3)/((-1 + x)^4*(1 + x)^2))*H[1, {6, 0}, x] + ((-96*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*z2^2)/(5*(-1 + x)^5*(1 + x)^3) - (96*x*(3 - 54*x + 154*x^2 - 54*x^3 + 3*x^4)*z3)/((-1 + x)^4*(1 + x)^2))*H[1, {6, 1}, x] + (352*x^2*(4 - 25*x + 4*x^2)*z2^2*H[{6, 0}, 1, x])/(5*(-1 + x^2)^3) - (704*x^2*(4 - 25*x + 4*x^2)*z2^2*H[{6, 1}, 1, x])/(5*(-1 + x^2)^3) + (2*x*(6147 - 55942*x + 193078*x^2 - 436264*x^3 + 679495*x^4 - 791152*x^5 + 679495*x^6 - 436264*x^7 + 193078*x^8 - 55942*x^9 + 6147*x^10)*H[-1, -1, 0, x])/(9*(-1 + x)^3*(1 + x)*(1 - x + x^2)^4) + (-(x*(14667 - 102550*x + 593211*x^2 - 1875546*x^3 + 4194789*x^4 - 6710448*x^5 + 8201220*x^6 - 7577040*x^7 + 5384919*x^8 - 2809422*x^9 + 1055921*x^10 - 242802*x^11 + 31065*x^12))/(9*(-1 + x)^4*(1 + x)^2*(1 - x + x^2)^4) + (4*x*(81 + 330*x - 1009*x^2 + 124*x^3 + 1231*x^4 - 406*x^5 + 81*x^6)*z2)/((-1 + x)^5*(1 + x)^3))*H[-1, 0, 0, x] + ((-8*x*(57 - 166*x + 57*x^2))/((-1 + x)^3*(1 + x)) + (64*x^2*(4 - 25*x + 4*x^2)*z2)/(-1 + x^2)^3)*H[-1, 1, 0, x] + ((-2*x*(-1869 + 11480*x - 44319*x^2 + 76013*x^3 - 28736*x^4 - 256116*x^5 + 802146*x^6 - 1456269*x^7 + 1830507*x^8 - 1751415*x^9 + 1264622*x^10 - 692406*x^11 + 265361*x^12 - 66845*x^13 + 6330*x^14))/(9*(-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) + (4*x*(15 + 659*x - 5491*x^2 + 21277*x^3 - 54523*x^4 + 101973*x^5 - 150055*x^6 + 183705*x^7 - 203660*x^8 + 220672*x^9 - 240448*x^10 + 249716*x^11 - 228455*x^12 + 173081*x^13 - 104427*x^14 + 48197*x^15 - 16035*x^16 + 3469*x^17 - 365*x^18 + 15*x^19)*z2)/((-1 + x)^5*(1 + x)^4*(1 - x + x^2)^6) + (32*x^2*(-12 + 87*x - 8*x^2 - 37*x^3 + 4*x^4)*z3)/(-1 + x^2)^4)*H[0, -1, 0, x] + ((-4*x*(27 + 22*x - 2889*x^2 + 21862*x^3 - 90443*x^4 + 257062*x^5 - 548645*x^6 + 920400*x^7 - 1243910*x^8 + 1372956*x^9 - 1243910*x^10 + 920400*x^11 - 548645*x^12 + 257062*x^13 - 90443*x^14 + 21862*x^15 - 2889*x^16 + 22*x^17 + 27*x^18)*z2)/(3*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) + (16*x^2*(20 - 75*x + 31*x^2 + 427*x^3 - 423*x^4 + 68*x^5)*z3)/((-1 + x)^5*(1 + x)^4))*H[0, 0, -1, x] + ((x*(-4890 + 18538*x - 19345*x^2 - 229483*x^3 + 1505602*x^4 - 5150835*x^5 + 12213366*x^6 - 21733227*x^7 + 30251601*x^8 - 33429060*x^9 + 29558011*x^10 - 20786029*x^11 + 11483768*x^12 - 4802819*x^13 + 1448016*x^14 - 274989*x^15 + 27375*x^16))/(9*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^5) + (x*(-27 + 881*x + 544*x^2 - 32038*x^3 + 171486*x^4 - 558748*x^5 + 1331291*x^6 - 2546653*x^7 + 4059496*x^8 - 5541980*x^9 + 6509348*x^10 - 6563384*x^11 + 5621603*x^12 - 4043649*x^13 + 2381120*x^14 - 1113622*x^15 + 388454*x^16 - 91364*x^17 + 10309*x^18 + 213*x^19)*z2)/((-1 + x)^5*(1 + x)^4*(1 - x + x^2)^6) - (16*x^2*(40 - 253*x + 493*x^2 + 460*x^3 - 224*x^4 + 36*x^5)*z3)/((-1 + x)^5*(1 + x)^4))*H[0, 0, 0, x] + ((-28*x)/(3*(-1 + x)^2) + (4*x*(19 - 7*x + 19*x^2)*H[0, x])/(3*(-1 + x)^3*(1 + x)) - (2*x*(57 - 34*x + 114*x^2 - 34*x^3 + 57*x^4)*H[0, 0, x])/(3*(-1 + x)^4*(1 + x)^2) + (6*x*(1 + x^2)^2*(3 - 2*x + 3*x^2)*H[0, 0, 0, x])/((-1 + x)^5*(1 + x)^3))/Ep^2 + ((8*x*(9 + 102*x - 385*x^2 + 404*x^3 - 385*x^4 + 102*x^5 + 9*x^6)*z2)/((-1 + x)^5*(1 + x)^3) - (32*x^2*(12 + 31*x - 99*x^2 + 1155*x^3 - 1071*x^4 + 164*x^5)*z3)/((-1 + x)^5*(1 + x)^4))*H[0, 0, 1, x] + (192*x^2*(2 + 3*x - 11*x^2 + 88*x^3 - 84*x^4 + 14*x^5)*z3*H[0, 0, {6, 0}, x])/((-1 + x)^5*(1 + x)^4) + ((-4*x*(726339 + 35501850*x - 369117242*x^2 + 1710476268*x^3 - 5094422404*x^4 + 10877240746*x^5 - 17459553471*x^6 + 21263003816*x^7 - 19000678494*x^8 + 10629827712*x^9 + 13476666*x^10 - 7729942064*x^11 + 9955211199*x^12 - 7845655294*x^13 + 4387328296*x^14 - 1756140432*x^15 + 482499098*x^16 - 78469110*x^17 + 5475129*x^18)*z2)/(225*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) + (96*x^2*(12 - 17*x - 19*x^2 + 377*x^3 - 365*x^4 + 60*x^5)*z3)/((-1 + x)^5*(1 + x)^4))*H[0, 0, {6, 1}, 1] - (384*x^2*(2 + 3*x - 11*x^2 + 88*x^3 - 84*x^4 + 14*x^5)*z3*H[0, 0, {6, 1}, x])/((-1 + x)^5*(1 + x)^4) + ((2*x*(-1620 + 1102*x + 30607*x^2 - 171779*x^3 + 514996*x^4 - 1066827*x^5 + 1654875*x^6 - 1993608*x^7 + 1884123*x^8 - 1403715*x^9 + 812668*x^10 - 354491*x^11 + 108667*x^12 - 20486*x^13 + 1368*x^14))/(9*(-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) + (8*x*(-3 - 312*x + 3624*x^2 - 17914*x^3 + 57460*x^4 - 134150*x^5 + 243502*x^6 - 355435*x^7 + 427384*x^8 - 430056*x^9 + 367260*x^10 - 269676*x^11 + 172235*x^12 - 96248*x^13 + 46546*x^14 - 18824*x^15 + 5846*x^16 - 1196*x^17 + 78*x^18 + 15*x^19)*z2)/((-1 + x)^5*(1 + x)^4*(1 - x + x^2)^6) + (8*x^2*(136 - 495*x + 215*x^2 + 611*x^3 - 843*x^4 + 184*x^5)*z3)/((-1 + x)^5*(1 + x)^4))*H[0, 1, 0, x] - (32*x^2*(8 - 29*x + 138*x^2 - 29*x^3 + 8*x^4)*z3*H[0, 1, 1, x])/((-1 + x)^5*(1 + x)^3) - (206*x*(3 - 54*x + 154*x^2 - 54*x^3 + 3*x^4)*z2*H[0, 1, {6, 0}, 1])/(3*(-1 + x)^4*(1 + x)^2) + H[0, {6, 0}, 1]*((-4*x*(10 + 38*x - 445*x^2 + 1847*x^3 - 4784*x^4 + 8935*x^5 - 12747*x^6 + 14260*x^7 - 12747*x^8 + 8935*x^9 - 4784*x^10 + 1847*x^11 - 445*x^12 + 38*x^13 + 10*x^14)*z2)/(3*(-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) + (16*x^2*(560 - 3675*x + 6554*x^2 - 3675*x^3 + 560*x^4)*z2^2)/(3*(-1 + x)^5*(1 + x)^3) + (628*x*(3 - 54*x + 154*x^2 - 54*x^3 + 3*x^4)*H[0, 0, {6, 1}, 1])/(3*(-1 + x)^4*(1 + x)^2) - (6*x*(3 - 54*x + 154*x^2 - 54*x^3 + 3*x^4)*H[0, 1, {6, 0}, 1])/((-1 + x)^4*(1 + x)^2)) + (384*x^2*(3 - 16*x + 29*x^2 - 16*x^3 + 3*x^4)*z3*H[0, 1, {6, 0}, x])/((-1 + x)^5*(1 + x)^3) - (768*x^2*(3 - 16*x + 29*x^2 - 16*x^3 + 3*x^4)*z3*H[0, 1, {6, 1}, x])/((-1 + x)^5*(1 + x)^3) + ((-8*x*(57 - 166*x + 57*x^2))/((-1 + x)^3*(1 + x)) + (64*x^2*(4 - 25*x + 4*x^2)*z2)/(-1 + x^2)^3 + (128*x^2*(4 - 31*x + 4*x^2)*z3)/(-1 + x^2)^3)*H[1, -1, 0, x] + (64*x^2*(16 - 97*x + 174*x^2 - 97*x^3 + 16*x^4)*z3*H[1, 0, -1, x])/((-1 + x)^5*(1 + x)^3) + ((2*x*(1101 - 824*x + 20571*x^2 - 100881*x^3 + 329833*x^4 - 705507*x^5 + 1143360*x^6 - 1404714*x^7 + 1372608*x^8 - 1042395*x^9 + 627505*x^10 - 283593*x^11 + 98631*x^12 - 22412*x^13 + 4089*x^14))/(9*(-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) + (4*x*(-54 - 489*x + 8983*x^2 - 49659*x^3 + 168001*x^4 - 403357*x^5 + 738175*x^6 - 1064928*x^7 + 1233214*x^8 - 1153134*x^9 + 868242*x^10 - 520034*x^11 + 243048*x^12 - 87713*x^13 + 25979*x^14 - 8567*x^15 + 3597*x^16 - 1265*x^17 + 183*x^18 + 18*x^19)*z2)/((-1 + x)^5*(1 + x)^4*(1 - x + x^2)^6) - (8*x^2*(208 - 1535*x + 1535*x^2 + 1007*x^3 - 1071*x^4 + 144*x^5)*z3)/((-1 + x)^5*(1 + x)^4))*H[1, 0, 0, x] - (32*x^2*(144 - 989*x + 1786*x^2 - 989*x^3 + 144*x^4)*z3*H[1, 0, 1, x])/((-1 + x)^5*(1 + x)^3) + (96*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*z3*H[1, 0, {6, 0}, x])/((-1 + x)^5*(1 + x)^3) - (192*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*z3*H[1, 0, {6, 1}, x])/((-1 + x)^5*(1 + x)^3) + ((16*x*(39 - 28*x + 39*x^2))/(3*(-1 + x)^3*(1 + x)) - (16*x^2*(290 - 3669*x + 20903*x^2 - 76168*x^3 + 200822*x^4 - 407899*x^5 + 660747*x^6 - 870733*x^7 + 943197*x^8 - 842431*x^9 + 617499*x^10 - 366877*x^11 + 172679*x^12 - 61858*x^13 + 15656*x^14 - 2397*x^15 + 131*x^16)*z2)/(3*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) + (16*x^2*(16 + 13*x - 106*x^2 + 13*x^3 + 16*x^4)*z3)/((-1 + x)^5*(1 + x)^3))*H[1, 1, 0, x] + (48*x^2*(4 - 25*x + 4*x^2)*z3*H[{6, 0}, 0, -1, x])/(-1 + x^2)^3 + ((36*x^2*(28 - 141*x + 178*x^2 - 141*x^3 + 28*x^4)*z2)/((-1 + x)^5*(1 + x)^3) + (16*x^2*(4 - 25*x + 4*x^2)*z3)/(-1 + x^2)^3)*H[{6, 0}, 0, 0, x] - (96*x^2*(4 - 25*x + 4*x^2)*z3*H[{6, 0}, 0, 1, x])/(-1 + x^2)^3 + (144*x^2*(4 - 25*x + 4*x^2)*z3*H[{6, 0}, 0, {6, 0}, x])/(-1 + x^2)^3 - (288*x^2*(4 - 25*x + 4*x^2)*z3*H[{6, 0}, 0, {6, 1}, x])/(-1 + x^2)^3 + (32*x^2*(4 - 25*x + 4*x^2)*z3*H[{6, 0}, 1, 0, x])/(-1 + x^2)^3 - (192*x*(3 - 54*x + 154*x^2 - 54*x^3 + 3*x^4)*z2*H[{6, 0}, {6, 1}, -1, 1])/((-1 + x)^4*(1 + x)^2) + (192*x*(3 - 54*x + 154*x^2 - 54*x^3 + 3*x^4)*z2*H[{6, 0}, {6, 1}, {6, 1}, 1])/((-1 + x)^4*(1 + x)^2) - (96*x^2*(4 - 25*x + 4*x^2)*z3*H[{6, 1}, 0, -1, x])/(-1 + x^2)^3 + ((-72*x^2*(28 - 141*x + 178*x^2 - 141*x^3 + 28*x^4)*z2)/((-1 + x)^5*(1 + x)^3) - (32*x^2*(4 - 25*x + 4*x^2)*z3)/(-1 + x^2)^3)*H[{6, 1}, 0, 0, x] + (192*x^2*(4 - 25*x + 4*x^2)*z3*H[{6, 1}, 0, 1, x])/(-1 + x^2)^3 - (288*x^2*(4 - 25*x + 4*x^2)*z3*H[{6, 1}, 0, {6, 0}, x])/(-1 + x^2)^3 + (576*x^2*(4 - 25*x + 4*x^2)*z3*H[{6, 1}, 0, {6, 1}, x])/(-1 + x^2)^3 - (64*x^2*(4 - 25*x + 4*x^2)*z3*H[{6, 1}, 1, 0, x])/(-1 + x^2)^3 + (8*x*(1032 - 9162*x + 41083*x^2 - 123281*x^3 + 272886*x^4 - 469617*x^5 + 644571*x^6 - 716028*x^7 + 644571*x^8 - 469617*x^9 + 272886*x^10 - 123281*x^11 + 41083*x^12 - 9162*x^13 + 1032*x^14)*H[-1, -1, 0, 0, x])/(3*(-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) + (4*x*(1026 - 8792*x + 41655*x^2 - 129687*x^3 + 297106*x^4 - 522351*x^5 + 727497*x^6 - 811320*x^7 + 727497*x^8 - 522351*x^9 + 297106*x^10 - 129687*x^11 + 41655*x^12 - 8792*x^13 + 1026*x^14)*H[-1, 0, -1, 0, x])/(3*(-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) - (2*x*(-2508 + 6134*x - 99*x^2 - 59797*x^3 + 264969*x^4 - 757552*x^5 + 1651899*x^6 - 2868381*x^7 + 4042104*x^8 - 4617411*x^9 + 4269365*x^10 - 3170352*x^11 + 1862303*x^12 - 836811*x^13 + 272651*x^14 - 57078*x^15 + 5748*x^16)*H[-1, 0, 0, 0, x])/(3*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^5) - (8*x*(171 - 625*x + 2971*x^2 - 9446*x^3 + 24122*x^4 - 45066*x^5 + 66186*x^6 - 74706*x^7 + 66186*x^8 - 45066*x^9 + 24122*x^10 - 9446*x^11 + 2971*x^12 - 625*x^13 + 171*x^14)*H[-1, 0, 1, 0, x])/(3*(-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) - (16*x*(58 - 270*x + 895*x^2 - 2081*x^3 + 4004*x^4 - 6233*x^5 + 8241*x^6 - 9020*x^7 + 8241*x^8 - 6233*x^9 + 4004*x^10 - 2081*x^11 + 895*x^12 - 270*x^13 + 58*x^14)*H[-1, 1, 0, 0, x])/((-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) - (4*x*(588 - 8006*x + 45827*x^2 - 157405*x^3 + 380962*x^4 - 691113*x^5 + 977895*x^6 - 1095432*x^7 + 977895*x^8 - 691113*x^9 + 380962*x^10 - 157405*x^11 + 45827*x^12 - 8006*x^13 + 588*x^14)*H[0, -1, -1, 0, x])/(3*(-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) + ((-2*x*(-1116 + 4628*x - 65251*x^2 + 387503*x^3 - 1399273*x^4 + 3477344*x^5 - 6439867*x^6 + 9192225*x^7 - 10293972*x^8 + 9038127*x^9 - 6126373*x^10 + 3029864*x^11 - 936895*x^12 + 40757*x^13 + 116927*x^14 - 57784*x^15 + 9972*x^16))/(9*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^5) + (16*x^2*(-36 + 225*x - 8*x^2 - 175*x^3 + 28*x^4)*z2)/(-1 + x^2)^4)*H[0, -1, 0, 0, x] + ((16*x*(27 - 128*x + 194*x^2 - 128*x^3 + 27*x^4))/((-1 + x)^4*(1 + x)^2) - (64*x^2*(4 - 25*x + 8*x^2 - 25*x^3 + 4*x^4)*z2)/(-1 + x^2)^4)*H[0, -1, 1, 0, x] + ((-4*x*(-1026 + 9439*x - 26666*x^2 - 9101*x^3 + 248710*x^4 - 868196*x^5 + 1792612*x^6 - 2633790*x^7 + 2861988*x^8 - 2312562*x^9 + 1309348*x^10 - 448016*x^11 + 9082*x^12 + 73675*x^13 - 34574*x^14 + 3211*x^15 + 1746*x^16))/(9*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^5) + (24*x^2*(60 - 295*x + 283*x^2 + 679*x^3 - 643*x^4 + 108*x^5)*z2)/((-1 + x)^5*(1 + x)^4))*H[0, 0, -1, 0, x] - (24*x^2*(4 - 17*x + 16*x^2 - 83*x^3 + 12*x^4)*z2*H[0, 0, 0, -1, x])/(-1 + x^2)^4 + ((2*x*(-75 + 1351*x - 6068*x^2 + 22960*x^3 - 43757*x^4 - 1592*x^5 + 296836*x^6 - 1048098*x^7 + 2272728*x^8 - 3614154*x^9 + 4477678*x^10 - 4458656*x^11 + 3608779*x^12 - 2378825*x^13 + 1261192*x^14 - 527606*x^15 + 164259*x^16 - 34932*x^17 + 3372*x^18))/(3*(-1 + x)^6*(1 + x)^4*(1 - x + x^2)^5) + (16*x^2*(36 - 246*x + 328*x^2 + 97*x^3 - 43*x^4 + 8*x^5)*z2)/((-1 + x)^5*(1 + x)^4))*H[0, 0, 0, 0, x] - (96*x^2*(4 - 25*x + 8*x^2 - 25*x^3 + 4*x^4)*z2*H[0, 0, 0, 1, x])/(-1 + x^2)^4 + ((-4*x*(195 - 1835*x + 11448*x^2 - 38581*x^3 + 95465*x^4 - 180492*x^5 + 286990*x^6 - 391530*x^7 + 471612*x^8 - 497226*x^9 + 453718*x^10 - 340860*x^11 + 204023*x^12 - 91195*x^13 + 27924*x^14 - 4601*x^15 + 33*x^16))/(3*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^5) - (16*x^2*(76 - 421*x + 249*x^2 + 645*x^3 - 769*x^4 + 124*x^5)*z2)/((-1 + x)^5*(1 + x)^4))*H[0, 0, 1, 0, x] + ((16*x*(27 - 128*x + 194*x^2 - 128*x^3 + 27*x^4))/((-1 + x)^4*(1 + x)^2) - (64*x^2*(4 - 25*x + 8*x^2 - 25*x^3 + 4*x^4)*z2)/(-1 + x^2)^4)*H[0, 1, -1, 0, x] + ((4*x^2*(-4825 + 11969*x + 11249*x^2 - 170719*x^3 + 588311*x^4 - 1286440*x^5 + 2045667*x^6 - 2506560*x^7 + 2408745*x^8 - 1828678*x^9 + 1076279*x^10 - 473890*x^11 + 141548*x^12 - 21499*x^13 - 1804*x^14 + 1107*x^15))/(9*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^5) - (8*x^2*(184 - 1259*x + 899*x^2 - 25*x^3 - 447*x^4 + 72*x^5)*z2)/((-1 + x)^5*(1 + x)^4))*H[0, 1, 0, 0, x] + ((-8*x*(87 - 62*x + 174*x^2 - 62*x^3 + 87*x^4))/(3*(-1 + x)^4*(1 + x)^2) + (64*x^2*(-10 + 49*x - 79*x^2 + 53*x^3 - 67*x^4 + 6*x^5)*z2)/((-1 + x)^5*(1 + x)^4))*H[0, 1, 1, 0, x] + ((4*x*(10 + 38*x - 445*x^2 + 1847*x^3 - 4784*x^4 + 8935*x^5 - 12747*x^6 + 14260*x^7 - 12747*x^8 + 8935*x^9 - 4784*x^10 + 1847*x^11 - 445*x^12 + 38*x^13 + 10*x^14))/(3*(-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) - (8*x^2*(740 - 4845*x + 8642*x^2 - 4845*x^3 + 740*x^4)*z2)/(3*(-1 + x)^5*(1 + x)^3))*H[0, {6, 0}, 0, 0, 1] + (72*x^2*(8 - 23*x + 3*x^2 + 201*x^3 - 197*x^4 + 32*x^5)*z2*H[0, {6, 0}, 0, 0, x])/((-1 + x)^5*(1 + x)^4) - (144*x^2*(8 - 23*x + 3*x^2 + 201*x^3 - 197*x^4 + 32*x^5)*z2*H[0, {6, 1}, 0, 0, x])/((-1 + x)^5*(1 + x)^4) - (16*x*(58 - 270*x + 895*x^2 - 2081*x^3 + 4004*x^4 - 6233*x^5 + 8241*x^6 - 9020*x^7 + 8241*x^8 - 6233*x^9 + 4004*x^10 - 2081*x^11 + 895*x^12 - 270*x^13 + 58*x^14)*H[1, -1, 0, 0, x])/((-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) + ((-8*x*(75 - 969*x + 5558*x^2 - 19105*x^3 + 46346*x^4 - 84165*x^5 + 119205*x^6 - 133538*x^7 + 119205*x^8 - 84165*x^9 + 46346*x^10 - 19105*x^11 + 5558*x^12 - 969*x^13 + 75*x^14))/((-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) + (32*x^2*(92 - 533*x + 521*x^2 + 257*x^3 - 301*x^4 + 60*x^5)*z2)/((-1 + x)^5*(1 + x)^4))*H[1, 0, -1, 0, x] - (192*x^2*(4 - 27*x + 4*x^2)*z2*H[1, 0, 0, -1, x])/(-1 + x^2)^3 + ((2*x*(-4635 - 2543*x + 152476*x^2 - 881579*x^3 + 2947777*x^4 - 7005644*x^5 + 12723508*x^6 - 18314400*x^7 + 21273324*x^8 - 20055072*x^9 + 15293500*x^10 - 9327212*x^11 + 4449475*x^12 - 1591349*x^13 + 398608*x^14 - 59825*x^15 + 4455*x^16))/(9*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^5) + (8*x^2*(-256 + 1883*x - 2099*x^2 + 2389*x^3 - 2061*x^4 + 288*x^5)*z2)/((-1 + x)^5*(1 + x)^4))*H[1, 0, 0, 0, x] + ((8*x*(69 - 409*x + 2100*x^2 - 6927*x^3 + 17072*x^4 - 31359*x^5 + 45117*x^6 - 50790*x^7 + 45117*x^8 - 31359*x^9 + 17072*x^10 - 6927*x^11 + 2100*x^12 - 409*x^13 + 69*x^14))/(3*(-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) - (64*x^2*(52 - 313*x + 309*x^2 + 111*x^3 - 139*x^4 + 28*x^5)*z2)/((-1 + x)^5*(1 + x)^4))*H[1, 0, 1, 0, x] + ((4*x*(231 + 325*x - 5751*x^2 + 25614*x^3 - 67448*x^4 + 127734*x^5 - 183204*x^6 + 206166*x^7 - 183204*x^8 + 127734*x^9 - 67448*x^10 + 25614*x^11 - 5751*x^12 + 325*x^13 + 231*x^14))/(3*(-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) - (16*x^2*(144 - 821*x + 837*x^2 + 309*x^3 - 357*x^4 + 80*x^5)*z2)/((-1 + x)^5*(1 + x)^4))*H[1, 1, 0, 0, x] - (32*x^2*(16 - 43*x + 16*x^2)*z2*H[1, 1, 1, 0, x])/(-1 + x^2)^3 + (288*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*z2*H[1, {6, 0}, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (576*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*z2*H[1, {6, 1}, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + ((-24*x*(10 + 38*x - 445*x^2 + 1847*x^3 - 4784*x^4 + 8935*x^5 - 12747*x^6 + 14260*x^7 - 12747*x^8 + 8935*x^9 - 4784*x^10 + 1847*x^11 - 445*x^12 + 38*x^13 + 10*x^14))/((-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) + (72*x^2*(4 - 25*x + 4*x^2)*z2)/(-1 + x^2)^3)*H[{6, 0}, 0, -1, 0, x] + (72*x^2*(4 - 25*x + 4*x^2)*z2*H[{6, 0}, 0, 0, -1, x])/(-1 + x^2)^3 + ((16*x*(10 + 38*x - 445*x^2 + 1847*x^3 - 4784*x^4 + 8935*x^5 - 12747*x^6 + 14260*x^7 - 12747*x^8 + 8935*x^9 - 4784*x^10 + 1847*x^11 - 445*x^12 + 38*x^13 + 10*x^14))/((-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) + (256*x^2*(4 - 25*x + 4*x^2)*z2)/(-1 + x^2)^3)*H[{6, 0}, 0, 0, 0, x] + ((12*x*(10 + 38*x - 445*x^2 + 1847*x^3 - 4784*x^4 + 8935*x^5 - 12747*x^6 + 14260*x^7 - 12747*x^8 + 8935*x^9 - 4784*x^10 + 1847*x^11 - 445*x^12 + 38*x^13 + 10*x^14))/((-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) - (16*x^2*(4 - 25*x + 4*x^2)*z2)/(-1 + x^2)^3)*H[{6, 0}, 0, 1, 0, x] + ((-4*x*(10 + 38*x - 445*x^2 + 1847*x^3 - 4784*x^4 + 8935*x^5 - 12747*x^6 + 14260*x^7 - 12747*x^8 + 8935*x^9 - 4784*x^10 + 1847*x^11 - 445*x^12 + 38*x^13 + 10*x^14))/((-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) + (32*x^2*(4 - 25*x + 4*x^2)*z2)/(-1 + x^2)^3)*H[{6, 0}, 1, 0, 0, x] + (64*x^2*(4 - 25*x + 4*x^2)*z2*H[{6, 0}, 1, 1, 0, x])/(-1 + x^2)^3 + ((-48*x*(10 + 38*x - 445*x^2 + 1847*x^3 - 4784*x^4 + 8935*x^5 - 12747*x^6 + 14260*x^7 - 12747*x^8 + 8935*x^9 - 4784*x^10 + 1847*x^11 - 445*x^12 + 38*x^13 + 10*x^14))/((-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) - (48*x^2*(4 - 25*x + 4*x^2)*z2)/(-1 + x^2)^3)*H[{6, 1}, 0, -1, 0, 1] + ((48*x*(10 + 38*x - 445*x^2 + 1847*x^3 - 4784*x^4 + 8935*x^5 - 12747*x^6 + 14260*x^7 - 12747*x^8 + 8935*x^9 - 4784*x^10 + 1847*x^11 - 445*x^12 + 38*x^13 + 10*x^14))/((-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) - (144*x^2*(4 - 25*x + 4*x^2)*z2)/(-1 + x^2)^3)*H[{6, 1}, 0, -1, 0, x] + (144*x^2*(4 - 25*x + 4*x^2)*z2*H[{6, 1}, 0, 0, -1, 1])/(-1 + x^2)^3 - (144*x^2*(4 - 25*x + 4*x^2)*z2*H[{6, 1}, 0, 0, -1, x])/(-1 + x^2)^3 + ((-32*x*(10 + 38*x - 445*x^2 + 1847*x^3 - 4784*x^4 + 8935*x^5 - 12747*x^6 + 14260*x^7 - 12747*x^8 + 8935*x^9 - 4784*x^10 + 1847*x^11 - 445*x^12 + 38*x^13 + 10*x^14))/((-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) - (512*x^2*(4 - 25*x + 4*x^2)*z2)/(-1 + x^2)^3)*H[{6, 1}, 0, 0, 0, x] + ((-48*x*(10 + 38*x - 445*x^2 + 1847*x^3 - 4784*x^4 + 8935*x^5 - 12747*x^6 + 14260*x^7 - 12747*x^8 + 8935*x^9 - 4784*x^10 + 1847*x^11 - 445*x^12 + 38*x^13 + 10*x^14))/((-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) + (128*x^2*(43 - 276*x + 493*x^2 - 276*x^3 + 43*x^4)*z2)/((-1 + x)^5*(1 + x)^3))*H[{6, 1}, 0, 0, 1, 1] + H[{6, 1}, 0, x]*((-57056*x^2*(4 - 25*x + 4*x^2)*z2^2)/(135*(-1 + x^2)^3) - (32*x^2*(4 - 25*x + 4*x^2)*z2*H[0, {6, 0}, 1])/(-1 + x^2)^3 + (288*x^2*(4 - 25*x + 4*x^2)*H[0, {6, 0}, 1]^2)/(-1 + x^2)^3 + (1920*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 1]*H[0, 0, {6, 1}, 1])/(-1 + x^2)^3 + (32*x^2*(4 - 25*x + 4*x^2)*H[0, {6, 0}, 0, 0, 1])/(-1 + x^2)^3 - (1152*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, -1, 0, 1])/(-1 + x^2)^3 - (1152*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, 0, 1, 1])/(-1 + x^2)^3) + H[{6, 0}, 0, x]*((28528*x^2*(4 - 25*x + 4*x^2)*z2^2)/(135*(-1 + x^2)^3) + (16*x^2*(4 - 25*x + 4*x^2)*z2*H[0, {6, 0}, 1])/(-1 + x^2)^3 - (144*x^2*(4 - 25*x + 4*x^2)*H[0, {6, 0}, 1]^2)/(-1 + x^2)^3 - (960*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 1]*H[0, 0, {6, 1}, 1])/(-1 + x^2)^3 - (16*x^2*(4 - 25*x + 4*x^2)*H[0, {6, 0}, 0, 0, 1])/(-1 + x^2)^3 + (576*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, -1, 0, 1])/(-1 + x^2)^3 + (576*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, 0, 1, 1])/(-1 + x^2)^3) + H[{6, 1}, 1]*((2*x*(474555 + 23900004*x - 247812494*x^2 + 1147377342*x^3 - 3415591366*x^4 + 7289623360*x^5 - 11695532997*x^6 + 14234380556*x^7 - 12705841680*x^8 + 7086551808*x^9 + 47707128*x^10 - 5212339388*x^11 + 6692638149*x^12 - 5268566392*x^13 + 2944195294*x^14 - 1177820118*x^15 + 323400398*x^16 - 52544844*x^17 + 3659757*x^18)*z2^2)/(135*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) - (160*x^2*(12 - 17*x - 19*x^2 + 377*x^3 - 365*x^4 + 60*x^5)*z2*z3)/(3*(-1 + x)^5*(1 + x)^4) - (2*x*(525279 + 25983000*x - 269858462*x^2 + 1250121498*x^3 - 3722698594*x^4 + 7947460156*x^5 - 12755377581*x^6 + 15531926276*x^7 - 13876376484*x^8 + 7758796032*x^9 + 17063076*x^10 - 5652908804*x^11 + 7276297389*x^12 - 5733159484*x^13 + 3205515106*x^14 - 1282898202*x^15 + 352408478*x^16 - 57294360*x^17 + 3995169*x^18)*z2*H[0, {6, 0}, 1])/(135*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) - (36*x*(3 - 54*x + 154*x^2 - 54*x^3 + 3*x^4)*H[0, {6, 0}, 1]^2)/((-1 + x)^4*(1 + x)^2) + ((80*x*(10 + 38*x - 445*x^2 + 1847*x^3 - 4784*x^4 + 8935*x^5 - 12747*x^6 + 14260*x^7 - 12747*x^8 + 8935*x^9 - 4784*x^10 + 1847*x^11 - 445*x^12 + 38*x^13 + 10*x^14))/((-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) + (64*x^2*(106 - 717*x + 1276*x^2 - 717*x^3 + 106*x^4)*z2)/((-1 + x)^5*(1 + x)^3))*H[0, 0, {6, 1}, 1] - (96*x^2*(4 - 25*x + 4*x^2)*z2*H[0, 1, {6, 0}, 1])/(-1 + x^2)^3 + (16*x*(3 - 54*x + 154*x^2 - 54*x^3 + 3*x^4)*H[0, {6, 0}, 0, 0, 1])/(3*(-1 + x)^4*(1 + x)^2) + (192*x*(3 - 54*x + 154*x^2 - 54*x^3 + 3*x^4)*H[{6, 1}, 0, -1, 0, 1])/((-1 + x)^4*(1 + x)^2) + (160*x*(3 - 54*x + 154*x^2 - 54*x^3 + 3*x^4)*H[{6, 1}, 0, 0, 1, 1])/((-1 + x)^4*(1 + x)^2)) + H[0, 1, x]*((-16*x*(3 + 161*x - 204*x^2 + 161*x^3 + 3*x^4)*z2)/(3*(-1 + x)^4*(1 + x)^2) + (16*x^2*(28212 - 105377*x + 69089*x^2 + 309659*x^3 - 316787*x^4 + 57372*x^5)*z2^2)/(405*(-1 + x)^5*(1 + x)^4) - (8*x*(63 - 245*x + 102*x^2 + 2113*x^3 - 8900*x^4 + 20923*x^5 - 33353*x^6 + 37104*x^7 - 24770*x^8 - 1812*x^9 + 31834*x^10 - 49392*x^11 + 48691*x^12 - 35363*x^13 + 19720*x^14 - 8381*x^15 + 2646*x^16 - 563*x^17 + 63*x^18)*z3)/(3*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) + (128*x^2*(3 - 16*x + 29*x^2 - 16*x^3 + 3*x^4)*z2*H[0, {6, 0}, 1])/(3*(-1 + x)^5*(1 + x)^3) - (384*x^2*(3 - 16*x + 29*x^2 - 16*x^3 + 3*x^4)*H[0, {6, 0}, 1]^2)/((-1 + x)^5*(1 + x)^3) - (2560*x^2*(3 - 16*x + 29*x^2 - 16*x^3 + 3*x^4)*H[{6, 1}, 1]*H[0, 0, {6, 1}, 1])/((-1 + x)^5*(1 + x)^3) - (128*x^2*(3 - 16*x + 29*x^2 - 16*x^3 + 3*x^4)*H[0, {6, 0}, 0, 0, 1])/(3*(-1 + x)^5*(1 + x)^3) + (1536*x^2*(3 - 16*x + 29*x^2 - 16*x^3 + 3*x^4)*H[{6, 1}, 0, -1, 0, 1])/((-1 + x)^5*(1 + x)^3) + (1536*x^2*(3 - 16*x + 29*x^2 - 16*x^3 + 3*x^4)*H[{6, 1}, 0, 0, 1, 1])/((-1 + x)^5*(1 + x)^3)) + H[1, 0, x]*((x*(4815 - 3122*x - 11776*x^2 + 65008*x^3 - 118249*x^4 + 150688*x^5 - 118249*x^6 + 65008*x^7 - 11776*x^8 - 3122*x^9 + 4815*x^10))/(9*(-1 + x)^3*(1 + x)*(1 - x + x^2)^4) + (4*x*(756 - 19204*x + 149237*x^2 - 643465*x^3 + 1879613*x^4 - 4062802*x^5 + 6805733*x^6 - 9064509*x^7 + 9717204*x^8 - 8408967*x^9 + 5830811*x^10 - 3184906*x^11 + 1325093*x^12 - 395233*x^13 + 74915*x^14 - 6670*x^15 + 234*x^16)*z2)/(9*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^5) + (8*x^2*(35888 - 75395*x + 21087*x^2 + 705375*x^3 - 676739*x^4 + 118832*x^5)*z2^2)/(405*(-1 + x)^5*(1 + x)^4) + (x*(-219 + 4676*x - 34968*x^2 + 145658*x^3 - 416584*x^4 + 883620*x^5 - 1454693*x^6 + 1893288*x^7 - 1958304*x^8 + 1584700*x^9 - 956096*x^10 + 365608*x^11 - 10853*x^12 - 101772*x^13 + 82136*x^14 - 36598*x^15 + 9896*x^16 - 1388*x^17 + 69*x^18)*z3)/((-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) + (32*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*z2*H[0, {6, 0}, 1])/(3*(-1 + x)^5*(1 + x)^3) - (96*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[0, {6, 0}, 1]^2)/((-1 + x)^5*(1 + x)^3) - (640*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[{6, 1}, 1]*H[0, 0, {6, 1}, 1])/((-1 + x)^5*(1 + x)^3) - (32*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[0, {6, 0}, 0, 0, 1])/(3*(-1 + x)^5*(1 + x)^3) + (384*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[{6, 1}, 0, -1, 0, 1])/((-1 + x)^5*(1 + x)^3) + (384*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[{6, 1}, 0, 0, 1, 1])/((-1 + x)^5*(1 + x)^3)) + H[0, 0, x]*((x*(12969 - 80801*x + 420104*x^2 - 1238760*x^3 + 2695689*x^4 - 4254951*x^5 + 5278044*x^6 - 5036331*x^7 + 3825078*x^8 - 2213508*x^9 + 1002139*x^10 - 305107*x^11 + 65199*x^12))/(27*(-1 + x)^4*(1 + x)^2*(1 - x + x^2)^4) + (x*(675 - 4943*x - 11909*x^2 + 115626*x^3 - 323805*x^4 + 325533*x^5 + 641601*x^6 - 3350014*x^7 + 7667534*x^8 - 12036636*x^9 + 14343502*x^10 - 13576550*x^11 + 10370253*x^12 - 6382899*x^13 + 3112647*x^14 - 1162206*x^15 + 303983*x^16 - 46567*x^17 + 351*x^18)*z2)/(9*(-1 + x)^6*(1 + x)^4*(1 - x + x^2)^5) + (8*x^2*(10492 + 159999*x - 251377*x^2 + 1561709*x^3 - 1433319*x^4 + 230260*x^5)*z2^2)/(405*(-1 + x)^5*(1 + x)^4) + (2*x*(333 - 2285*x - 8816*x^2 + 97876*x^3 - 407746*x^4 + 1086770*x^5 - 2119069*x^6 + 3200383*x^7 - 3847928*x^8 + 3745720*x^9 - 2972060*x^10 + 1947892*x^11 - 1071053*x^12 + 521441*x^13 - 235960*x^14 + 103940*x^15 - 38546*x^16 + 11002*x^17 - 1403*x^18 + 117*x^19)*z3)/(3*(-1 + x)^5*(1 + x)^4*(1 - x + x^2)^6) + (64*x^2*(2 + 3*x - 11*x^2 + 88*x^3 - 84*x^4 + 14*x^5)*z2*H[0, {6, 0}, 1])/(3*(-1 + x)^5*(1 + x)^4) - (192*x^2*(2 + 3*x - 11*x^2 + 88*x^3 - 84*x^4 + 14*x^5)*H[0, {6, 0}, 1]^2)/((-1 + x)^5*(1 + x)^4) - (1280*x^2*(2 + 3*x - 11*x^2 + 88*x^3 - 84*x^4 + 14*x^5)*H[{6, 1}, 1]*H[0, 0, {6, 1}, 1])/((-1 + x)^5*(1 + x)^4) - (64*x^2*(2 + 3*x - 11*x^2 + 88*x^3 - 84*x^4 + 14*x^5)*H[0, {6, 0}, 0, 0, 1])/(3*(-1 + x)^5*(1 + x)^4) + (768*x^2*(2 + 3*x - 11*x^2 + 88*x^3 - 84*x^4 + 14*x^5)*H[{6, 1}, 0, -1, 0, 1])/((-1 + x)^5*(1 + x)^4) + (768*x^2*(2 + 3*x - 11*x^2 + 88*x^3 - 84*x^4 + 14*x^5)*H[{6, 1}, 0, 0, 1, 1])/((-1 + x)^5*(1 + x)^4)) + ((-24*x*(10 + 38*x - 445*x^2 + 1847*x^3 - 4784*x^4 + 8935*x^5 - 12747*x^6 + 14260*x^7 - 12747*x^8 + 8935*x^9 - 4784*x^10 + 1847*x^11 - 445*x^12 + 38*x^13 + 10*x^14))/((-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) + (32*x^2*(4 - 25*x + 4*x^2)*z2)/(-1 + x^2)^3)*H[{6, 1}, 0, 1, 0, x] + ((8*x*(10 + 38*x - 445*x^2 + 1847*x^3 - 4784*x^4 + 8935*x^5 - 12747*x^6 + 14260*x^7 - 12747*x^8 + 8935*x^9 - 4784*x^10 + 1847*x^11 - 445*x^12 + 38*x^13 + 10*x^14))/((-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) - (64*x^2*(4 - 25*x + 4*x^2)*z2)/(-1 + x^2)^3)*H[{6, 1}, 1, 0, 0, x] - (128*x^2*(4 - 25*x + 4*x^2)*z2*H[{6, 1}, 1, 1, 0, x])/(-1 + x^2)^3 + (24*x*(75 - 418*x + 1345*x^2 - 836*x^3 + 1345*x^4 - 418*x^5 + 75*x^6)*H[-1, -1, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (2*x*(387 - 3494*x + 9581*x^2 - 2644*x^3 + 9581*x^4 - 3494*x^5 + 387*x^6)*H[-1, 0, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (8*x*(21 - 398*x + 1315*x^2 - 996*x^3 + 1315*x^4 - 398*x^5 + 21*x^6)*H[-1, 0, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3) - (2*x*(615 - 7822*x + 23641*x^2 - 9956*x^3 + 14681*x^4 - 4878*x^5 + 615*x^6)*H[-1, 0, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (16*x*(15 + 82*x - 235*x^2 + 164*x^3 - 235*x^4 + 82*x^5 + 15*x^6)*H[-1, 0, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^3) + (2*x*(93 + 1214*x - 2509*x^2 - 1116*x^3 - 2509*x^4 + 1214*x^5 + 93*x^6)*H[-1, 0, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (16*x*(9 - 91*x + 369*x^2 - 382*x^3 + 369*x^4 - 91*x^5 + 9*x^6)*H[-1, 1, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (16*x*(297 - 3304*x + 22275*x^2 - 96352*x^3 + 303899*x^4 - 734896*x^5 + 1420163*x^6 - 2239548*x^7 + 2928704*x^8 - 3198192*x^9 + 2928704*x^10 - 2239548*x^11 + 1420163*x^12 - 734896*x^13 + 303899*x^14 - 96352*x^15 + 22275*x^16 - 3304*x^17 + 297*x^18)*H[0, -1, -1, 0, 0, x])/(3*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) - (8*x*(279 - 3164*x + 23445*x^2 - 109796*x^3 + 366757*x^4 - 924620*x^5 + 1838869*x^6 - 2956044*x^7 + 3907240*x^8 - 4282032*x^9 + 3907240*x^10 - 2956044*x^11 + 1838869*x^12 - 924620*x^13 + 366757*x^14 - 109796*x^15 + 23445*x^16 - 3164*x^17 + 279*x^18)*H[0, -1, 0, -1, 0, x])/(3*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) + (4*x*(594 - 2852*x + 27013*x^2 - 158129*x^3 + 596051*x^4 - 1568455*x^5 + 3077912*x^6 - 4636778*x^7 + 5411884*x^8 - 4795652*x^9 + 2976580*x^10 - 826988*x^11 - 676322*x^12 + 1164680*x^13 - 929743*x^14 + 495515*x^15 - 183281*x^16 + 46165*x^17 - 7148*x^18 + 738*x^19)*H[0, -1, 0, 0, 0, x])/(3*(-1 + x)^5*(1 + x)^4*(1 - x + x^2)^6) + (16*x*(81 - 716*x + 5346*x^2 - 26666*x^3 + 94138*x^4 - 247460*x^5 + 506623*x^6 - 830208*x^7 + 1109032*x^8 - 1219620*x^9 + 1109032*x^10 - 830208*x^11 + 506623*x^12 - 247460*x^13 + 94138*x^14 - 26666*x^15 + 5346*x^16 - 716*x^17 + 81*x^18)*H[0, -1, 0, 1, 0, x])/(3*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) + (32*x*(30 - 262*x + 1587*x^2 - 6648*x^3 + 20903*x^4 - 50866*x^5 + 99090*x^6 - 157320*x^7 + 206588*x^8 - 225900*x^9 + 206588*x^10 - 157320*x^11 + 99090*x^12 - 50866*x^13 + 20903*x^14 - 6648*x^15 + 1587*x^16 - 262*x^17 + 30*x^18)*H[0, -1, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) - (8*x*(63 + 1078*x - 14601*x^2 + 80734*x^3 - 286859*x^4 + 742918*x^5 - 1495433*x^6 + 2417808*x^7 - 3203846*x^8 + 3514092*x^9 - 3203846*x^10 + 2417808*x^11 - 1495433*x^12 + 742918*x^13 - 286859*x^14 + 80734*x^15 - 14601*x^16 + 1078*x^17 + 63*x^18)*H[0, 0, -1, -1, 0, x])/(3*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) + (4*x*(207 - 595*x + 6479*x^2 - 43453*x^3 + 177361*x^4 - 501947*x^5 + 1073437*x^6 - 1827385*x^7 + 2556914*x^8 - 3012154*x^9 + 3028382*x^10 - 2610550*x^11 + 1924775*x^12 - 1201547*x^13 + 615709*x^14 - 245207*x^15 + 66179*x^16 - 6961*x^17 - 2563*x^18 + 999*x^19)*H[0, 0, -1, 0, 0, x])/(3*(-1 + x)^5*(1 + x)^4*(1 - x + x^2)^6) + (16*x*(3 + 106*x - 403*x^2 + 412*x^3 - 403*x^4 + 106*x^5 + 3*x^6)*H[0, 0, -1, 1, 0, x])/((-1 + x)^5*(1 + x)^3) + (4*x*(459 - 3157*x + 11180*x^2 - 33688*x^3 + 90076*x^4 - 205988*x^5 + 382477*x^6 - 559369*x^7 + 629294*x^8 - 516094*x^9 + 256178*x^10 + 49790*x^11 - 246061*x^12 + 278923*x^13 - 200606*x^14 + 105394*x^15 - 40978*x^16 + 12866*x^17 - 3103*x^18 + 639*x^19)*H[0, 0, 0, -1, 0, x])/(3*(-1 + x)^5*(1 + x)^4*(1 - x + x^2)^6) + (2*x*(225 - 1275*x + 4268*x^2 - 6502*x^3 - 3654*x^4 + 42212*x^5 - 94689*x^6 + 75163*x^7 + 152520*x^8 - 660772*x^9 + 1322508*x^10 - 1833880*x^11 + 1928327*x^12 - 1584909*x^13 + 1017572*x^14 - 501774*x^15 + 180802*x^16 - 43284*x^17 + 5081*x^18 + 45*x^19)*H[0, 0, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^4*(1 - x + x^2)^6) - (4*x*(351 - 1721*x + 6904*x^2 - 23414*x^3 + 63242*x^4 - 117208*x^5 + 123185*x^6 + 41233*x^7 - 464216*x^8 + 1083556*x^9 - 1651772*x^10 + 1914760*x^11 - 1746023*x^12 + 1267361*x^13 - 727696*x^14 + 326018*x^15 - 109886*x^16 + 26752*x^17 - 4265*x^18 + 423*x^19)*H[0, 0, 0, 1, 0, x])/(3*(-1 + x)^5*(1 + x)^4*(1 - x + x^2)^6) + (16*x*(3 + 106*x - 403*x^2 + 412*x^3 - 403*x^4 + 106*x^5 + 3*x^6)*H[0, 0, 1, -1, 0, x])/((-1 + x)^5*(1 + x)^3) - (8*x*(135 + 55*x - 2081*x^2 + 10594*x^3 - 32641*x^4 + 78686*x^5 - 155782*x^6 + 259969*x^7 - 365024*x^8 + 429472*x^9 - 420866*x^10 + 343510*x^11 - 233639*x^12 + 133697*x^13 - 67357*x^14 + 32048*x^15 - 15179*x^16 + 6478*x^17 - 2096*x^18 + 369*x^19)*H[0, 0, 1, 0, 0, x])/(3*(-1 + x)^5*(1 + x)^4*(1 - x + x^2)^6) + (16*x*(1 + x^2)^2*(3 - 2*x + 3*x^2)*H[0, 0, 1, 1, 0, x])/((-1 + x)^5*(1 + x)^3) + (32*x*(30 - 262*x + 1587*x^2 - 6648*x^3 + 20903*x^4 - 50866*x^5 + 99090*x^6 - 157320*x^7 + 206588*x^8 - 225900*x^9 + 206588*x^10 - 157320*x^11 + 99090*x^12 - 50866*x^13 + 20903*x^14 - 6648*x^15 + 1587*x^16 - 262*x^17 + 30*x^18)*H[0, 1, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) + (16*x*(9 - 188*x + 1836*x^2 - 9579*x^3 + 33549*x^4 - 86472*x^5 + 173436*x^6 - 278977*x^7 + 366783*x^8 - 397851*x^9 + 357349*x^10 - 264561*x^11 + 159762*x^12 - 77091*x^13 + 28779*x^14 - 7830*x^15 + 1412*x^16 - 135*x^17 + 9*x^18)*H[0, 1, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) - (4*x*(255 - 1038*x + 3016*x^2 - 7301*x^3 + 17352*x^4 - 30491*x^5 + 26353*x^6 + 45613*x^7 - 231774*x^8 + 524452*x^9 - 821094*x^10 + 987976*x^11 - 937433*x^12 + 709038*x^13 - 423182*x^14 + 195925*x^15 - 66926*x^16 + 15759*x^17 - 2063*x^18 + 123*x^19)*H[0, 1, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^4*(1 - x + x^2)^6) - (8*x*(9 - 374*x + 4578*x^2 - 26360*x^3 + 97726*x^4 - 261782*x^5 + 539923*x^6 - 887388*x^7 + 1186684*x^8 - 1305408*x^9 + 1186684*x^10 - 887388*x^11 + 539923*x^12 - 261782*x^13 + 97726*x^14 - 26360*x^15 + 4578*x^16 - 374*x^17 + 9*x^18)*H[0, 1, 0, 1, 0, x])/(3*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) - (8*x*(144 - 1169*x + 6813*x^2 - 28454*x^3 + 90538*x^4 - 224033*x^5 + 444085*x^6 - 716967*x^7 + 956383*x^8 - 1061445*x^9 + 984685*x^10 - 760215*x^11 + 485107*x^12 - 252176*x^13 + 104848*x^14 - 33701*x^15 + 8085*x^16 - 1328*x^17 + 144*x^18)*H[0, 1, 1, 0, 0, x])/(3*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) - (96*x*(879 + 45900*x - 474412*x^2 + 2194398*x^3 - 6528794*x^4 + 13927556*x^5 - 22334931*x^6 + 27166276*x^7 - 24222834*x^8 + 13470132*x^9 + 161526*x^10 - 10015204*x^11 + 12822639*x^12 - 10083284*x^13 + 5630906*x^14 - 2251302*x^15 + 617728*x^16 - 100260*x^17 + 6969*x^18)*H[0, {6, 0}, 0, -1, 0, 1])/(25*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) + (48*x*(6 - 29*x + 53*x^2 - 101*x^3 + 671*x^4 - 3345*x^5 + 10774*x^6 - 24662*x^7 + 43138*x^8 - 59778*x^9 + 67162*x^10 - 61294*x^11 + 45412*x^12 - 27001*x^13 + 12651*x^14 - 4481*x^15 + 1129*x^16 - 173*x^17 + 12*x^18)*H[0, {6, 0}, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) - (32*x*(6 - 29*x + 53*x^2 - 101*x^3 + 671*x^4 - 3345*x^5 + 10774*x^6 - 24662*x^7 + 43138*x^8 - 59778*x^9 + 67162*x^10 - 61294*x^11 + 45412*x^12 - 27001*x^13 + 12651*x^14 - 4481*x^15 + 1129*x^16 - 173*x^17 + 12*x^18)*H[0, {6, 0}, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) + (2*x*(3 - 54*x + 154*x^2 - 54*x^3 + 3*x^4)*H[0, {6, 0}, 0, 1, 0, 1])/((-1 + x)^4*(1 + x)^2) - (24*x*(6 - 29*x + 53*x^2 - 101*x^3 + 671*x^4 - 3345*x^5 + 10774*x^6 - 24662*x^7 + 43138*x^8 - 59778*x^9 + 67162*x^10 - 61294*x^11 + 45412*x^12 - 27001*x^13 + 12651*x^14 - 4481*x^15 + 1129*x^16 - 173*x^17 + 12*x^18)*H[0, {6, 0}, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) - (128*x*(3 - 54*x + 154*x^2 - 54*x^3 + 3*x^4)*H[0, {6, 0}, 1, 0, 0, 1])/(3*(-1 + x)^4*(1 + x)^2) + (8*x*(6 - 29*x + 53*x^2 - 101*x^3 + 671*x^4 - 3345*x^5 + 10774*x^6 - 24662*x^7 + 43138*x^8 - 59778*x^9 + 67162*x^10 - 61294*x^11 + 45412*x^12 - 27001*x^13 + 12651*x^14 - 4481*x^15 + 1129*x^16 - 173*x^17 + 12*x^18)*H[0, {6, 0}, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) + (96*x*(1833 + 90000*x - 935374*x^2 + 4334046*x^3 - 12907838*x^4 + 27559412*x^5 - 44236887*x^6 + 53874652*x^7 - 48145368*x^8 + 26940264*x^9 + 22752*x^10 - 19572508*x^11 + 25212303*x^12 - 19870868*x^13 + 11112062*x^14 - 4447854*x^15 + 1222006*x^16 - 198720*x^17 + 13863*x^18)*H[0, {6, 1}, 0, -1, 0, 1])/(25*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) + H[{6, 1}, x]*((-12*x^2*(28 - 141*x + 178*x^2 - 141*x^3 + 28*x^4)*z2^2)/(5*(-1 + x)^5*(1 + x)^3) + (24*x*(10 + 38*x - 445*x^2 + 1847*x^3 - 4784*x^4 + 8935*x^5 - 12747*x^6 + 14260*x^7 - 12747*x^8 + 8935*x^9 - 4784*x^10 + 1847*x^11 - 445*x^12 + 38*x^13 + 10*x^14)*z3)/((-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) - (736*x^2*(4 - 25*x + 4*x^2)*z2*z3)/(-1 + x^2)^3 + (13664*x^2*(4 - 25*x + 4*x^2)*z5)/(9*(-1 + x^2)^3) + H[{6, 1}, 1]*((-1837472*x^2*(4 - 25*x + 4*x^2)*z2^2)/(45*(-1 + x^2)^3) + (223232*x^2*(4 - 25*x + 4*x^2)*z2*H[0, {6, 0}, 1])/(5*(-1 + x^2)^3)) + (1837472*x^2*(4 - 25*x + 4*x^2)*z2*H[0, 0, {6, 1}, 1])/(25*(-1 + x^2)^3) + (502272*x^2*(4 - 25*x + 4*x^2)*H[0, {6, 0}, 0, -1, 0, 1])/(25*(-1 + x^2)^3) - (1004544*x^2*(4 - 25*x + 4*x^2)*H[0, {6, 1}, 0, -1, 0, 1])/(25*(-1 + x^2)^3)) + H[{6, 0}, x]*((6*x^2*(28 - 141*x + 178*x^2 - 141*x^3 + 28*x^4)*z2^2)/(5*(-1 + x)^5*(1 + x)^3) - (12*x*(10 + 38*x - 445*x^2 + 1847*x^3 - 4784*x^4 + 8935*x^5 - 12747*x^6 + 14260*x^7 - 12747*x^8 + 8935*x^9 - 4784*x^10 + 1847*x^11 - 445*x^12 + 38*x^13 + 10*x^14)*z3)/((-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) + (368*x^2*(4 - 25*x + 4*x^2)*z2*z3)/(-1 + x^2)^3 - (6832*x^2*(4 - 25*x + 4*x^2)*z5)/(9*(-1 + x^2)^3) + H[{6, 1}, 1]*((918736*x^2*(4 - 25*x + 4*x^2)*z2^2)/(45*(-1 + x^2)^3) - (111616*x^2*(4 - 25*x + 4*x^2)*z2*H[0, {6, 0}, 1])/(5*(-1 + x^2)^3)) - (918736*x^2*(4 - 25*x + 4*x^2)*z2*H[0, 0, {6, 1}, 1])/(25*(-1 + x^2)^3) - (251136*x^2*(4 - 25*x + 4*x^2)*H[0, {6, 0}, 0, -1, 0, 1])/(25*(-1 + x^2)^3) + (502272*x^2*(4 - 25*x + 4*x^2)*H[0, {6, 1}, 0, -1, 0, 1])/(25*(-1 + x^2)^3)) + H[1, x]*((x*(-161367 + 3442104*x - 23325344*x^2 + 84827886*x^3 - 199586032*x^4 + 308447416*x^5 - 260089737*x^6 - 107460544*x^7 + 795164784*x^8 - 1558238796*x^9 + 2032097232*x^10 - 1993345088*x^11 + 1522863159*x^12 - 908944696*x^13 + 416807728*x^14 - 140498754*x^15 + 32065568*x^16 - 3995064*x^17 + 162825*x^18)*z2^2)/(810*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) - (8*x*(54 - 2165*x + 13908*x^2 - 49947*x^3 + 122671*x^4 - 224109*x^5 + 317502*x^6 - 355668*x^7 + 317502*x^8 - 224109*x^9 + 122671*x^10 - 49947*x^11 + 13908*x^12 - 2165*x^13 + 54*x^14)*z3)/(3*(-1 + x)^4*(1 + x)^2*(1 - x + x^2)^5) + z2*((-4*x*(15 - 386*x + 15*x^2))/(3*(-1 + x)^3*(1 + x)) + (16*x^2*(552 - 2603*x + 2475*x^2 + 2739*x^3 - 2835*x^4 + 584*x^5)*z3)/((-1 + x)^5*(1 + x)^4)) - (16*x^2*(10496 - 52407*x + 49603*x^2 + 48415*x^3 - 51363*x^4 + 10352*x^5)*z5)/(9*(-1 + x)^5*(1 + x)^4) + (16*x*(3 - 54*x + 154*x^2 - 54*x^3 + 3*x^4)*z2*H[0, {6, 0}, 1])/(3*(-1 + x)^4*(1 + x)^2) - (48*x*(3 - 54*x + 154*x^2 - 54*x^3 + 3*x^4)*H[0, {6, 0}, 1]^2)/((-1 + x)^4*(1 + x)^2) - (224*x^2*(97348 - 575341*x + 1034082*x^2 - 575341*x^3 + 97348*x^4)*z2*H[0, 0, {6, 1}, 1])/(25*(-1 + x)^5*(1 + x)^3) + H[{6, 1}, 1]*((224*x^2*(97348 - 575341*x + 1034082*x^2 - 575341*x^3 + 97348*x^4)*z2^2)/(45*(-1 + x)^5*(1 + x)^3) - (4096*x^2*(647 - 3824*x + 6873*x^2 - 3824*x^3 + 647*x^4)*z2*H[0, {6, 0}, 1])/(5*(-1 + x)^5*(1 + x)^3) - (320*x*(3 - 54*x + 154*x^2 - 54*x^3 + 3*x^4)*H[0, 0, {6, 1}, 1])/((-1 + x)^4*(1 + x)^2)) - (16*x*(3 - 54*x + 154*x^2 - 54*x^3 + 3*x^4)*H[0, {6, 0}, 0, 0, 1])/(3*(-1 + x)^4*(1 + x)^2) + (192*x*(3 - 54*x + 154*x^2 - 54*x^3 + 3*x^4)*H[{6, 1}, 0, -1, 0, 1])/((-1 + x)^4*(1 + x)^2) + (192*x*(3 - 54*x + 154*x^2 - 54*x^3 + 3*x^4)*H[{6, 1}, 0, 0, 1, 1])/((-1 + x)^4*(1 + x)^2) - (9216*x^2*(647 - 3824*x + 6873*x^2 - 3824*x^3 + 647*x^4)*H[0, {6, 0}, 0, -1, 0, 1])/(25*(-1 + x)^5*(1 + x)^3) + (18432*x^2*(647 - 3824*x + 6873*x^2 - 3824*x^3 + 647*x^4)*H[0, {6, 1}, 0, -1, 0, 1])/(25*(-1 + x)^5*(1 + x)^3)) - (96*x*(6 - 29*x + 53*x^2 - 101*x^3 + 671*x^4 - 3345*x^5 + 10774*x^6 - 24662*x^7 + 43138*x^8 - 59778*x^9 + 67162*x^10 - 61294*x^11 + 45412*x^12 - 27001*x^13 + 12651*x^14 - 4481*x^15 + 1129*x^16 - 173*x^17 + 12*x^18)*H[0, {6, 1}, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) + (64*x*(6 - 29*x + 53*x^2 - 101*x^3 + 671*x^4 - 3345*x^5 + 10774*x^6 - 24662*x^7 + 43138*x^8 - 59778*x^9 + 67162*x^10 - 61294*x^11 + 45412*x^12 - 27001*x^13 + 12651*x^14 - 4481*x^15 + 1129*x^16 - 173*x^17 + 12*x^18)*H[0, {6, 1}, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) + (48*x*(6 - 29*x + 53*x^2 - 101*x^3 + 671*x^4 - 3345*x^5 + 10774*x^6 - 24662*x^7 + 43138*x^8 - 59778*x^9 + 67162*x^10 - 61294*x^11 + 45412*x^12 - 27001*x^13 + 12651*x^14 - 4481*x^15 + 1129*x^16 - 173*x^17 + 12*x^18)*H[0, {6, 1}, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) - (16*x*(6 - 29*x + 53*x^2 - 101*x^3 + 671*x^4 - 3345*x^5 + 10774*x^6 - 24662*x^7 + 43138*x^8 - 59778*x^9 + 67162*x^10 - 61294*x^11 + 45412*x^12 - 27001*x^13 + 12651*x^14 - 4481*x^15 + 1129*x^16 - 173*x^17 + 12*x^18)*H[0, {6, 1}, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) - (16*x*(9 - 91*x + 369*x^2 - 382*x^3 + 369*x^4 - 91*x^5 + 9*x^6)*H[1, -1, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (2*x*(189 - 2346*x + 13043*x^2 - 16524*x^3 + 13043*x^4 - 2346*x^5 + 189*x^6)*H[1, 0, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (8*x*(78 - 1955*x + 17260*x^2 - 81695*x^3 + 263414*x^4 - 631803*x^5 + 1189020*x^6 - 1804832*x^7 + 2248946*x^8 - 2317712*x^9 + 1979526*x^10 - 1394080*x^11 + 800712*x^12 - 366693*x^13 + 129194*x^14 - 32633*x^15 + 5196*x^16 - 333*x^17 + 6*x^18)*H[1, 0, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) + (2*x*(69 - 7391*x + 79510*x^2 - 384986*x^3 + 1214576*x^4 - 2760552*x^5 + 4787561*x^6 - 6453477*x^7 + 6762044*x^8 - 5295372*x^9 + 2695792*x^10 - 201128*x^11 - 1214153*x^12 + 1441079*x^13 - 997098*x^14 + 478094*x^15 - 158712*x^16 + 34808*x^17 - 4173*x^18 + 357*x^19)*H[1, 0, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^4*(1 - x + x^2)^6) + ((37*x)/(-1 + x)^2 - (x*(39 - 623*x + 1417*x^2 + 15*x^3)*z2)/(3*(-1 + x)^3*(1 + x)^2) + (68*x^2*(4 - 25*x + 4*x^2)*z2^2)/(5*(-1 + x^2)^3) - (8*x*(4 - 49*x + 148*x^2 - 49*x^3 + 4*x^4)*z3)/((-1 + x)^4*(1 + x)^2) + (-(x*(547 + 82*x + 547*x^2))/(6*(-1 + x)^3*(1 + x)) + (8*x*(6 - 112*x + 311*x^2 - 331*x^3 + 284*x^4 + 12*x^5)*z2)/(3*(-1 + x)^4*(1 + x)^3) - (68*x^2*(4 - 25*x + 8*x^2 - 25*x^3 + 4*x^4)*z2^2)/(5*(-1 + x^2)^4) + (2*x*(15 - 258*x + 1133*x^2 - 1316*x^3 + 1133*x^4 - 258*x^5 + 15*x^6)*z3)/((-1 + x)^5*(1 + x)^3))*H[0, x] + (2*x*(69 - 418*x + 69*x^2)*H[-1, 0, x])/(3*(-1 + x)^3*(1 + x)) + ((2*x*(143 + 96*x - 119*x^2 + 538*x^3 + 26*x^4))/(3*(-1 + x)^4*(1 + x)^2) - (2*x*(3 - 107*x + 463*x^2 - 871*x^3 + 529*x^4 - 537*x^5 + 269*x^6 + 27*x^7)*z2)/((-1 + x)^5*(1 + x)^4) + (64*x^2*(4 - 25*x + 8*x^2 - 25*x^3 + 4*x^4)*z3)/(-1 + x^2)^4)*H[0, 0, x] + ((-16*x*(2 - x + 2*x^2))/((-1 + x)^3*(1 + x)) + (32*x^2*(4 - 25*x + 4*x^2)*z2)/(-1 + x^2)^3)*H[1, 0, x] - (16*x*(3 - 28*x - 204*x^2 - 28*x^3 + 3*x^4)*H[-1, 0, 0, x])/(3*(-1 + x)^4*(1 + x)^2) - (8*x*(33 - 184*x + 276*x^2 - 184*x^3 + 33*x^4)*H[0, -1, 0, x])/(3*(-1 + x)^4*(1 + x)^2) + ((2*x*(39 - 76*x + 411*x^2 - 48*x^3 - 39*x^4 - 340*x^5 + 149*x^6))/((-1 + x)^5*(1 + x)^3) - (24*x^2*(4 - 25*x + 8*x^2 - 25*x^3 + 4*x^4)*z2)/(-1 + x^2)^4)*H[0, 0, 0, x] + ((4*x*(17 - 10*x + 34*x^2 - 10*x^3 + 17*x^4))/((-1 + x)^4*(1 + x)^2) - (32*x^2*(4 - 25*x + 8*x^2 - 25*x^3 + 4*x^4)*z2)/(-1 + x^2)^4)*H[0, 1, 0, x] + ((8*x*(6 + 19*x - 58*x^2 + 19*x^3 + 6*x^4))/((-1 + x)^4*(1 + x)^2) - (64*x^2*(4 - 25*x + 8*x^2 - 25*x^3 + 4*x^4)*z2)/(-1 + x^2)^4)*H[1, 0, 0, x] - (12*x*(21 - 106*x + 343*x^2 - 212*x^3 + 343*x^4 - 106*x^5 + 21*x^6)*H[-1, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (32*x^2*(4 - 25*x + 4*x^2)*H[0, -1, 0, 0, x])/(-1 + x^2)^3 + (4*x*(21 - 122*x + 475*x^2 - 444*x^3 + 475*x^4 - 122*x^5 + 21*x^6)*H[0, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3) + (4*x*(27 + 9*x - 89*x^2 + 917*x^3 - 483*x^4 + 911*x^5 - 367*x^6 + 3*x^7)*H[0, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^4) - (24*x*(1 + x^2)^2*(3 - 2*x + 3*x^2)*H[0, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^3) - (8*x*(6 + 27*x - 118*x^2 + 154*x^3 - 118*x^4 + 27*x^5 + 6*x^6)*H[0, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (8*x*(9 - 59*x + 105*x^2 + 82*x^3 + 105*x^4 - 59*x^5 + 9*x^6)*H[1, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (96*x^2*(4 - 25*x + 8*x^2 - 25*x^3 + 4*x^4)*H[0, -1, 0, 0, 0, x])/(-1 + x^2)^4 - (32*x^2*(4 - 25*x + 8*x^2 - 25*x^3 + 4*x^4)*H[0, 0, -1, 0, 0, x])/(-1 + x^2)^4 + (48*x^2*(4 - 25*x + 8*x^2 - 25*x^3 + 4*x^4)*H[0, 0, 0, -1, 0, x])/(-1 + x^2)^4 + (32*x^2*(4 - 25*x + 8*x^2 - 25*x^3 + 4*x^4)*H[0, 0, 1, 0, 0, x])/(-1 + x^2)^4 + (16*x^2*(4 - 25*x + 8*x^2 - 25*x^3 + 4*x^4)*H[0, 1, 0, 0, 0, x])/(-1 + x^2)^4 - (128*x^2*(4 - 25*x + 8*x^2 - 25*x^3 + 4*x^4)*H[1, 0, 0, 0, 0, x])/(-1 + x^2)^4)/Ep - (16*x*(-45 + 1478*x - 14400*x^2 + 71672*x^3 - 239044*x^4 + 588506*x^5 - 1131277*x^6 + 1748520*x^7 - 2212828*x^8 + 2311380*x^9 - 1996612*x^10 + 1418832*x^11 - 819535*x^12 + 375602*x^13 - 131224*x^14 + 32252*x^15 - 4716*x^16 + 182*x^17 + 9*x^18)*H[1, 0, 0, 1, 0, x])/(3*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) + (2*x*(-9 - 1684*x + 34356*x^2 - 226918*x^3 + 900560*x^4 - 2518564*x^5 + 5360357*x^6 - 9036756*x^7 + 12352148*x^8 - 13855872*x^9 + 12815516*x^10 - 9742932*x^11 + 6027581*x^12 - 2973736*x^13 + 1130840*x^14 - 311050*x^15 + 55092*x^16 - 4504*x^17 + 135*x^18)*H[1, 0, 1, 0, 0, x])/(3*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) + (848*x^2*H[1, 1, 0, -1, 0, x])/(-1 + x^2)^2 - (4*x*(108 - 865*x - 348*x^2 + 24707*x^3 - 133654*x^4 + 426287*x^5 - 968710*x^6 + 1690644*x^7 - 2343874*x^8 + 2629500*x^9 - 2400478*x^10 + 1777140*x^11 - 1050754*x^12 + 482573*x^13 - 162274*x^14 + 35201*x^15 - 2892*x^16 - 547*x^17 + 108*x^18)*H[1, 1, 0, 0, 0, x])/(3*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) + (424*x^2*H[1, 1, 1, 0, 0, x])/(-1 + x^2)^2 + (96*x*(3 - 54*x + 154*x^2 - 54*x^3 + 3*x^4)*H[1, {6, 0}, 0, -1, 0, x])/((-1 + x)^4*(1 + x)^2) - (64*x*(3 - 54*x + 154*x^2 - 54*x^3 + 3*x^4)*H[1, {6, 0}, 0, 0, 0, x])/((-1 + x)^4*(1 + x)^2) - (48*x*(3 - 54*x + 154*x^2 - 54*x^3 + 3*x^4)*H[1, {6, 0}, 0, 1, 0, x])/((-1 + x)^4*(1 + x)^2) + (16*x*(3 - 54*x + 154*x^2 - 54*x^3 + 3*x^4)*H[1, {6, 0}, 1, 0, 0, x])/((-1 + x)^4*(1 + x)^2) - (192*x*(3 - 54*x + 154*x^2 - 54*x^3 + 3*x^4)*H[1, {6, 1}, 0, -1, 0, x])/((-1 + x)^4*(1 + x)^2) + (128*x*(3 - 54*x + 154*x^2 - 54*x^3 + 3*x^4)*H[1, {6, 1}, 0, 0, 0, x])/((-1 + x)^4*(1 + x)^2) + (96*x*(3 - 54*x + 154*x^2 - 54*x^3 + 3*x^4)*H[1, {6, 1}, 0, 1, 0, x])/((-1 + x)^4*(1 + x)^2) - (32*x*(3 - 54*x + 154*x^2 - 54*x^3 + 3*x^4)*H[1, {6, 1}, 1, 0, 0, x])/((-1 + x)^4*(1 + x)^2) + (48*x*(3 - 54*x + 154*x^2 - 54*x^3 + 3*x^4)*H[{6, 0}, 0, -1, 0, 0, 1])/((-1 + x)^4*(1 + x)^2) - (48*x^2*(28 - 141*x + 178*x^2 - 141*x^3 + 28*x^4)*H[{6, 0}, 0, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (120*x^2*(28 - 141*x + 178*x^2 - 141*x^3 + 28*x^4)*H[{6, 0}, 0, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3) + (148*x^2*(28 - 141*x + 178*x^2 - 141*x^3 + 28*x^4)*H[{6, 0}, 0, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (96*x^2*(28 - 141*x + 178*x^2 - 141*x^3 + 28*x^4)*H[{6, 0}, 0, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^3) + (32*x^2*(28 - 141*x + 178*x^2 - 141*x^3 + 28*x^4)*H[{6, 0}, 0, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (96*x^2*(28 - 141*x + 178*x^2 - 141*x^3 + 28*x^4)*H[{6, 1}, 0, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (192*x*(3 - 54*x + 154*x^2 - 54*x^3 + 3*x^4)*H[{6, 1}, 0, -1, 0, 1, 1])/((-1 + x)^4*(1 + x)^2) + (240*x^2*(28 - 141*x + 178*x^2 - 141*x^3 + 28*x^4)*H[{6, 1}, 0, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3) - (296*x^2*(28 - 141*x + 178*x^2 - 141*x^3 + 28*x^4)*H[{6, 1}, 0, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (192*x^2*(28 - 141*x + 178*x^2 - 141*x^3 + 28*x^4)*H[{6, 1}, 0, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^3) - (64*x^2*(28 - 141*x + 178*x^2 - 141*x^3 + 28*x^4)*H[{6, 1}, 0, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (80*x*(3 - 54*x + 154*x^2 - 54*x^3 + 3*x^4)*H[{6, 1}, 0, 1, 0, 1, 1])/((-1 + x)^4*(1 + x)^2) + (16*x*(3 - 54*x + 154*x^2 - 54*x^3 + 3*x^4)*H[{6, 1}, 0, 1, 1, 0, 1])/((-1 + x)^4*(1 + x)^2) + H[0, x]*((x*(49905 + 52247*x + 49905*x^2))/(81*(-1 + x)^3*(1 + x)) + (2*x*(37365 - 212906*x + 1444920*x^2 - 8355720*x^3 + 34399389*x^4 - 101379577*x^5 + 226651759*x^6 - 396968674*x^7 + 558580163*x^8 - 638095811*x^9 + 594251827*x^10 - 443353815*x^11 + 258476754*x^12 - 109691589*x^13 + 27089291*x^14 + 2515249*x^15 - 5761978*x^16 + 2830886*x^17 - 727160*x^18 + 103647*x^19)*z2^2)/(405*(-1 + x)^5*(1 + x)^4*(1 - x + x^2)^6) + (2*x*(135 + 2996*x - 109681*x^2 + 671180*x^3 - 2333641*x^4 + 5571704*x^5 - 9919696*x^6 + 13697634*x^7 - 14942670*x^8 + 12943686*x^9 - 8833756*x^10 + 4650704*x^11 - 1802959*x^12 + 469790*x^13 - 64093*x^14 + 386*x^15 + 45*x^16)*z3)/(9*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^5) + z2*(-(x*(-2397 + 21489*x - 141018*x^2 + 573812*x^3 - 1652109*x^4 + 3450176*x^5 - 5499983*x^6 + 6733808*x^7 - 6413786*x^8 + 4664714*x^9 - 2549669*x^10 + 959120*x^11 - 220086*x^12 + 9857*x^13 + 2568*x^14))/(9*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^4) + (8*x^2*(436 - 957*x - 403*x^2 + 10289*x^3 - 10353*x^4 + 1732*x^5)*z3)/((-1 + x)^5*(1 + x)^4)) - (16*x^2*(9573 - 13681*x - 11393*x^2 + 314317*x^3 - 299911*x^4 + 49053*x^5)*z5)/(27*(-1 + x)^5*(1 + x)^4) - (24*x*(6 - 29*x + 53*x^2 - 101*x^3 + 671*x^4 - 3345*x^5 + 10774*x^6 - 24662*x^7 + 43138*x^8 - 59778*x^9 + 67162*x^10 - 61294*x^11 + 45412*x^12 - 27001*x^13 + 12651*x^14 - 4481*x^15 + 1129*x^16 - 173*x^17 + 12*x^18)*H[0, {6, 0}, 1]^2)/((-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) - (16*x^2*(5961666 - 15021301*x + 4754065*x^2 + 120042931*x^3 - 116335759*x^4 + 19936074*x^5)*z2*H[0, 0, {6, 1}, 1])/(225*(-1 + x)^5*(1 + x)^4) - (1648*x^2*(3 - 16*x + 29*x^2 - 16*x^3 + 3*x^4)*z2*H[0, 1, {6, 0}, 1])/(3*(-1 + x)^5*(1 + x)^3) + H[0, {6, 0}, 1]*((8*x*(6 - 29*x + 53*x^2 - 101*x^3 + 671*x^4 - 3345*x^5 + 10774*x^6 - 24662*x^7 + 43138*x^8 - 59778*x^9 + 67162*x^10 - 61294*x^11 + 45412*x^12 - 27001*x^13 + 12651*x^14 - 4481*x^15 + 1129*x^16 - 173*x^17 + 12*x^18)*z2)/(3*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) + (5024*x^2*(3 - 16*x + 29*x^2 - 16*x^3 + 3*x^4)*H[0, 0, {6, 1}, 1])/(3*(-1 + x)^5*(1 + x)^3) - (48*x^2*(3 - 16*x + 29*x^2 - 16*x^3 + 3*x^4)*H[0, 1, {6, 0}, 1])/((-1 + x)^5*(1 + x)^3)) - (1536*x^2*(3 - 16*x + 29*x^2 - 16*x^3 + 3*x^4)*z2*H[{6, 0}, {6, 1}, -1, 1])/((-1 + x)^5*(1 + x)^3) + (1536*x^2*(3 - 16*x + 29*x^2 - 16*x^3 + 3*x^4)*z2*H[{6, 0}, {6, 1}, {6, 1}, 1])/((-1 + x)^5*(1 + x)^3) - (8*x*(6 - 29*x + 53*x^2 - 101*x^3 + 671*x^4 - 3345*x^5 + 10774*x^6 - 24662*x^7 + 43138*x^8 - 59778*x^9 + 67162*x^10 - 61294*x^11 + 45412*x^12 - 27001*x^13 + 12651*x^14 - 4481*x^15 + 1129*x^16 - 173*x^17 + 12*x^18)*H[0, {6, 0}, 0, 0, 1])/(3*(-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) + (96*x*(6 - 29*x + 53*x^2 - 101*x^3 + 671*x^4 - 3345*x^5 + 10774*x^6 - 24662*x^7 + 43138*x^8 - 59778*x^9 + 67162*x^10 - 61294*x^11 + 45412*x^12 - 27001*x^13 + 12651*x^14 - 4481*x^15 + 1129*x^16 - 173*x^17 + 12*x^18)*H[{6, 1}, 0, -1, 0, 1])/((-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) + (96*x*(6 - 29*x + 53*x^2 - 101*x^3 + 671*x^4 - 3345*x^5 + 10774*x^6 - 24662*x^7 + 43138*x^8 - 59778*x^9 + 67162*x^10 - 61294*x^11 + 45412*x^12 - 27001*x^13 + 12651*x^14 - 4481*x^15 + 1129*x^16 - 173*x^17 + 12*x^18)*H[{6, 1}, 0, 0, 1, 1])/((-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) + H[{6, 1}, 1]*((16*x^2*(1996893 - 5049008*x + 1626596*x^2 + 40056218*x^3 - 38820494*x^4 + 6655029*x^5)*z2^2)/(135*(-1 + x)^5*(1 + x)^4) - (16*x^2*(2177313 - 5493743*x + 1750895*x^2 + 43777583*x^3 - 42426287*x^4 + 7271457*x^5)*z2*H[0, {6, 0}, 1])/(135*(-1 + x)^5*(1 + x)^4) - (288*x^2*(3 - 16*x + 29*x^2 - 16*x^3 + 3*x^4)*H[0, {6, 0}, 1]^2)/((-1 + x)^5*(1 + x)^3) - (160*x*(6 - 29*x + 53*x^2 - 101*x^3 + 671*x^4 - 3345*x^5 + 10774*x^6 - 24662*x^7 + 43138*x^8 - 59778*x^9 + 67162*x^10 - 61294*x^11 + 45412*x^12 - 27001*x^13 + 12651*x^14 - 4481*x^15 + 1129*x^16 - 173*x^17 + 12*x^18)*H[0, 0, {6, 1}, 1])/((-1 + x)^5*(1 + x)^3*(1 - x + x^2)^6) + (128*x^2*(3 - 16*x + 29*x^2 - 16*x^3 + 3*x^4)*H[0, {6, 0}, 0, 0, 1])/(3*(-1 + x)^5*(1 + x)^3) + (1536*x^2*(3 - 16*x + 29*x^2 - 16*x^3 + 3*x^4)*H[{6, 1}, 0, -1, 0, 1])/((-1 + x)^5*(1 + x)^3) + (1280*x^2*(3 - 16*x + 29*x^2 - 16*x^3 + 3*x^4)*H[{6, 1}, 0, 0, 1, 1])/((-1 + x)^5*(1 + x)^3)) - (384*x^2*(7626 - 19361*x + 6365*x^2 + 152291*x^3 - 147599*x^4 + 25314*x^5)*H[0, {6, 0}, 0, -1, 0, 1])/(25*(-1 + x)^5*(1 + x)^4) + (16*x^2*(3 - 16*x + 29*x^2 - 16*x^3 + 3*x^4)*H[0, {6, 0}, 0, 1, 0, 1])/((-1 + x)^5*(1 + x)^3) - (1024*x^2*(3 - 16*x + 29*x^2 - 16*x^3 + 3*x^4)*H[0, {6, 0}, 1, 0, 0, 1])/(3*(-1 + x)^5*(1 + x)^3) + (768*x^2*(7551 - 19036*x + 6040*x^2 + 151966*x^3 - 147274*x^4 + 25239*x^5)*H[0, {6, 1}, 0, -1, 0, 1])/(25*(-1 + x)^5*(1 + x)^4) + (384*x^2*(3 - 16*x + 29*x^2 - 16*x^3 + 3*x^4)*H[{6, 0}, 0, -1, 0, 0, 1])/((-1 + x)^5*(1 + x)^3) + (1536*x^2*(3 - 16*x + 29*x^2 - 16*x^3 + 3*x^4)*H[{6, 1}, 0, -1, 0, 1, 1])/((-1 + x)^5*(1 + x)^3) - (640*x^2*(3 - 16*x + 29*x^2 - 16*x^3 + 3*x^4)*H[{6, 1}, 0, 1, 0, 1, 1])/((-1 + x)^5*(1 + x)^3) + (128*x^2*(3 - 16*x + 29*x^2 - 16*x^3 + 3*x^4)*H[{6, 1}, 0, 1, 1, 0, 1])/((-1 + x)^5*(1 + x)^3)) + (768*x^2*(4 - 25*x + 8*x^2 - 25*x^3 + 4*x^4)*H[0, -1, -1, 0, 0, 0, x])/(-1 + x^2)^4 + (64*x^2*(36 - 237*x + 56*x^2 - 113*x^3 + 20*x^4)*H[0, -1, 0, -1, 0, 0, x])/(-1 + x^2)^4 + (288*x^2*(4 - 25*x + 8*x^2 - 25*x^3 + 4*x^4)*H[0, -1, 0, 0, -1, 0, x])/(-1 + x^2)^4 - (192*x^2*(28 - 179*x + 40*x^2 - 71*x^3 + 12*x^4)*H[0, -1, 0, 0, 0, 0, x])/(-1 + x^2)^4 - (128*x^2*(4 - 25*x + 8*x^2 - 25*x^3 + 4*x^4)*H[0, -1, 0, 0, 1, 0, x])/(-1 + x^2)^4 - (256*x^2*(4 - 28*x + 4*x^2 + 3*x^3)*H[0, -1, 0, 1, 0, 0, x])/(-1 + x^2)^4 - (160*x^2*(4 - 25*x + 8*x^2 - 25*x^3 + 4*x^4)*H[0, -1, 1, 0, 0, 0, x])/(-1 + x^2)^4 - (32*x^2*(-44 + 471*x - 619*x^2 + 1361*x^3 - 1269*x^4 + 196*x^5)*H[0, 0, -1, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^4) - (16*x^2*(-4 + 321*x - 557*x^2 + 2215*x^3 - 2115*x^4 + 332*x^5)*H[0, 0, -1, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^4) + (8*x^2*(380 - 759*x + 27*x^2 + 8475*x^3 - 8183*x^4 + 1404*x^5)*H[0, 0, -1, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^4) + (128*x^2*(4 + 6*x - 34*x^2 + 263*x^3 - 255*x^4 + 40*x^5)*H[0, 0, -1, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^4) + (64*x^2*(-4 + 99*x - 167*x^2 + 625*x^3 - 597*x^4 + 92*x^5)*H[0, 0, -1, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^4) + (48*x^2*(28 - 183*x + 48*x^2 - 117*x^3 + 20*x^4)*H[0, 0, 0, -1, -1, 0, x])/(-1 + x^2)^4 + (8*x^2*(108 - 775*x + 1179*x^2 + 2103*x^3 - 1587*x^4 + 220*x^5)*H[0, 0, 0, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^4) - (192*x^2*(4 - 25*x + 8*x^2 - 25*x^3 + 4*x^4)*H[0, 0, 0, -1, 1, 0, x])/(-1 + x^2)^4 + (32*x^2*(-16 + 101*x - 219*x^2 + 144*x^3 - 218*x^4 + 28*x^5)*H[0, 0, 0, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^4) - (16*x^2*(-20 + 125*x + 16*x^2 - 225*x^3 + 36*x^4)*H[0, 0, 0, 0, 1, 0, x])/(-1 + x^2)^4 - (192*x^2*(4 - 25*x + 8*x^2 - 25*x^3 + 4*x^4)*H[0, 0, 0, 1, -1, 0, x])/(-1 + x^2)^4 - (64*x^2*(22 - 163*x + 218*x^2 + 152*x^3 - 105*x^4 + 14*x^5)*H[0, 0, 0, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^4) + (64*x^2*(-4 + 99*x - 167*x^2 + 625*x^3 - 597*x^4 + 92*x^5)*H[0, 0, 1, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^4) + (128*x^2*(-2 + 20*x - 34*x^2 - x^3 - 9*x^4 + 2*x^5)*H[0, 0, 1, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^4) - (8*x^2*(244 - 673*x - 91*x^2 + 4397*x^3 - 4617*x^4 + 788*x^5)*H[0, 0, 1, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^4) - (32*x^2*(4 + 41*x - 101*x^2 + 559*x^3 - 539*x^4 + 84*x^5)*H[0, 0, 1, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^4) - (16*x^2*(4 + 159*x - 299*x^2 + 1813*x^3 - 1697*x^4 + 260*x^5)*H[0, 0, 1, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^4) - (384*x^2*(2 + 3*x - 11*x^2 + 88*x^3 - 84*x^4 + 14*x^5)*H[0, 0, {6, 0}, 0, -1, 0, 1])/((-1 + x)^5*(1 + x)^4) + (384*x^2*(2 + 3*x - 11*x^2 + 88*x^3 - 84*x^4 + 14*x^5)*H[0, 0, {6, 0}, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^4) + (256*x^2*(2 + 3*x - 11*x^2 + 88*x^3 - 84*x^4 + 14*x^5)*H[0, 0, {6, 0}, 0, 0, 0, 1])/((-1 + x)^5*(1 + x)^4) - (256*x^2*(2 + 3*x - 11*x^2 + 88*x^3 - 84*x^4 + 14*x^5)*H[0, 0, {6, 0}, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^4) + (192*x^2*(2 + 3*x - 11*x^2 + 88*x^3 - 84*x^4 + 14*x^5)*H[0, 0, {6, 0}, 0, 1, 0, 1])/((-1 + x)^5*(1 + x)^4) - (192*x^2*(2 + 3*x - 11*x^2 + 88*x^3 - 84*x^4 + 14*x^5)*H[0, 0, {6, 0}, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^4) - (64*x^2*(2 + 3*x - 11*x^2 + 88*x^3 - 84*x^4 + 14*x^5)*H[0, 0, {6, 0}, 1, 0, 0, 1])/((-1 + x)^5*(1 + x)^4) + (64*x^2*(2 + 3*x - 11*x^2 + 88*x^3 - 84*x^4 + 14*x^5)*H[0, 0, {6, 0}, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^4) + (768*x^2*(2 + 3*x - 11*x^2 + 88*x^3 - 84*x^4 + 14*x^5)*H[0, 0, {6, 1}, 0, -1, 0, 1])/((-1 + x)^5*(1 + x)^4) - (768*x^2*(2 + 3*x - 11*x^2 + 88*x^3 - 84*x^4 + 14*x^5)*H[0, 0, {6, 1}, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^4) - (512*x^2*(2 + 3*x - 11*x^2 + 88*x^3 - 84*x^4 + 14*x^5)*H[0, 0, {6, 1}, 0, 0, 0, 1])/((-1 + x)^5*(1 + x)^4) + (512*x^2*(2 + 3*x - 11*x^2 + 88*x^3 - 84*x^4 + 14*x^5)*H[0, 0, {6, 1}, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^4) - (384*x^2*(2 + 3*x - 11*x^2 + 88*x^3 - 84*x^4 + 14*x^5)*H[0, 0, {6, 1}, 0, 1, 0, 1])/((-1 + x)^5*(1 + x)^4) + (384*x^2*(2 + 3*x - 11*x^2 + 88*x^3 - 84*x^4 + 14*x^5)*H[0, 0, {6, 1}, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^4) + (128*x^2*(2 + 3*x - 11*x^2 + 88*x^3 - 84*x^4 + 14*x^5)*H[0, 0, {6, 1}, 1, 0, 0, 1])/((-1 + x)^5*(1 + x)^4) - (128*x^2*(2 + 3*x - 11*x^2 + 88*x^3 - 84*x^4 + 14*x^5)*H[0, 0, {6, 1}, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^4) - (160*x^2*(4 - 25*x + 8*x^2 - 25*x^3 + 4*x^4)*H[0, 1, -1, 0, 0, 0, x])/(-1 + x^2)^4 + (64*x^2*(32 - 219*x + 243*x^2 - 21*x^3 + 13*x^4)*H[0, 1, 0, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^4) + (16*x^2*(224 - 847*x + 559*x^2 + 2275*x^3 - 2355*x^4 + 432*x^5)*H[0, 1, 0, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^4) - (16*x^2*(298 - 1859*x + 1561*x^2 + 967*x^3 - 1337*x^4 + 226*x^5)*H[0, 1, 0, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^4) - (64*x^2*(38 - 153*x + 125*x^2 + 389*x^3 - 385*x^4 + 70*x^5)*H[0, 1, 0, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^4) + (16*x^2*(-84 + 637*x - 801*x^2 + 255*x^3 - 291*x^4 + 44*x^5)*H[0, 1, 0, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^4) - (32*x^2*(8 - 29*x + 138*x^2 - 29*x^3 + 8*x^4)*H[0, 1, 1, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3) + (8*x^2*(-8 - 19*x + 91*x^2 + 355*x^3 - 251*x^4 + 24*x^5)*H[0, 1, 1, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^4) - (16*x^2*(8 - 29*x + 138*x^2 - 29*x^3 + 8*x^4)*H[0, 1, 1, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (192*x^2*(4 - 25*x + 4*x^2)*H[0, 1, {6, 0}, 0, -1, 0, 1])/(-1 + x^2)^3 + (768*x^2*(3 - 16*x + 29*x^2 - 16*x^3 + 3*x^4)*H[0, 1, {6, 0}, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3) + (128*x^2*(4 - 25*x + 4*x^2)*H[0, 1, {6, 0}, 0, 0, 0, 1])/(-1 + x^2)^3 - (512*x^2*(3 - 16*x + 29*x^2 - 16*x^3 + 3*x^4)*H[0, 1, {6, 0}, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (96*x^2*(4 - 25*x + 4*x^2)*H[0, 1, {6, 0}, 0, 1, 0, 1])/(-1 + x^2)^3 - (384*x^2*(3 - 16*x + 29*x^2 - 16*x^3 + 3*x^4)*H[0, 1, {6, 0}, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^3) - (32*x^2*(4 - 25*x + 4*x^2)*H[0, 1, {6, 0}, 1, 0, 0, 1])/(-1 + x^2)^3 + (128*x^2*(3 - 16*x + 29*x^2 - 16*x^3 + 3*x^4)*H[0, 1, {6, 0}, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (384*x^2*(4 - 25*x + 4*x^2)*H[0, 1, {6, 1}, 0, -1, 0, 1])/(-1 + x^2)^3 - (1536*x^2*(3 - 16*x + 29*x^2 - 16*x^3 + 3*x^4)*H[0, 1, {6, 1}, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3) - (256*x^2*(4 - 25*x + 4*x^2)*H[0, 1, {6, 1}, 0, 0, 0, 1])/(-1 + x^2)^3 + (1024*x^2*(3 - 16*x + 29*x^2 - 16*x^3 + 3*x^4)*H[0, 1, {6, 1}, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (192*x^2*(4 - 25*x + 4*x^2)*H[0, 1, {6, 1}, 0, 1, 0, 1])/(-1 + x^2)^3 + (768*x^2*(3 - 16*x + 29*x^2 - 16*x^3 + 3*x^4)*H[0, 1, {6, 1}, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^3) + (64*x^2*(4 - 25*x + 4*x^2)*H[0, 1, {6, 1}, 1, 0, 0, 1])/(-1 + x^2)^3 - (256*x^2*(3 - 16*x + 29*x^2 - 16*x^3 + 3*x^4)*H[0, 1, {6, 1}, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (96*x^2*(8 - 23*x + 3*x^2 + 201*x^3 - 197*x^4 + 32*x^5)*H[0, {6, 0}, 0, -1, 0, 0, 1])/((-1 + x)^5*(1 + x)^4) - (96*x^2*(8 - 23*x + 3*x^2 + 201*x^3 - 197*x^4 + 32*x^5)*H[0, {6, 0}, 0, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^4) + (192*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[0, {6, 0}, 0, -1, 0, 1, 1])/((-1 + x)^5*(1 + x)^3) + (192*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[0, {6, 0}, 0, -1, 1, 0, 1])/((-1 + x)^5*(1 + x)^3) + (240*x^2*(8 - 23*x + 3*x^2 + 201*x^3 - 197*x^4 + 32*x^5)*H[0, {6, 0}, 0, 0, -1, 0, 1])/((-1 + x)^5*(1 + x)^4) - (240*x^2*(8 - 23*x + 3*x^2 + 201*x^3 - 197*x^4 + 32*x^5)*H[0, {6, 0}, 0, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^4) - (296*x^2*(8 - 23*x + 3*x^2 + 201*x^3 - 197*x^4 + 32*x^5)*H[0, {6, 0}, 0, 0, 0, 0, 1])/((-1 + x)^5*(1 + x)^4) + (296*x^2*(8 - 23*x + 3*x^2 + 201*x^3 - 197*x^4 + 32*x^5)*H[0, {6, 0}, 0, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^4) - (128*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[0, {6, 0}, 0, 0, 0, 1, 1])/((-1 + x)^5*(1 + x)^3) - (64*x^2*(40 - 115*x + 63*x^2 + 657*x^3 - 637*x^4 + 112*x^5)*H[0, {6, 0}, 0, 0, 1, 0, 1])/((-1 + x)^5*(1 + x)^4) + (192*x^2*(8 - 23*x + 3*x^2 + 201*x^3 - 197*x^4 + 32*x^5)*H[0, {6, 0}, 0, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^4) + (192*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[0, {6, 0}, 0, 1, -1, 0, 1])/((-1 + x)^5*(1 + x)^3) - (192*x^2*(8 - 23*x + 19*x^2 + 85*x^3 - 81*x^4 + 16*x^5)*H[0, {6, 0}, 0, 1, 0, 0, 1])/((-1 + x)^5*(1 + x)^4) + (64*x^2*(8 - 23*x + 3*x^2 + 201*x^3 - 197*x^4 + 32*x^5)*H[0, {6, 0}, 0, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^4) - (96*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[0, {6, 0}, 0, 1, 0, 1, 1])/((-1 + x)^5*(1 + x)^3) - (192*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[0, {6, 0}, 0, 1, 1, 0, 1])/((-1 + x)^5*(1 + x)^3) + (192*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[0, {6, 0}, 1, 0, -1, 0, 1])/((-1 + x)^5*(1 + x)^3) - (128*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[0, {6, 0}, 1, 0, 0, 0, 1])/((-1 + x)^5*(1 + x)^3) + (32*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[0, {6, 0}, 1, 0, 0, 1, 1])/((-1 + x)^5*(1 + x)^3) - (64*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[0, {6, 0}, 1, 0, 1, 0, 1])/((-1 + x)^5*(1 + x)^3) + (64*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[0, {6, 0}, 1, 1, 0, 0, 1])/((-1 + x)^5*(1 + x)^3) - (192*x^2*(8 - 23*x + 3*x^2 + 201*x^3 - 197*x^4 + 32*x^5)*H[0, {6, 1}, 0, -1, 0, 0, 1])/((-1 + x)^5*(1 + x)^4) + (192*x^2*(8 - 23*x + 3*x^2 + 201*x^3 - 197*x^4 + 32*x^5)*H[0, {6, 1}, 0, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^4) - (384*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[0, {6, 1}, 0, -1, 0, 1, 1])/((-1 + x)^5*(1 + x)^3) - (384*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[0, {6, 1}, 0, -1, 1, 0, 1])/((-1 + x)^5*(1 + x)^3) - (480*x^2*(8 - 23*x + 3*x^2 + 201*x^3 - 197*x^4 + 32*x^5)*H[0, {6, 1}, 0, 0, -1, 0, 1])/((-1 + x)^5*(1 + x)^4) + (480*x^2*(8 - 23*x + 3*x^2 + 201*x^3 - 197*x^4 + 32*x^5)*H[0, {6, 1}, 0, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^4) + (592*x^2*(8 - 23*x + 3*x^2 + 201*x^3 - 197*x^4 + 32*x^5)*H[0, {6, 1}, 0, 0, 0, 0, 1])/((-1 + x)^5*(1 + x)^4) - (592*x^2*(8 - 23*x + 3*x^2 + 201*x^3 - 197*x^4 + 32*x^5)*H[0, {6, 1}, 0, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^4) + (256*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[0, {6, 1}, 0, 0, 0, 1, 1])/((-1 + x)^5*(1 + x)^3) + (128*x^2*(40 - 115*x + 63*x^2 + 657*x^3 - 637*x^4 + 112*x^5)*H[0, {6, 1}, 0, 0, 1, 0, 1])/((-1 + x)^5*(1 + x)^4) - (384*x^2*(8 - 23*x + 3*x^2 + 201*x^3 - 197*x^4 + 32*x^5)*H[0, {6, 1}, 0, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^4) - (384*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[0, {6, 1}, 0, 1, -1, 0, 1])/((-1 + x)^5*(1 + x)^3) + (384*x^2*(8 - 23*x + 19*x^2 + 85*x^3 - 81*x^4 + 16*x^5)*H[0, {6, 1}, 0, 1, 0, 0, 1])/((-1 + x)^5*(1 + x)^4) - (128*x^2*(8 - 23*x + 3*x^2 + 201*x^3 - 197*x^4 + 32*x^5)*H[0, {6, 1}, 0, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^4) + (192*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[0, {6, 1}, 0, 1, 0, 1, 1])/((-1 + x)^5*(1 + x)^3) + (384*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[0, {6, 1}, 0, 1, 1, 0, 1])/((-1 + x)^5*(1 + x)^3) - (384*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[0, {6, 1}, 1, 0, -1, 0, 1])/((-1 + x)^5*(1 + x)^3) + (256*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[0, {6, 1}, 1, 0, 0, 0, 1])/((-1 + x)^5*(1 + x)^3) - (64*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[0, {6, 1}, 1, 0, 0, 1, 1])/((-1 + x)^5*(1 + x)^3) + (128*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[0, {6, 1}, 1, 0, 1, 0, 1])/((-1 + x)^5*(1 + x)^3) - (128*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[0, {6, 1}, 1, 1, 0, 0, 1])/((-1 + x)^5*(1 + x)^3) - (256*x^2*(4 - 31*x + 4*x^2)*H[1, -1, 0, -1, 0, 0, x])/(-1 + x^2)^3 + (256*x^2*(4 - 31*x + 4*x^2)*H[1, -1, 0, 0, 0, 0, x])/(-1 + x^2)^3 + (256*x^2*(4 - 31*x + 4*x^2)*H[1, -1, 0, 1, 0, 0, x])/(-1 + x^2)^3 - (128*x^2*(20 - 89*x + 162*x^2 - 89*x^3 + 20*x^4)*H[1, 0, -1, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (64*x^2*(52 - 283*x + 510*x^2 - 283*x^3 + 52*x^4)*H[1, 0, -1, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3) + (32*x^2*(220 - 1237*x + 2226*x^2 - 1237*x^3 + 220*x^4)*H[1, 0, -1, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (256*x^2*(16 - 97*x + 174*x^2 - 97*x^3 + 16*x^4)*H[1, 0, -1, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^3) + (256*x^2*(16 - 97*x + 174*x^2 - 97*x^3 + 16*x^4)*H[1, 0, -1, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (384*x^2*(4 - 27*x + 4*x^2)*H[1, 0, 0, -1, -1, 0, x])/(-1 + x^2)^3 + (64*x^2*(12 - 51*x + 43*x^2 + 307*x^3 - 283*x^4 + 44*x^5)*H[1, 0, 0, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^4) - (16*x^2*(272 - 2085*x + 1965*x^2 + 909*x^3 - 1157*x^4 + 144*x^5)*H[1, 0, 0, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^4) + (576*x^4*(4 - 25*x + 4*x^2)*H[1, 0, 0, 0, 0, 0, x])/(-1 + x^2)^4 + (32*x^2*(32 - 267*x + 175*x^2 + 571*x^3 - 615*x^4 + 80*x^5)*H[1, 0, 0, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^4) - (16*x^2*(208 - 1433*x + 1497*x^2 + 441*x^3 - 505*x^4 + 80*x^5)*H[1, 0, 0, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^4) + (256*x^2*(16 - 97*x + 174*x^2 - 97*x^3 + 16*x^4)*H[1, 0, 1, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (32*x^2*(16 - 181*x + 16*x^2)*H[1, 0, 1, 0, -1, 0, x])/(-1 + x^2)^3 - (8*x^2*(784 - 4229*x + 4261*x^2 + 1093*x^3 - 1445*x^4 + 400*x^5)*H[1, 0, 1, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^4) - (128*x^2*(16 - 97*x + 174*x^2 - 97*x^3 + 16*x^4)*H[1, 0, 1, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^3) - (16*x^2*(208 - 1377*x + 2482*x^2 - 1377*x^3 + 208*x^4)*H[1, 0, 1, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (192*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[1, 0, {6, 0}, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3) - (128*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[1, 0, {6, 0}, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (96*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[1, 0, {6, 0}, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^3) + (32*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[1, 0, {6, 0}, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (384*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[1, 0, {6, 1}, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3) + (256*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[1, 0, {6, 1}, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (192*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[1, 0, {6, 1}, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^3) - (64*x^2*(8 - 31*x + 58*x^2 - 31*x^3 + 8*x^4)*H[1, 0, {6, 1}, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (128*x^2*(16 - 119*x + 230*x^2 - 119*x^3 + 16*x^4)*H[1, 1, 0, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (64*x^2*(80 - 463*x + 814*x^2 - 463*x^3 + 80*x^4)*H[1, 1, 0, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3) - (8*x^2*(976 - 5463*x + 5511*x^2 + 3399*x^3 - 3607*x^4 + 720*x^5)*H[1, 1, 0, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^4) - (256*x^2*(16 - 97*x + 174*x^2 - 97*x^3 + 16*x^4)*H[1, 1, 0, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^3) - (16*x^2*(112 - 877*x + 1722*x^2 - 877*x^3 + 112*x^4)*H[1, 1, 0, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (32*x^2*(16 - 43*x + 16*x^2)*H[1, 1, 1, 0, 0, 0, x])/(-1 + x^2)^3 - (384*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*H[1, {6, 0}, 0, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (960*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*H[1, {6, 0}, 0, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3) + (1184*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*H[1, {6, 0}, 0, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (768*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*H[1, {6, 0}, 0, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^3) + (256*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*H[1, {6, 0}, 0, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (768*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*H[1, {6, 1}, 0, -1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (1920*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*H[1, {6, 1}, 0, 0, -1, 0, x])/((-1 + x)^5*(1 + x)^3) - (2368*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*H[1, {6, 1}, 0, 0, 0, 0, x])/((-1 + x)^5*(1 + x)^3) - (1536*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*H[1, {6, 1}, 0, 0, 1, 0, x])/((-1 + x)^5*(1 + x)^3) - (512*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*H[1, {6, 1}, 0, 1, 0, 0, x])/((-1 + x)^5*(1 + x)^3) + (288*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, -1, -1, 0, 0, 1])/(-1 + x^2)^3 - (288*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, -1, -1, 0, 0, x])/(-1 + x^2)^3 + (240*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, -1, 0, -1, 0, 1])/(-1 + x^2)^3 - (240*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, -1, 0, -1, 0, x])/(-1 + x^2)^3 - (456*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, -1, 0, 0, 0, 1])/(-1 + x^2)^3 + (456*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, -1, 0, 0, 0, x])/(-1 + x^2)^3 - (384*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*H[{6, 0}, 0, -1, 0, 0, 1, 1])/((-1 + x)^5*(1 + x)^3) - (192*x^2*(24 - 163*x + 290*x^2 - 163*x^3 + 24*x^4)*H[{6, 0}, 0, -1, 0, 1, 0, 1])/((-1 + x)^5*(1 + x)^3) + (192*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, -1, 0, 1, 0, x])/(-1 + x^2)^3 - (192*x^2*(24 - 163*x + 290*x^2 - 163*x^3 + 24*x^4)*H[{6, 0}, 0, -1, 1, 0, 0, 1])/((-1 + x)^5*(1 + x)^3) + (192*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, -1, 1, 0, 0, x])/(-1 + x^2)^3 - (144*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, 0, -1, -1, 0, 1])/(-1 + x^2)^3 + (144*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, 0, -1, -1, 0, x])/(-1 + x^2)^3 - (168*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, 0, -1, 0, 0, 1])/(-1 + x^2)^3 + (168*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, 0, -1, 0, 0, x])/(-1 + x^2)^3 - (960*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*H[{6, 0}, 0, 0, -1, 0, 1, 1])/((-1 + x)^5*(1 + x)^3) - (960*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*H[{6, 0}, 0, 0, -1, 1, 0, 1])/((-1 + x)^5*(1 + x)^3) - (448*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, 0, 0, -1, 0, 1])/(-1 + x^2)^3 + (448*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, 0, 0, -1, 0, x])/(-1 + x^2)^3 - (176*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, 0, 0, 0, 0, 1])/(-1 + x^2)^3 + (176*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, 0, 0, 0, 0, x])/(-1 + x^2)^3 + (1184*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*H[{6, 0}, 0, 0, 0, 0, 1, 1])/((-1 + x)^5*(1 + x)^3) + (32*x^2*(410 - 2735*x + 4872*x^2 - 2735*x^3 + 410*x^4)*H[{6, 0}, 0, 0, 0, 1, 0, 1])/((-1 + x)^5*(1 + x)^3) - (320*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, 0, 0, 1, 0, x])/(-1 + x^2)^3 - (960*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*H[{6, 0}, 0, 0, 1, -1, 0, 1])/((-1 + x)^5*(1 + x)^3) + (32*x^2*(378 - 2471*x + 4408*x^2 - 2471*x^3 + 378*x^4)*H[{6, 0}, 0, 0, 1, 0, 0, 1])/((-1 + x)^5*(1 + x)^3) - (64*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, 0, 1, 0, 0, x])/(-1 + x^2)^3 + (768*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*H[{6, 0}, 0, 0, 1, 0, 1, 1])/((-1 + x)^5*(1 + x)^3) + (1536*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*H[{6, 0}, 0, 0, 1, 1, 0, 1])/((-1 + x)^5*(1 + x)^3) - (192*x^2*(24 - 163*x + 290*x^2 - 163*x^3 + 24*x^4)*H[{6, 0}, 0, 1, -1, 0, 0, 1])/((-1 + x)^5*(1 + x)^3) + (192*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, 1, -1, 0, 0, x])/(-1 + x^2)^3 - (96*x^2*(104 - 683*x + 1218*x^2 - 683*x^3 + 104*x^4)*H[{6, 0}, 0, 1, 0, -1, 0, 1])/((-1 + x)^5*(1 + x)^3) + (96*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, 1, 0, -1, 0, x])/(-1 + x^2)^3 + (16*x^2*(792 - 5239*x + 9338*x^2 - 5239*x^3 + 792*x^4)*H[{6, 0}, 0, 1, 0, 0, 0, 1])/((-1 + x)^5*(1 + x)^3) - (208*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, 1, 0, 0, 0, x])/(-1 + x^2)^3 + (256*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*H[{6, 0}, 0, 1, 0, 0, 1, 1])/((-1 + x)^5*(1 + x)^3) + (32*x^2*(332 - 2179*x + 3886*x^2 - 2179*x^3 + 332*x^4)*H[{6, 0}, 0, 1, 0, 1, 0, 1])/((-1 + x)^5*(1 + x)^3) - (96*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, 1, 0, 1, 0, x])/(-1 + x^2)^3 + (32*x^2*(172 - 1139*x + 2030*x^2 - 1139*x^3 + 172*x^4)*H[{6, 0}, 0, 1, 1, 0, 0, 1])/((-1 + x)^5*(1 + x)^3) - (96*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, 1, 1, 0, 0, x])/(-1 + x^2)^3 - (288*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, {6, 0}, 0, -1, 0, 1])/(-1 + x^2)^3 + (288*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, {6, 0}, 0, -1, 0, x])/(-1 + x^2)^3 + (192*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, {6, 0}, 0, 0, 0, 1])/(-1 + x^2)^3 - (192*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, {6, 0}, 0, 0, 0, x])/(-1 + x^2)^3 + (144*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, {6, 0}, 0, 1, 0, 1])/(-1 + x^2)^3 - (144*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, {6, 0}, 0, 1, 0, x])/(-1 + x^2)^3 - (48*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, {6, 0}, 1, 0, 0, 1])/(-1 + x^2)^3 + (48*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, {6, 0}, 1, 0, 0, x])/(-1 + x^2)^3 + (576*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, {6, 1}, 0, -1, 0, 1])/(-1 + x^2)^3 - (576*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, {6, 1}, 0, -1, 0, x])/(-1 + x^2)^3 - (384*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, {6, 1}, 0, 0, 0, 1])/(-1 + x^2)^3 + (384*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, {6, 1}, 0, 0, 0, x])/(-1 + x^2)^3 - (288*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, {6, 1}, 0, 1, 0, 1])/(-1 + x^2)^3 + (288*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, {6, 1}, 0, 1, 0, x])/(-1 + x^2)^3 + (96*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, {6, 1}, 1, 0, 0, 1])/(-1 + x^2)^3 - (96*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 0, {6, 1}, 1, 0, 0, x])/(-1 + x^2)^3 - (384*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*H[{6, 0}, 1, 0, -1, 0, 0, 1])/((-1 + x)^5*(1 + x)^3) - (64*x^2*(158 - 1041*x + 1856*x^2 - 1041*x^3 + 158*x^4)*H[{6, 0}, 1, 0, 0, -1, 0, 1])/((-1 + x)^5*(1 + x)^3) + (128*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 1, 0, 0, -1, 0, x])/(-1 + x^2)^3 + (64*x^2*(187 - 1219*x + 2175*x^2 - 1219*x^3 + 187*x^4)*H[{6, 0}, 1, 0, 0, 0, 0, 1])/((-1 + x)^5*(1 + x)^3) - (32*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 1, 0, 0, 0, 0, x])/(-1 + x^2)^3 + (64*x^2*(124 - 813*x + 1450*x^2 - 813*x^3 + 124*x^4)*H[{6, 0}, 1, 0, 0, 1, 0, 1])/((-1 + x)^5*(1 + x)^3) - (64*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 1, 0, 0, 1, 0, x])/(-1 + x^2)^3 + (64*x^2*(36 - 227*x + 406*x^2 - 227*x^3 + 36*x^4)*H[{6, 0}, 1, 0, 1, 0, 0, 1])/((-1 + x)^5*(1 + x)^3) + (64*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 1, 0, 1, 0, 0, x])/(-1 + x^2)^3 - (64*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 1, 1, 0, 0, 0, 1])/(-1 + x^2)^3 + (64*x^2*(4 - 25*x + 4*x^2)*H[{6, 0}, 1, 1, 0, 0, 0, x])/(-1 + x^2)^3 - (576*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, -1, -1, 0, 0, 1])/(-1 + x^2)^3 + (576*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, -1, -1, 0, 0, x])/(-1 + x^2)^3 - (480*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, -1, 0, -1, 0, 1])/(-1 + x^2)^3 + (480*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, -1, 0, -1, 0, x])/(-1 + x^2)^3 + (912*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, -1, 0, 0, 0, 1])/(-1 + x^2)^3 - (912*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, -1, 0, 0, 0, x])/(-1 + x^2)^3 + (768*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*H[{6, 1}, 0, -1, 0, 0, 1, 1])/((-1 + x)^5*(1 + x)^3) + (384*x^2*(24 - 163*x + 290*x^2 - 163*x^3 + 24*x^4)*H[{6, 1}, 0, -1, 0, 1, 0, 1])/((-1 + x)^5*(1 + x)^3) - (384*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, -1, 0, 1, 0, x])/(-1 + x^2)^3 + (384*x^2*(24 - 163*x + 290*x^2 - 163*x^3 + 24*x^4)*H[{6, 1}, 0, -1, 1, 0, 0, 1])/((-1 + x)^5*(1 + x)^3) - (384*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, -1, 1, 0, 0, x])/(-1 + x^2)^3 + (288*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, 0, -1, -1, 0, 1])/(-1 + x^2)^3 - (288*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, 0, -1, -1, 0, x])/(-1 + x^2)^3 + (336*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, 0, -1, 0, 0, 1])/(-1 + x^2)^3 - (336*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, 0, -1, 0, 0, x])/(-1 + x^2)^3 + (1920*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*H[{6, 1}, 0, 0, -1, 0, 1, 1])/((-1 + x)^5*(1 + x)^3) + (1920*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*H[{6, 1}, 0, 0, -1, 1, 0, 1])/((-1 + x)^5*(1 + x)^3) + (896*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, 0, 0, -1, 0, 1])/(-1 + x^2)^3 - (896*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, 0, 0, -1, 0, x])/(-1 + x^2)^3 + (352*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, 0, 0, 0, 0, 1])/(-1 + x^2)^3 - (352*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, 0, 0, 0, 0, x])/(-1 + x^2)^3 - (2368*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*H[{6, 1}, 0, 0, 0, 0, 1, 1])/((-1 + x)^5*(1 + x)^3) - (64*x^2*(410 - 2735*x + 4872*x^2 - 2735*x^3 + 410*x^4)*H[{6, 1}, 0, 0, 0, 1, 0, 1])/((-1 + x)^5*(1 + x)^3) + (640*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, 0, 0, 1, 0, x])/(-1 + x^2)^3 + (1920*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*H[{6, 1}, 0, 0, 1, -1, 0, 1])/((-1 + x)^5*(1 + x)^3) - (64*x^2*(378 - 2471*x + 4408*x^2 - 2471*x^3 + 378*x^4)*H[{6, 1}, 0, 0, 1, 0, 0, 1])/((-1 + x)^5*(1 + x)^3) + (128*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, 0, 1, 0, 0, x])/(-1 + x^2)^3 - (1536*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*H[{6, 1}, 0, 0, 1, 0, 1, 1])/((-1 + x)^5*(1 + x)^3) - (3072*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*H[{6, 1}, 0, 0, 1, 1, 0, 1])/((-1 + x)^5*(1 + x)^3) + (384*x^2*(24 - 163*x + 290*x^2 - 163*x^3 + 24*x^4)*H[{6, 1}, 0, 1, -1, 0, 0, 1])/((-1 + x)^5*(1 + x)^3) - (384*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, 1, -1, 0, 0, x])/(-1 + x^2)^3 + (192*x^2*(104 - 683*x + 1218*x^2 - 683*x^3 + 104*x^4)*H[{6, 1}, 0, 1, 0, -1, 0, 1])/((-1 + x)^5*(1 + x)^3) - (192*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, 1, 0, -1, 0, x])/(-1 + x^2)^3 - (32*x^2*(792 - 5239*x + 9338*x^2 - 5239*x^3 + 792*x^4)*H[{6, 1}, 0, 1, 0, 0, 0, 1])/((-1 + x)^5*(1 + x)^3) + (416*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, 1, 0, 0, 0, x])/(-1 + x^2)^3 - (512*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*H[{6, 1}, 0, 1, 0, 0, 1, 1])/((-1 + x)^5*(1 + x)^3) - (64*x^2*(332 - 2179*x + 3886*x^2 - 2179*x^3 + 332*x^4)*H[{6, 1}, 0, 1, 0, 1, 0, 1])/((-1 + x)^5*(1 + x)^3) + (192*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, 1, 0, 1, 0, x])/(-1 + x^2)^3 - (64*x^2*(172 - 1139*x + 2030*x^2 - 1139*x^3 + 172*x^4)*H[{6, 1}, 0, 1, 1, 0, 0, 1])/((-1 + x)^5*(1 + x)^3) + (192*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, 1, 1, 0, 0, x])/(-1 + x^2)^3 + (576*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, {6, 0}, 0, -1, 0, 1])/(-1 + x^2)^3 - (576*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, {6, 0}, 0, -1, 0, x])/(-1 + x^2)^3 - (384*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, {6, 0}, 0, 0, 0, 1])/(-1 + x^2)^3 + (384*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, {6, 0}, 0, 0, 0, x])/(-1 + x^2)^3 - (288*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, {6, 0}, 0, 1, 0, 1])/(-1 + x^2)^3 + (288*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, {6, 0}, 0, 1, 0, x])/(-1 + x^2)^3 + (96*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, {6, 0}, 1, 0, 0, 1])/(-1 + x^2)^3 - (96*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, {6, 0}, 1, 0, 0, x])/(-1 + x^2)^3 - (1152*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, {6, 1}, 0, -1, 0, 1])/(-1 + x^2)^3 + (1152*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, {6, 1}, 0, -1, 0, x])/(-1 + x^2)^3 + (768*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, {6, 1}, 0, 0, 0, 1])/(-1 + x^2)^3 - (768*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, {6, 1}, 0, 0, 0, x])/(-1 + x^2)^3 + (576*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, {6, 1}, 0, 1, 0, 1])/(-1 + x^2)^3 - (576*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, {6, 1}, 0, 1, 0, x])/(-1 + x^2)^3 - (192*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, {6, 1}, 1, 0, 0, 1])/(-1 + x^2)^3 + (192*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 0, {6, 1}, 1, 0, 0, x])/(-1 + x^2)^3 + (768*x^2*(10 - 65*x + 116*x^2 - 65*x^3 + 10*x^4)*H[{6, 1}, 1, 0, -1, 0, 0, 1])/((-1 + x)^5*(1 + x)^3) + (128*x^2*(158 - 1041*x + 1856*x^2 - 1041*x^3 + 158*x^4)*H[{6, 1}, 1, 0, 0, -1, 0, 1])/((-1 + x)^5*(1 + x)^3) - (256*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 1, 0, 0, -1, 0, x])/(-1 + x^2)^3 - (128*x^2*(187 - 1219*x + 2175*x^2 - 1219*x^3 + 187*x^4)*H[{6, 1}, 1, 0, 0, 0, 0, 1])/((-1 + x)^5*(1 + x)^3) + (64*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 1, 0, 0, 0, 0, x])/(-1 + x^2)^3 - (128*x^2*(124 - 813*x + 1450*x^2 - 813*x^3 + 124*x^4)*H[{6, 1}, 1, 0, 0, 1, 0, 1])/((-1 + x)^5*(1 + x)^3) + (128*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 1, 0, 0, 1, 0, x])/(-1 + x^2)^3 - (128*x^2*(36 - 227*x + 406*x^2 - 227*x^3 + 36*x^4)*H[{6, 1}, 1, 0, 1, 0, 0, 1])/((-1 + x)^5*(1 + x)^3) - (128*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 1, 0, 1, 0, 0, x])/(-1 + x^2)^3 + (128*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 1, 1, 0, 0, 0, 1])/(-1 + x^2)^3 - (128*x^2*(4 - 25*x + 4*x^2)*H[{6, 1}, 1, 1, 0, 0, 0, x])/(-1 + x^2)^3)));

Scalar = ( 1 + asr*Cf*(-2 - (2*(1 + x^2)*z2)/(-1 + x^2) - (8*x*H[0, x])/(-1 + x^2) + (-2 + (2*(1 + x^2)*H[0, x])/(-1 + x^2))/Ep - (4*(1 + x^2)*H[-1, 0, x])/(-1 + x^2) + (2*(1 + x^2)*H[0, 0, x])/(-1 + x^2) + Ep*(-4 + ((1 + 8*x - x^2)*z2)/(-1 + x^2) - (4*(1 + x^2)*z3)/(-1 + x^2) + (4*(1 + x^2)*z2*H[-1, x])/(-1 + x^2) + ((2*(1 - 6*x + x^2))/(-1 + x^2) + ((1 + x^2)*z2)/(1 - x^2))*H[0, x] + (16*x*H[-1, 0, x])/(-1 + x^2) - (8*x*H[0, 0, x])/(-1 + x^2) + (8*(1 + x^2)*H[-1, -1, 0, x])/(-1 + x^2) - (4*(1 + x^2)*H[-1, 0, 0, x])/(-1 + x^2) - (4*(1 + x^2)*H[0, -1, 0, x])/(-1 + x^2) + (2*(1 + x^2)*H[0, 0, 0, x])/(-1 + x^2)) + Ep^2*(-8 + ((-1 + 12*x - 3*x^2)*z2)/(-1 + x^2) - (14*(1 + x^2)*z2^2)/(5*(-1 + x^2)) + (2*(-1 + 24*x + x^2)*z3)/(3*(-1 + x^2)) + ((-16*x*z2)/(-1 + x^2) + (8*(1 + x^2)*z3)/(-1 + x^2))*H[-1, x] + ((4*(1 - 6*x + x^2))/(-1 + x^2) + (4*x*z2)/(-1 + x^2) - (14*(1 + x^2)*z3)/(3*(-1 + x^2)))*H[0, x] - (8*(1 + x^2)*z2*H[-1, -1, x])/(-1 + x^2) + ((-4*(1 - 6*x + x^2))/(-1 + x^2) + (2*(1 + x^2)*z2)/(-1 + x^2))*H[-1, 0, x] + (4*(1 + x^2)*z2*H[0, -1, x])/(-1 + x^2) + ((2*(1 - 6*x + x^2))/(-1 + x^2) + ((1 + x^2)*z2)/(1 - x^2))*H[0, 0, x] - (32*x*H[-1, -1, 0, x])/(-1 + x^2) + (16*x*H[-1, 0, 0, x])/(-1 + x^2) + (16*x*H[0, -1, 0, x])/(-1 + x^2) - (8*x*H[0, 0, 0, x])/(-1 + x^2) - (16*(1 + x^2)*H[-1, -1, -1, 0, x])/(-1 + x^2) + (8*(1 + x^2)*H[-1, -1, 0, 0, x])/(-1 + x^2) + (8*(1 + x^2)*H[-1, 0, -1, 0, x])/(-1 + x^2) - (4*(1 + x^2)*H[-1, 0, 0, 0, x])/(-1 + x^2) + (8*(1 + x^2)*H[0, -1, -1, 0, x])/(-1 + x^2) - (4*(1 + x^2)*H[0, -1, 0, 0, x])/(-1 + x^2) - (4*(1 + x^2)*H[0, 0, -1, 0, x])/(-1 + x^2) + (2*(1 + x^2)*H[0, 0, 0, 0, x])/(-1 + x^2))) + asr^2*(Cf*nl*Tf*(196/27 + ((8 + 96*x - 88*x^2)*z2)/(9 - 9*x^2) + (16*(1 + x^2)*z3)/(3*(-1 + x^2)) - (16*(1 + x^2)*z2*H[-1, x])/(3*(-1 + x^2)) + ((-16*(7 - 48*x + 7*x^2))/(27*(-1 + x^2)) + ((8 + 8*x^2)*z2)/(3 - 3*x^2))*H[0, x] + (20/9 - (20*(1 + x^2)*H[0, x])/(9*(-1 + x^2)))/Ep + (-4/3 + (4*(1 + x^2)*H[0, x])/(3*(-1 + x^2)))/Ep^2 + (16*(5 - 12*x + 5*x^2)*H[-1, 0, x])/(9*(-1 + x^2)) + ((40 - 96*x + 40*x^2)*H[0, 0, x])/(9 - 9*x^2) - (32*(1 + x^2)*H[-1, -1, 0, x])/(3*(-1 + x^2)) + (16*(1 + x^2)*H[-1, 0, 0, x])/(3*(-1 + x^2)) + (16*(1 + x^2)*H[0, -1, 0, x])/(3*(-1 + x^2)) + ((8 + 8*x^2)*H[0, 0, 0, x])/(3 - 3*x^2) + Ep*(1706/81 + (8*(-41 - 246*x + 115*x^2)*z2)/(27*(-1 + x^2)) + (96*(1 + x^2)*z2^2)/(5*(-1 + x^2)) + (64*(1 - 9*x + 4*x^2)*z3)/(9*(-1 + x^2)) + ((-32*(5 - 18*x + 5*x^2)*z2)/(9*(-1 + x^2)) - (32*(1 + x^2)*z3)/(-1 + x^2))*H[-1, x] + ((-16*(77 - 636*x + 77*x^2))/(81*(-1 + x^2)) - (4*(5 - 36*x + 5*x^2)*z2)/(9*(-1 + x^2)) + (16*(1 + x^2)*z3)/(3*(-1 + x^2)))*H[0, x] + (32*(1 + x^2)*z2*H[-1, -1, x])/(-1 + x^2) + ((16*(37 - 246*x + 37*x^2))/(27*(-1 + x^2)) + (8*(1 + x^2)*z2)/(-1 + x^2))*H[-1, 0, x] - (16*(1 + x^2)*z2*H[0, -1, x])/(-1 + x^2) + ((-8*(37 - 246*x + 37*x^2))/(27*(-1 + x^2)) - (4*(1 + x^2)*z2)/(-1 + x^2))*H[0, 0, x] - (64*(5 - 18*x + 5*x^2)*H[-1, -1, 0, x])/(9*(-1 + x^2)) + (32*(5 - 18*x + 5*x^2)*H[-1, 0, 0, x])/(9*(-1 + x^2)) + (32*(5 - 18*x + 5*x^2)*H[0, -1, 0, x])/(9*(-1 + x^2)) + ((80 - 288*x + 80*x^2)*H[0, 0, 0, x])/(9 - 9*x^2) + (64*(1 + x^2)*H[-1, -1, -1, 0, x])/(-1 + x^2) - (32*(1 + x^2)*H[-1, -1, 0, 0, x])/(-1 + x^2) - (32*(1 + x^2)*H[-1, 0, -1, 0, x])/(-1 + x^2) + (16*(1 + x^2)*H[-1, 0, 0, 0, x])/(-1 + x^2) - (32*(1 + x^2)*H[0, -1, -1, 0, x])/(-1 + x^2) + (16*(1 + x^2)*H[0, -1, 0, 0, x])/(-1 + x^2) + (16*(1 + x^2)*H[0, 0, -1, 0, x])/(-1 + x^2) - (8*(1 + x^2)*H[0, 0, 0, 0, x])/(-1 + x^2))) + Cf*nh*Tf*((4*(407 + 694*x + 407*x^2))/(27*(1 + x)^2) - (4*(17 + 104*x + 94*x^2 + 104*x^3 + 17*x^4)*z2)/(3*(1 + x)^4) + ((-32*(7 - 4*x + 38*x^2 - 4*x^3 + 7*x^4))/(27*(-1 + x)*(1 + x)^3) - (4*(1 + x^2)*z2)/(-1 + x^2))*H[0, x] + (8*(5 + 2*x + 34*x^2 + 2*x^3 + 5*x^4)*H[0, 0, x])/(9*(1 + x)^4) + ((8 + 8*x^2)*H[0, 0, 0, x])/(3 - 3*x^2) + Ep*((2*(2107 + 4454*x + 2107*x^2))/(27*(1 + x)^2) + ((64*ln2*(8 + 41*x + 46*x^2 + 41*x^3 + 8*x^4))/(3*(1 + x)^4) - (4*(-1007 - 3310*x - 304*x^2 + 3374*x^3 + 895*x^4))/(27*(-1 + x)*(1 + x)^3))*z2 + (8*(1 + x^2)*z2^2)/(5*(-1 + x^2)) - (8*(123 + 582*x + 718*x^2 + 582*x^3 + 123*x^4)*z3)/(9*(1 + x)^4) - (16*(5 + 2*x + 34*x^2 + 2*x^3 + 5*x^4)*z2*H[-1, x])/(3*(1 + x)^4) + ((-64*(3 - 50*x + 3*x^2))/(27*(-1 + x^2)) + (16*x*(15 + 51*x + 115*x^2 + 9*x^3 + 10*x^4)*z2)/(9*(-1 + x)*(1 + x)^4) + (56*(1 + x^2)*z3)/(9*(-1 + x^2)))*H[0, x] + ((64*(7 - 4*x + 38*x^2 - 4*x^3 + 7*x^4))/(27*(-1 + x)*(1 + x)^3) + ((8 + 8*x^2)*z2)/(3 - 3*x^2))*H[-1, 0, x] + (16*(1 + x^2)*z2*H[0, -1, x])/(-1 + x^2) + ((-8*(37 - 154*x + 152*x^2 + 122*x^3 + 19*x^4))/(27*(-1 + x)*(1 + x)^3) - (4*(1 + x^2)*z2)/(-1 + x^2))*H[0, 0, x] - (16*(5 + 2*x + 34*x^2 + 2*x^3 + 5*x^4)*H[-1, 0, 0, x])/(9*(1 + x)^4) - (16*(5 + 2*x + 34*x^2 + 2*x^3 + 5*x^4)*H[0, -1, 0, x])/(9*(1 + x)^4) + (16*(-5 + 15*x + 10*x^2 + 138*x^3 + 3*x^4 + 15*x^5)*H[0, 0, 0, x])/(9*(-1 + x)*(1 + x)^4) + (32*(5 + 2*x + 34*x^2 + 2*x^3 + 5*x^4)*H[1, 0, 0, x])/(9*(1 + x)^4) - (16*(1 + x^2)*H[-1, 0, 0, 0, x])/(3*(-1 + x^2)) + (16*(1 + x^2)*H[0, -1, 0, 0, x])/(3*(-1 + x^2)) + (16*(1 + x^2)*H[0, 0, -1, 0, x])/(3*(-1 + x^2)) - (8*(1 + x^2)*H[0, 0, 0, 0, x])/(-1 + x^2) - (32*(1 + x^2)*H[0, 1, 0, 0, x])/(3*(-1 + x^2)))) + Ca*Cf*(-869/27 + ((-144*ln2*x)/(1 + x)^2 - (2*(91 + 562*x - 539*x^2 + 34*x^3))/(9*(-1 + x)*(1 + x)^2))*z2 - ((3 + 3*x + 116*x^2 + 32*x^3 + 71*x^4 + 71*x^5)*z2^2)/(5*(-1 + x)^2*(1 + x)^3) - (2*(49 - 17*x + 79*x^2 + 13*x^3)*z3)/(3*(-1 + x)*(1 + x)^2) + ((2*(25 - 137*x + 169*x^2 + 7*x^3)*z2)/(3*(-1 + x)*(1 + x)^2) + (8*(1 + x^2)^2*z3)/(-1 + x^2)^2)*H[-1, x] + ((22*(11 - 114*x + 11*x^2))/(27*(-1 + x^2)) + (2*(11 - 2*x - 113*x^2 - 194*x^3 + 2*x^4)*z2)/(3*(-1 + x)*(1 + x)^3) + ((26 + 26*x + 44*x^2 - 52*x^3 - 30*x^4 - 30*x^5)*z3)/((-1 + x)^2*(1 + x)^3))*H[0, x] + (11/3 - (11*(1 + x^2)*H[0, x])/(3*(-1 + x^2)))/Ep^2 + ((-4*(1 + x^2)*z2)/(-1 + x^2) - (8*(1 + x^2)^2*z3)/(-1 + x^2)^2)*H[1, x] + ((106 - 204*x + 106*x^2)/(9 - 9*x^2) + (16*(1 + x^2)*z2)/(-1 + x^2)^2)*H[-1, 0, x] + (4*(-5 - 5*x + 20*x^2 - 16*x^3 + 7*x^4 + 7*x^5)*z2*H[0, -1, x])/((-1 + x)^2*(1 + x)^3) + ((-2*(-67 + 74*x + 11*x^2 + 50*x^3))/(9*(-1 + x)*(1 + x)^2) + (4*(1 + x + 3*x^2 + x^3 + x^4 + x^5)*z2)/((-1 + x)^2*(1 + x)^3))*H[0, 0, x] + (4*(1 + x^2)^2*z2*H[0, 1, x])/(-1 + x^2)^2 + ((-8*(1 + x^2))/(-1 + x^2) + (16*(-2 - x^2 + x^4)*z2)/(-1 + x^2)^2)*H[1, 0, x] + (208*(1 + x^2)*H[-1, -1, 0, x])/(3*(-1 + x^2)) - (2*(61 + 175*x - 35*x^2 + 79*x^3)*H[-1, 0, 0, x])/(3*(-1 + x)*(1 + x)^2) - (24*(1 + x^2)*H[-1, 1, 0, x])/(-1 + x^2) - (8*(1 + 10*x + 25*x^2 + 34*x^3)*H[0, -1, 0, x])/(3*(-1 + x)*(1 + x)^2) + (2*(11 - 2*x - 53*x^2 - 74*x^3 + 62*x^4)*H[0, 0, 0, x])/(3*(-1 + x)*(1 + x)^3) + (16*x*(1 + x + 2*x^2)*H[0, 1, 0, x])/((-1 + x)*(1 + x)^2) + (-49/9 + ((-2 + 6*x^2)*z2)/(-1 + x^2) - (2*(1 + x^2)^2*z3)/(-1 + x^2)^2 + ((67*(1 + x^2))/(9*(-1 + x^2)) + ((2 - 4*x^2 - 6*x^4)*z2)/(-1 + x^2)^2)*H[0, x] - (4*(1 + x^2)*H[-1, 0, x])/(-1 + x^2) + (8*x^2*H[0, 0, x])/(-1 + x^2) + (4*(1 + x^2)*H[1, 0, x])/(-1 + x^2) + (4*(1 + x^2)^2*H[0, -1, 0, x])/(-1 + x^2)^2 - (8*(x^2 + x^4)*H[0, 0, 0, x])/(-1 + x^2)^2 - (4*(1 + x^2)^2*H[0, 1, 0, x])/(-1 + x^2)^2)/Ep - (24*(1 + x^2)*H[1, -1, 0, x])/(-1 + x^2) - (16*(-3 + x^2)*H[1, 0, 0, x])/(-1 + x^2) + (8*(1 + x^2)*H[1, 1, 0, x])/(-1 + x^2) - (16*(1 + x^2)^2*H[-1, 0, -1, 0, x])/(-1 + x^2)^2 + (8*(3 + 4*x^2 + x^4)*H[-1, 0, 0, 0, x])/(-1 + x^2)^2 + (16*(1 + x^2)^2*H[-1, 0, 1, 0, x])/(-1 + x^2)^2 - (40*(1 + x^2)^2*H[0, -1, -1, 0, x])/(-1 + x^2)^2 + (8*(1 + x + x^2 + 15*x^3 + 7*x^4 + 7*x^5)*H[0, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^3) + (24*(1 + x^2)^2*H[0, -1, 1, 0, x])/(-1 + x^2)^2 + (8*(1 + x + 22*x^2 + 2*x^3 + 11*x^4 + 11*x^5)*H[0, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^3) - (12*x^2*(1 + 7*x + 4*x^2 + 4*x^3)*H[0, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^3) - (8*(1 + 8*x^2 + 7*x^4)*H[0, 0, 1, 0, x])/(-1 + x^2)^2 + (24*(1 + x^2)^2*H[0, 1, -1, 0, x])/(-1 + x^2)^2 - (8*(3 + 3*x - 8*x^2 + 16*x^3 + x^4 + x^5)*H[0, 1, 0, 0, x])/((-1 + x)^2*(1 + x)^3) - (8*(1 + x^2)^2*H[0, 1, 1, 0, x])/(-1 + x^2)^2 + (16*(1 + x^2)^2*H[1, 0, -1, 0, x])/(-1 + x^2)^2 + (8*(-5 - 4*x^2 + x^4)*H[1, 0, 0, 0, x])/(-1 + x^2)^2 - (16*(1 + x^2)^2*H[1, 0, 1, 0, x])/(-1 + x^2)^2 + Ep*(-6437/162 + (576*li4half*x)/(1 + x)^2 + (24*ln2^4*x)/(1 + x)^2 - ((325 - 1158*x + 801*x^2 + 570*x^3 + 124*x^4)*z2^2)/(5*(-1 + x)*(1 + x)^3) + ((-1055 - 3683*x + 4591*x^2 + 739*x^3)*z3)/(9*(-1 + x)*(1 + x)^2) + z2*((288*ln2^2*x)/(1 + x)^2 - (12*ln2*(11 + 74*x + 11*x^2))/(1 + x)^2 + (4*(-493 - 1480*x + 2783*x^2 + 206*x^3))/(27*(-1 + x)*(1 + x)^2) + ((-2 - 2*x + 392*x^2 - 304*x^3 + 46*x^4 + 46*x^5)*z3)/((-1 + x)^2*(1 + x)^3)) - ((157 + 157*x + 628*x^2 - 80*x^3 + 117*x^4 + 117*x^5)*z5)/((-1 + x)^2*(1 + x)^3) + (((-24*ln2*(3 + 8*x + 3*x^2))/(1 + x)^2 + (2*(61 + 349*x - 623*x^2 + 277*x^3))/(9*(-1 + x)*(1 + x)^2))*z2 + (4*(54 + 54*x + 53*x^2 + 95*x^3 + 20*x^4 + 20*x^5)*z2^2)/(5*(-1 + x)^2*(1 + x)^3) + (2*(91 - 55*x + 211*x^2 + 65*x^3)*z3)/((-1 + x)*(1 + x)^2))*H[-1, x] + ((2*(1061 - 16710*x + 1061*x^2))/(81*(-1 + x^2)) + ((103 - 820*x - 496*x^2 + 404*x^3 - 95*x^4)*z2)/(9*(-1 + x)*(1 + x)^3) + ((88 + 88*x + 622*x^2 - 526*x^3 - 40*x^4 - 40*x^5)*z2^2)/(5*(-1 + x)^2*(1 + x)^3) - (4*(38 + 40*x - 263*x^2 + 268*x^3 + 47*x^4)*z3)/(3*(-1 + x)*(1 + x)^3))*H[0, x] + (((8*(1 + x^2))/(-1 + x^2) - (24*ln2*(3 + 8*x + 3*x^2))/(1 + x)^2)*z2 - (4*(52 + 52*x + 53*x^2 + 95*x^3 + 22*x^4 + 22*x^5)*z2^2)/(5*(-1 + x)^2*(1 + x)^3) + (2*(-95 - 53*x + 9*x^2 + 51*x^3)*z3)/((-1 + x)*(1 + x)^2))*H[1, x] + ((12*(-17 + 33*x - 49*x^2 + x^3)*z2)/((-1 + x)*(1 + x)^2) - (32*(1 + x^2)^2*z3)/(-1 + x^2)^2)*H[-1, -1, x] + ((-4*(341 - 1266*x + 341*x^2))/(27*(-1 + x^2)) - (4*(-18 + 61*x + 26*x^2 - 19*x^3 + 2*x^4)*z2)/((-1 + x)*(1 + x)^3) - (16*(-4 - 4*x - 7*x^2 + 5*x^3 + 3*x^4 + 3*x^5)*z3)/((-1 + x)^2*(1 + x)^3))*H[-1, 0, x] + ((24*(1 + x^2)*z2)/(-1 + x^2) + (32*(1 + x^2)^2*z3)/(-1 + x^2)^2)*H[-1, 1, x] + (((-96*ln2*x^2)/((-1 + x)*(1 + x)^3) + (8 + 48*x + 420*x^2 + 816*x^3 + 76*x^4)/((-1 + x)*(1 + x)^3))*z2 + (4*(-33 - 33*x - 4*x^2 - 32*x^3 + 15*x^4 + 15*x^5)*z3)/((-1 + x)^2*(1 + x)^3))*H[0, -1, x] + ((2*(341 - 2599*x + 1127*x^2 + 395*x^3))/(27*(-1 + x)*(1 + x)^2) + ((11 + 2*x - 88*x^2 + 98*x^3 - 67*x^4)*z2)/((-1 + x)*(1 + x)^3) + (4*(13 + 13*x + 20*x^2 + 56*x^3 + 25*x^4 + 25*x^5)*z3)/((-1 + x)^2*(1 + x)^3))*H[0, 0, x] + (((-96*ln2*x^2)/((-1 + x)*(1 + x)^3) - (16*x*(1 + x + 2*x^2))/((-1 + x)*(1 + x)^2))*z2 + ((84 + 84*x - 352*x^2 + 400*x^3 - 60*x^4 - 60*x^5)*z3)/((-1 + x)^2*(1 + x)^3))*H[0, 1, x] + ((48*(-1 - 2*x + 3*x^2 + 2*x^3)*z2)/((-1 + x)*(1 + x)^2) + (32*(1 + x^2)^2*z3)/(-1 + x^2)^2)*H[1, -1, x] + ((4*(1 + 6*x + x^2))/(-1 + x^2) - (4*(5 - 66*x + 82*x^2 - 50*x^3 + 13*x^4)*z2)/((-1 + x)*(1 + x)^3) + (16*(-2 - 2*x - 7*x^2 + 5*x^3 + x^4 + x^5)*z3)/((-1 + x)^2*(1 + x)^3))*H[1, 0, x] + ((-8*(1 + x^2)*z2)/(-1 + x^2) - (32*(1 + x^2)^2*z3)/(-1 + x^2)^2)*H[1, 1, x] + ((-4*(47 + 306*x + 47*x^2))/(9*(-1 + x^2)) - (16*(1 + 4*x^2 + 3*x^4)*z2)/(-1 + x^2)^2)*H[-1, -1, 0, x] + (16*(-4 - 4*x + 7*x^2 - 11*x^3 + 2*x^4 + 2*x^5)*z2*H[-1, 0, -1, x])/((-1 + x)^2*(1 + x)^3) + ((2*(137 + 1037*x - 115*x^2 + 173*x^3))/(9*(-1 + x)*(1 + x)^2) - (8*(2 + 2*x + 3*x^2 + 5*x^3 + 2*x^4 + 2*x^5)*z2)/((-1 + x)^2*(1 + x)^3))*H[-1, 0, 0, x] - (16*(1 + x^2)^2*z2*H[-1, 0, 1, x])/(-1 + x^2)^2 + ((48*(1 + x^2))/(-1 + x^2) + (16*(-1 + 4*x^2 + 5*x^4)*z2)/(-1 + x^2)^2)*H[-1, 1, 0, x] - (8*(-19 - 19*x + 64*x^2 - 68*x^3 + 17*x^4 + 17*x^5)*z2*H[0, -1, -1, x])/((-1 + x)^2*(1 + x)^3) + ((4*(-35 - 62*x + 523*x^2 + 190*x^3))/(9*(-1 + x)*(1 + x)^2) + (4*(-29 - 29*x + 38*x^2 - 42*x^3 + 27*x^4 + 27*x^5)*z2)/((-1 + x)^2*(1 + x)^3))*H[0, -1, 0, x] - (24*(1 + x^2)^2*z2*H[0, -1, 1, x])/(-1 + x^2)^2 - (8*(5 + 5*x + 39*x^2 - 3*x^3 + 13*x^4 + 13*x^5)*z2*H[0, 0, -1, x])/((-1 + x)^2*(1 + x)^3) + ((-2*(-134 + 515*x + 569*x^2 + 263*x^3 + 379*x^4))/(9*(-1 + x)*(1 + x)^3) + (4*(2 + 2*x - 3*x^2 + 87*x^3 + 40*x^4 + 40*x^5)*z2)/((-1 + x)^2*(1 + x)^3))*H[0, 0, 0, x] + (8*(1 + 8*x^2 + 7*x^4)*z2*H[0, 0, 1, x])/(-1 + x^2)^2 - (24*(1 + x + 6*x^2 - 2*x^3 + x^4 + x^5)*z2*H[0, 1, -1, x])/((-1 + x)^2*(1 + x)^3) + ((-8*(1 - x + 9*x^2 + 7*x^3))/((-1 + x)*(1 + x)^2) - (4*(-13 - 13*x + 2*x^2 + 18*x^3 + 23*x^4 + 23*x^5)*z2)/((-1 + x)^2*(1 + x)^3))*H[0, 1, 0, x] + (8*(1 + x^2)^2*z2*H[0, 1, 1, x])/(-1 + x^2)^2 + ((48*(1 + x^2))/(-1 + x^2) + (16*(-1 + 4*x^2 + 5*x^4)*z2)/(-1 + x^2)^2)*H[1, -1, 0, x] - (16*(-10 - 10*x + 7*x^2 - 11*x^3 + 8*x^4 + 8*x^5)*z2*H[1, 0, -1, x])/((-1 + x)^2*(1 + x)^3) + ((-4*(-1 + 61*x - 45*x^2 + 17*x^3))/((-1 + x)*(1 + x)^2) + (8*x^2*(3 + 5*x + 4*x^2 + 4*x^3)*z2)/((-1 + x)^2*(1 + x)^3))*H[1, 0, 0, x] + (16*(1 + x^2)^2*z2*H[1, 0, 1, x])/(-1 + x^2)^2 + ((-16*(1 + x^2))/(-1 + x^2) - (16*(-1 + 4*x^2 + 5*x^4)*z2)/(-1 + x^2)^2)*H[1, 1, 0, x] - (480*(1 + x^2)*H[-1, -1, -1, 0, x])/(-1 + x^2) + (4*(65 + 155*x + x^2 + 91*x^3)*H[-1, -1, 0, 0, x])/((-1 + x)*(1 + x)^2) + (144*(1 + x^2)*H[-1, -1, 1, 0, x])/(-1 + x^2) + (4*(63 + 173*x - 17*x^2 + 93*x^3)*H[-1, 0, -1, 0, x])/((-1 + x)*(1 + x)^2) - (2*(35 + 388*x + 206*x^2 + 4*x^3 + 87*x^4)*H[-1, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) - (16*(5 + 15*x - 3*x^2 + 7*x^3)*H[-1, 0, 1, 0, x])/((-1 + x)*(1 + x)^2) + (144*(1 + x^2)*H[-1, 1, -1, 0, x])/(-1 + x^2) - (8*(15 + 17*x + 7*x^2 + 9*x^3)*H[-1, 1, 0, 0, x])/((-1 + x)*(1 + x)^2) - (48*(1 + x^2)*H[-1, 1, 1, 0, x])/(-1 + x^2) + (16*(1 + 14*x + 25*x^2 + 38*x^3)*H[0, -1, -1, 0, x])/((-1 + x)*(1 + x)^2) - (4*(-4 + 12*x + 161*x^2 + 52*x^3 + 101*x^4)*H[0, -1, 0, 0, x])/((-1 + x)*(1 + x)^3) - (96*x*(1 + x + 2*x^2)*H[0, -1, 1, 0, x])/((-1 + x)*(1 + x)^2) - (4*(5 + 50*x - 41*x^2 - 6*x^3 + 92*x^4)*H[0, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) + (2*(11 - 49*x^2 - 56*x^3 + 32*x^4)*H[0, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) + (16*x*(5 + x - 3*x^2 + 7*x^3)*H[0, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) - (96*x*(1 + x + 2*x^2)*H[0, 1, -1, 0, x])/((-1 + x)*(1 + x)^2) + (8*(3 - 8*x + 24*x^2 + 8*x^3 + 7*x^4)*H[0, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) + (32*x*(1 + x + 2*x^2)*H[0, 1, 1, 0, x])/((-1 + x)*(1 + x)^2) + (144*(1 + x^2)*H[1, -1, -1, 0, x])/(-1 + x^2) - (8*(15 + 17*x + 7*x^2 + 9*x^3)*H[1, -1, 0, 0, x])/((-1 + x)*(1 + x)^2) - (48*(1 + x^2)*H[1, -1, 1, 0, x])/(-1 + x^2) + (8*(-25 - 47*x + 23*x^2 + x^3)*H[1, 0, -1, 0, x])/((-1 + x)*(1 + x)^2) + (4*(33 + 148*x - 56*x^2 + 20*x^3 - 25*x^4)*H[1, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) - (64*(-1 - 2*x + x^2)*H[1, 0, 1, 0, x])/((-1 + x)*(1 + x)^2) - (48*(1 + x^2)*H[1, 1, -1, 0, x])/(-1 + x^2) - (8*(-13 + 13*x - 21*x^2 + 5*x^3)*H[1, 1, 0, 0, x])/((-1 + x)*(1 + x)^2) + (16*(1 + x^2)*H[1, 1, 1, 0, x])/(-1 + x^2) + (64*(1 + x^2)^2*H[-1, -1, 0, -1, 0, x])/(-1 + x^2)^2 - (16*(3 + 8*x^2 + 5*x^4)*H[-1, -1, 0, 0, 0, x])/(-1 + x^2)^2 - (64*(1 + x^2)^2*H[-1, -1, 0, 1, 0, x])/(-1 + x^2)^2 + (160*(1 + x^2)^2*H[-1, 0, -1, -1, 0, x])/(-1 + x^2)^2 - (16*(11 + 11*x + 23*x^2 + 9*x^3 + 5*x^4 + 5*x^5)*H[-1, 0, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^3) - (96*(1 + x^2)^2*H[-1, 0, -1, 1, 0, x])/(-1 + x^2)^2 - (16*(17 + 17*x + 14*x^2 + 34*x^3 + 7*x^4 + 7*x^5)*H[-1, 0, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^3) + (24*(6 + 6*x + 11*x^2 + 5*x^3 + 2*x^4 + 2*x^5)*H[-1, 0, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^3) + (16*(11 + 16*x^2 + 5*x^4)*H[-1, 0, 0, 1, 0, x])/(-1 + x^2)^2 - (96*(1 + x^2)^2*H[-1, 0, 1, -1, 0, x])/(-1 + x^2)^2 + (16*(3 + 3*x + 20*x^2 - 4*x^3 + 5*x^4 + 5*x^5)*H[-1, 0, 1, 0, 0, x])/((-1 + x)^2*(1 + x)^3) + (32*(1 + x^2)^2*H[-1, 0, 1, 1, 0, x])/(-1 + x^2)^2 - (64*(1 + x^2)^2*H[-1, 1, 0, -1, 0, x])/(-1 + x^2)^2 + (16*(1 + 8*x^2 + 7*x^4)*H[-1, 1, 0, 0, 0, x])/(-1 + x^2)^2 + (64*(1 + x^2)^2*H[-1, 1, 0, 1, 0, x])/(-1 + x^2)^2 + (304*(1 + x^2)^2*H[0, -1, -1, -1, 0, x])/(-1 + x^2)^2 - (16*(7 + 7*x + 19*x^2 + 37*x^3 + 21*x^4 + 21*x^5)*H[0, -1, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^3) - (144*(1 + x^2)^2*H[0, -1, -1, 1, 0, x])/(-1 + x^2)^2 - (16*(7 + 7*x + 25*x^2 + 47*x^3 + 29*x^4 + 29*x^5)*H[0, -1, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^3) + (16*(-4 - 4*x + 3*x^2 + 37*x^3 + 24*x^4 + 24*x^5)*H[0, -1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^3) + (64*(1 + x + 2*x^2 + 8*x^3 + 4*x^4 + 4*x^5)*H[0, -1, 0, 1, 0, x])/((-1 + x)^2*(1 + x)^3) - (144*(1 + x^2)^2*H[0, -1, 1, -1, 0, x])/(-1 + x^2)^2 + (32*(3 + 3*x + 5*x^2 + 7*x^3 + 3*x^4 + 3*x^5)*H[0, -1, 1, 0, 0, x])/((-1 + x)^2*(1 + x)^3) + (48*(1 + x^2)^2*H[0, -1, 1, 1, 0, x])/(-1 + x^2)^2 - (16*(5 + 5*x + 78*x^2 + 18*x^3 + 43*x^4 + 43*x^5)*H[0, 0, -1, -1, 0, x])/((-1 + x)^2*(1 + x)^3) + (8*(2 + 2*x + 91*x^2 + 25*x^3 + 56*x^4 + 56*x^5)*H[0, 0, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^3) + (48*(1 + 8*x^2 + 7*x^4)*H[0, 0, -1, 1, 0, x])/(-1 + x^2)^2 + (8*(2 + 2*x + 37*x^2 + 91*x^3 + 62*x^4 + 62*x^5)*H[0, 0, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^3) - (4*x^2*(5 + 43*x + 24*x^2 + 24*x^3)*H[0, 0, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^3) - (16*(1 + x + 5*x^2 + 29*x^3 + 16*x^4 + 16*x^5)*H[0, 0, 0, 1, 0, x])/((-1 + x)^2*(1 + x)^3) + (48*(1 + 8*x^2 + 7*x^4)*H[0, 0, 1, -1, 0, x])/(-1 + x^2)^2 - (16*(3 + 3*x + 19*x^2 + 7*x^3 + 10*x^4 + 10*x^5)*H[0, 0, 1, 0, 0, x])/((-1 + x)^2*(1 + x)^3) - (16*(1 + 8*x^2 + 7*x^4)*H[0, 0, 1, 1, 0, x])/(-1 + x^2)^2 - (144*(1 + x^2)^2*H[0, 1, -1, -1, 0, x])/(-1 + x^2)^2 + (32*(3 + 3*x + 5*x^2 + 7*x^3 + 3*x^4 + 3*x^5)*H[0, 1, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^3) + (48*(1 + x^2)^2*H[0, 1, -1, 1, 0, x])/(-1 + x^2)^2 + (16*(7 + 7*x - 6*x^2 + 46*x^3 + 13*x^4 + 13*x^5)*H[0, 1, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^3) - (16*(2 + 2*x - 12*x^2 + 38*x^3 + 11*x^4 + 11*x^5)*H[0, 1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^3) - (48*(1 + x + 8*x^3 + 3*x^4 + 3*x^5)*H[0, 1, 0, 1, 0, x])/((-1 + x)^2*(1 + x)^3) + (48*(1 + x^2)^2*H[0, 1, 1, -1, 0, x])/(-1 + x^2)^2 + (16*(-5 - 5*x + 6*x^2 - 14*x^3 + x^4 + x^5)*H[0, 1, 1, 0, 0, x])/((-1 + x)^2*(1 + x)^3) - (16*(1 + x^2)^2*H[0, 1, 1, 1, 0, x])/(-1 + x^2)^2 - (64*(1 + x^2)^2*H[1, -1, 0, -1, 0, x])/(-1 + x^2)^2 + (16*(1 + 8*x^2 + 7*x^4)*H[1, -1, 0, 0, 0, x])/(-1 + x^2)^2 + (64*(1 + x^2)^2*H[1, -1, 0, 1, 0, x])/(-1 + x^2)^2 - (160*(1 + x^2)^2*H[1, 0, -1, -1, 0, x])/(-1 + x^2)^2 + (16*(13 + 13*x + 23*x^2 + 9*x^3 + 3*x^4 + 3*x^5)*H[1, 0, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^3) + (96*(1 + x^2)^2*H[1, 0, -1, 1, 0, x])/(-1 + x^2)^2 + (16*(19 + 19*x + 14*x^2 + 34*x^3 + 5*x^4 + 5*x^5)*H[1, 0, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^3) - (24*(8 + 8*x + 11*x^2 + 5*x^3)*H[1, 0, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^3) - (16*(11 + 16*x^2 + 5*x^4)*H[1, 0, 0, 1, 0, x])/(-1 + x^2)^2 + (96*(1 + x^2)^2*H[1, 0, 1, -1, 0, x])/(-1 + x^2)^2 - (16*(7 + 7*x + 20*x^2 - 4*x^3 + x^4 + x^5)*H[1, 0, 1, 0, 0, x])/((-1 + x)^2*(1 + x)^3) - (32*(1 + x^2)^2*H[1, 0, 1, 1, 0, x])/(-1 + x^2)^2 + (64*(1 + x^2)^2*H[1, 1, 0, -1, 0, x])/(-1 + x^2)^2 - (16*(1 + 8*x^2 + 7*x^4)*H[1, 1, 0, 0, 0, x])/(-1 + x^2)^2 - (64*(1 + x^2)^2*H[1, 1, 0, 1, 0, x])/(-1 + x^2)^2)) + Cf^2*(29 + ((288*ln2*x)/(1 + x)^2 + (2*(-3 + 75*x - 53*x^2 + 5*x^3))/((-1 + x)*(1 + x)^2))*z2 + (2*(-59 + 9*x - 176*x^2 + 420*x^3 + 113*x^4 + 181*x^5)*z2^2)/(5*(-1 + x)^2*(1 + x)^3) - (8*(7 + 17*x - 22*x^2 + 17*x^3 + 5*x^4)*z3)/(-1 + x^2)^2 + (4*(-5 + 49*x - 53*x^2 + x^3)*z2*H[-1, x])/((-1 + x)*(1 + x)^2) + ((-4*(3 - 10*x + 3*x^2))/(-1 + x^2) - (4*(-3 - 11*x + 47*x^2 - 27*x^3 - 44*x^4 + 6*x^5)*z2)/((-1 + x)^2*(1 + x)^3) + (32*(1 + 4*x - 3*x^2 + 4*x^3 + x^4)*z3)/((-1 + x)*(1 + x)^3))*H[0, x] + (16*(1 + x^2)^2*z3*H[1, x])/(-1 + x^2)^2 + ((-12*(5 - 14*x + 5*x^2))/(-1 + x^2) + (16*(1 + x^2)^2*z2)/(-1 + x^2)^2)*H[-1, 0, x] - (8*(-7 - 7*x + 16*x^2 - 20*x^3 + 5*x^4 + 5*x^5)*z2*H[0, -1, x])/((-1 + x)^2*(1 + x)^3) + ((4*(3 - 15*x + 51*x^2 - 73*x^3 + 26*x^4))/(-1 + x^2)^2 + (8*(-1 + x - 5*x^2 + 17*x^3 + 5*x^4 + 7*x^5)*z2)/((-1 + x)^2*(1 + x)^3))*H[0, 0, x] + (2 - (4*(1 + x^2)*H[0, x])/(-1 + x^2) + (4*(1 + x^2)^2*H[0, 0, x])/(-1 + x^2)^2)/Ep^2 + ((32*(-1 + x))/(1 + x) + (16*(1 + 5*x - 18*x^2 + 22*x^3 - 3*x^4 + x^5)*z2)/((-1 + x)^2*(1 + x)^3))*H[1, 0, x] - (16*(1 + x^2)*H[-1, -1, 0, x])/(-1 + x^2) + (4*(5 + 58*x - 2*x^2 + 58*x^3 + 9*x^4)*H[-1, 0, 0, x])/(-1 + x^2)^2 + (8*(3 - 22*x + 20*x^2 - 22*x^3 + 5*x^4)*H[0, -1, 0, x])/(-1 + x^2)^2 - (4*(-1 + 31*x + 65*x^2 - 9*x^3 + 10*x^5)*H[0, 0, 0, x])/((-1 + x)^2*(1 + x)^3) + (4 + (4*(1 + x^2)*z2)/(-1 + x^2) + ((-4*(1 - 4*x + x^2))/(-1 + x^2) - (4*(1 + x^2)^2*z2)/(-1 + x^2)^2)*H[0, x] + (8*(1 + x^2)*H[-1, 0, x])/(-1 + x^2) - (4*(-1 + 8*x + 8*x^3 + x^4)*H[0, 0, x])/(-1 + x^2)^2 - (16*(1 + x^2)^2*H[-1, 0, 0, x])/(-1 + x^2)^2 - (8*(1 + x^2)^2*H[0, -1, 0, x])/(-1 + x^2)^2 + (12*(1 + x^2)^2*H[0, 0, 0, x])/(-1 + x^2)^2)/Ep - (16*(1 - 6*x + 2*x^2 - 6*x^3 + x^4)*H[0, 1, 0, x])/(-1 + x^2)^2 + (8*(5 - 16*x + 6*x^2 - 16*x^3 + 5*x^4)*H[1, 0, 0, x])/(-1 + x^2)^2 + (64*(1 + x^2)^2*H[-1, -1, 0, 0, x])/(-1 + x^2)^2 + (32*(1 + x^2)^2*H[-1, 0, -1, 0, x])/(-1 + x^2)^2 - (48*(1 + x^2)^2*H[-1, 0, 0, 0, x])/(-1 + x^2)^2 + (16*(1 + x^2)^2*H[0, -1, -1, 0, x])/(-1 + x^2)^2 - (8*(3 - 5*x + 36*x^2 - 16*x^3 + 15*x^4 + 7*x^5)*H[0, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^3) - (8*(-1 + 3*x + 10*x^2 + 10*x^3 + 7*x^4 + 11*x^5)*H[0, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^3) + (4*(7 + 7*x + 16*x^2 + 52*x^3 + 27*x^4 + 27*x^5)*H[0, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^3) + (16*(-1 + 2*x^2 + 3*x^4)*H[0, 0, 1, 0, x])/(-1 + x^2)^2 - (16*(-1 + x)*H[0, 1, 0, 0, x])/(1 + x) - (32*(1 + x^2)^2*H[1, 0, -1, 0, x])/(-1 + x^2)^2 + (32*(1 + 3*x - 8*x^2 + 12*x^3 - x^4 + x^5)*H[1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^3) + (32*(1 + x^2)^2*H[1, 0, 1, 0, x])/(-1 + x^2)^2 + Ep*(-113/2 - (1152*li4half*x)/(1 + x)^2 - (48*ln2^4*x)/(1 + x)^2 + (2*(-157 + 583*x + 679*x^2 - 3283*x^3 + 1240*x^4 + 202*x^5)*z2^2)/(5*(-1 + x)^2*(1 + x)^3) - (2*(239 + 744*x - 1138*x^2 - 672*x^3 + 683*x^4)*z3)/(3*(-1 + x^2)^2) + z2*((-576*ln2^2*x)/(1 + x)^2 + (24*ln2*(11 + 74*x + 11*x^2))/(1 + x)^2 - (8*(-5 - 90*x + 67*x^2 + 4*x^3))/((-1 + x)*(1 + x)^2) - (4*(3 + 19*x + 140*x^2 - 48*x^3 + 27*x^4 + 43*x^5)*z3)/((-1 + x)^2*(1 + x)^3)) + (6*(-3 + 109*x - 368*x^2 + 516*x^3 - 35*x^4 + 77*x^5)*z5)/((-1 + x)^2*(1 + x)^3) + (((48*ln2*(3 + 8*x + 3*x^2))/(1 + x)^2 + (4*(29 - 115*x - 7*x^2 + 5*x^3))/((-1 + x)*(1 + x)^2))*z2 - (8*(121 + 87*x + 271*x^2 - 27*x^3 + 35*x^4 + x^5)*z2^2)/(5*(-1 + x)^2*(1 + x)^3) + (4*(-21 + 93*x - 101*x^2 + 13*x^3)*z3)/((-1 + x)*(1 + x)^2))*H[-1, x] + ((-12*(3 - 10*x + 3*x^2))/(-1 + x^2) - (4*(-6 + 43*x - 74*x^2 + 50*x^3 - 52*x^4 + 23*x^5)*z2)/((-1 + x)^2*(1 + x)^3) - (2*(53 + 325*x - 84*x^2 + 1488*x^3 + 377*x^4 + 649*x^5)*z2^2)/(5*(-1 + x)^2*(1 + x)^3) - (4*(53 - 91*x + 732*x^2 - 576*x^3 + 211*x^4 + 55*x^5)*z3)/(3*(-1 + x)^2*(1 + x)^3))*H[0, x] + (((-32*(-1 + x))/(1 + x) + (48*ln2*(3 + 8*x + 3*x^2))/(1 + x)^2)*z2 - (8*(-130 - 26*x - 573*x^2 + 425*x^3 - 48*x^4 + 56*x^5)*z2^2)/(5*(-1 + x)^2*(1 + x)^3) - (4*(55 - 138*x + 70*x^2 - 138*x^3 + 55*x^4)*z3)/(-1 + x^2)^2)*H[1, x] - (8*(-29 + 121*x - 125*x^2 + 25*x^3)*z2*H[-1, -1, x])/((-1 + x)*(1 + x)^2) + ((-8*(3 - 86*x + 3*x^2))/(-1 + x^2) + (4*(29 - 197*x - 58*x^2 + 90*x^3 - 131*x^4 + 11*x^5)*z2)/((-1 + x)^2*(1 + x)^3) + (64*(1 + 4*x - 3*x^2 + 4*x^3 + x^4)*z3)/((-1 + x)*(1 + x)^3))*H[-1, 0, x] - (64*(1 + x^2)^2*z3*H[-1, 1, x])/(-1 + x^2)^2 + (((192*ln2*x^2)/((-1 + x)*(1 + x)^3) + (8*(-3 + 37*x + 59*x^2 + 65*x^3 - 130*x^4 + 4*x^5))/((-1 + x)^2*(1 + x)^3))*z2 - (16*(-9 - 13*x + 29*x^2 - 25*x^3 + 15*x^4 + 11*x^5)*z3)/((-1 + x)^2*(1 + x)^3))*H[0, -1, x] + ((4*(7 - 18*x + 232*x^2 - 254*x^3 + 17*x^4))/(-1 + x^2)^2 + (4*(6 + 16*x + 107*x^2 - 211*x^3 + 101*x^4 + 45*x^5)*z2)/((-1 + x)^2*(1 + x)^3) - (16*(14 + 23*x - 35*x^2 + 109*x^3 + 14*x^4 + 23*x^5)*z3)/(3*(-1 + x)^2*(1 + x)^3))*H[0, 0, x] + (((192*ln2*x^2)/((-1 + x)*(1 + x)^3) + (16*(1 - 6*x + 2*x^2 - 6*x^3 + x^4))/(-1 + x^2)^2)*z2 + (16*(-5 + x + 25*x^2 - 9*x^3 + 7*x^4 + 13*x^5)*z3)/((-1 + x)^2*(1 + x)^3))*H[0, 1, x] + ((-48*(3 + 8*x + 3*x^2)*z2)/(1 + x)^2 - (64*(1 + x^2)^2*z3)/(-1 + x^2)^2)*H[1, -1, x] + ((16*(1 - 16*x + x^2))/(-1 + x^2) + (8*(-5 + 15*x + 142*x^2 - 170*x^3 + 31*x^4 + 19*x^5)*z2)/((-1 + x)^2*(1 + x)^3) - (16*(-7 - 3*x - 34*x^2 + 30*x^3 + x^4 + 5*x^5)*z3)/((-1 + x)^2*(1 + x)^3))*H[1, 0, x] + (64*(1 + x^2)^2*z3*H[1, 1, x])/(-1 + x^2)^2 + ((8*(65 - 174*x + 65*x^2))/(-1 + x^2) - (64*(1 + x^2)^2*z2)/(-1 + x^2)^2)*H[-1, -1, 0, x] - (32*(-2 - 2*x + 11*x^2 - 7*x^3 + 4*x^4 + 4*x^5)*z2*H[-1, 0, -1, x])/((-1 + x)^2*(1 + x)^3) + ((-4*(95 - 61*x - 205*x^2 + 83*x^3))/((-1 + x)*(1 + x)^2) - (16*(10 + 8*x + 23*x^2 + x^3 + 4*x^4 + 2*x^5)*z2)/((-1 + x)^2*(1 + x)^3))*H[-1, 0, 0, x] + ((-192*(-1 + x))/(1 + x) - (64*(1 - x + 12*x^2 - 8*x^3 + 3*x^4 + x^5)*z2)/((-1 + x)^2*(1 + x)^3))*H[-1, 1, 0, x] + (16*(-19 - 19*x + 64*x^2 - 68*x^3 + 17*x^4 + 17*x^5)*z2*H[0, -1, -1, x])/((-1 + x)^2*(1 + x)^3) + ((-8*(-10 + 53*x + 23*x^2 - 169*x^3 + 79*x^4))/(-1 + x^2)^2 - (16*(-13 - 17*x + 34*x^2 - 46*x^3 + 11*x^4 + 7*x^5)*z2)/((-1 + x)^2*(1 + x)^3))*H[0, -1, 0, x] + (8*(11 + 23*x + 20*x^2 + 56*x^3 + 15*x^4 + 27*x^5)*z2*H[0, 0, -1, x])/((-1 + x)^2*(1 + x)^3) + ((4*(7 - 70*x + 192*x^2 - 152*x^3 - 99*x^4 + 74*x^5))/((-1 + x)^2*(1 + x)^3) - (8*(2 - 4*x + 29*x^2 + 59*x^3 + 48*x^4 + 42*x^5)*z2)/((-1 + x)^2*(1 + x)^3))*H[0, 0, 0, x] - (16*(-1 + 2*x^2 + 3*x^4)*z2*H[0, 0, 1, x])/(-1 + x^2)^2 - (192*x^2*z2*H[0, 1, -1, x])/((-1 + x)*(1 + x)^3) + ((16*(-3 + 13*x - 8*x^2 - 19*x^3 + 13*x^4))/(-1 + x^2)^2 + (16*(-5 - 11*x + 22*x^2 - 30*x^3 + 7*x^4 + x^5)*z2)/((-1 + x)^2*(1 + x)^3))*H[0, 1, 0, x] + ((-192*(-1 + x))/(1 + x) - (64*(1 - x + 12*x^2 - 8*x^3 + 3*x^4 + x^5)*z2)/((-1 + x)^2*(1 + x)^3))*H[1, -1, 0, x] + (32*(-10 - 10*x + 7*x^2 - 11*x^3 + 8*x^4 + 8*x^5)*z2*H[1, 0, -1, x])/((-1 + x)^2*(1 + x)^3) + ((8*(-17 + 4*x + 66*x^2 - 60*x^3 + 15*x^4))/(-1 + x^2)^2 - (16*(-9 + 3*x - 57*x^2 + 65*x^3 + x^4 + 13*x^5)*z2)/((-1 + x)^2*(1 + x)^3))*H[1, 0, 0, x] - (32*(1 + x^2)^2*z2*H[1, 0, 1, x])/(-1 + x^2)^2 + ((64*(-1 + x))/(1 + x) + (64*(1 - x + 12*x^2 - 8*x^3 + 3*x^4 + x^5)*z2)/((-1 + x)^2*(1 + x)^3))*H[1, 1, 0, x] + (32*(1 + x^2)*H[-1, -1, -1, 0, x])/(-1 + x^2) - (8*(19 + 102*x + 10*x^2 + 102*x^3 + 23*x^4)*H[-1, -1, 0, 0, x])/(-1 + x^2)^2 - (8*(21 + 18*x + 46*x^2 + 18*x^3 + 25*x^4)*H[-1, 0, -1, 0, x])/(-1 + x^2)^2 + (4*(53 + 119*x + 110*x^2 + 258*x^3 + 189*x^4 + 39*x^5)*H[-1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^3) + (64*(1 + x + x^2)*H[-1, 0, 1, 0, x])/(1 + x)^2 - (16*(3 + 8*x + 3*x^2)*H[-1, 1, 0, 0, x])/(1 + x)^2 - (16*(15 - 106*x + 68*x^2 - 106*x^3 + 17*x^4)*H[0, -1, -1, 0, x])/(-1 + x^2)^2 + (8*(27 - 57*x + 137*x^2 - 133*x^3 - 70*x^4 + 32*x^5)*H[0, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^3) + (96*(1 - 6*x + 2*x^2 - 6*x^3 + x^4)*H[0, -1, 1, 0, x])/(-1 + x^2)^2 + (8*(9 - 43*x + 27*x^2 - 27*x^3 - 112*x^4 + 50*x^5)*H[0, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^3) + (4*(1 - 77*x - 145*x^2 - 39*x^3 + 34*x^4 + 2*x^5)*H[0, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^3) - (8*(5 - 31*x + 6*x^2 - 58*x^3 - 35*x^4 + 17*x^5)*H[0, 0, 1, 0, x])/((-1 + x)^2*(1 + x)^3) + (96*(1 - 6*x + 2*x^2 - 6*x^3 + x^4)*H[0, 1, -1, 0, x])/(-1 + x^2)^2 + (8*(-5 + 27*x - 26*x^2 + 78*x^3 + 67*x^4 + 19*x^5)*H[0, 1, 0, 0, x])/((-1 + x)^2*(1 + x)^3) - (32*(1 - 6*x + 2*x^2 - 6*x^3 + x^4)*H[0, 1, 1, 0, x])/(-1 + x^2)^2 - (16*(3 + 8*x + 3*x^2)*H[1, -1, 0, 0, x])/(1 + x)^2 - (32*(2 - 13*x - 2*x^2 - 13*x^3 + 2*x^4)*H[1, 0, -1, 0, x])/(-1 + x^2)^2 + (16*(4 - 15*x + 55*x^2 - 101*x^3 - 7*x^4 + 16*x^5)*H[1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^3) + (16*(1 - 8*x - 2*x^2 - 8*x^3 + x^4)*H[1, 0, 1, 0, x])/(-1 + x^2)^2 + (32*(6 - 5*x + 6*x^2 - 5*x^3 + 6*x^4)*H[1, 1, 0, 0, x])/(-1 + x^2)^2 - (256*(1 + x^2)^2*H[-1, -1, -1, 0, 0, x])/(-1 + x^2)^2 - (128*(1 + x^2)^2*H[-1, -1, 0, -1, 0, x])/(-1 + x^2)^2 + (192*(1 + x^2)^2*H[-1, -1, 0, 0, 0, x])/(-1 + x^2)^2 - (64*(1 + x^2)^2*H[-1, 0, -1, -1, 0, x])/(-1 + x^2)^2 + (32*(6 + 10*x - 3*x^2 + 23*x^3 + 4*x^5)*H[-1, 0, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^3) + (64*(4 + 3*x + 5*x^2 + 5*x^3 + 2*x^4 + x^5)*H[-1, 0, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^3) - (16*(22 + 22*x + 43*x^2 + 25*x^3 + 12*x^4 + 12*x^5)*H[-1, 0, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^3) - (128*(1 + x^2)*H[-1, 0, 0, 1, 0, x])/(-1 + x^2)^2 - (32*(-1 + x)*H[-1, 0, 1, 0, 0, x])/(1 + x) + (128*(1 + x^2)^2*H[-1, 1, 0, -1, 0, x])/(-1 + x^2)^2 - (128*(1 + 7*x^2 - 3*x^3 + 2*x^4 + x^5)*H[-1, 1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^3) - (128*(1 + x^2)^2*H[-1, 1, 0, 1, 0, x])/(-1 + x^2)^2 - (32*(1 + x^2)^2*H[0, -1, -1, -1, 0, x])/(-1 + x^2)^2 + (16*(3 - 13*x + 80*x^2 - 44*x^3 + 31*x^4 + 15*x^5)*H[0, -1, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^3) + (16*(-5 - 21*x + 76*x^2 - 40*x^3 + 39*x^4 + 23*x^5)*H[0, -1, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^3) - (8*(-13 - 61*x + 202*x^2 - 142*x^3 + 91*x^4 + 43*x^5)*H[0, -1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^3) - (64*(-1 - 3*x + 6*x^2 - 2*x^3 + 5*x^4 + 3*x^5)*H[0, -1, 0, 1, 0, x])/((-1 + x)^2*(1 + x)^3) - (64*x^2*H[0, -1, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) + (16*(-13 - x + 26*x^2 + 26*x^3 + 27*x^4 + 39*x^5)*H[0, 0, -1, -1, 0, x])/((-1 + x)^2*(1 + x)^3) - (8*(-15 - 11*x + 80*x^2 - 12*x^3 + 45*x^4 + 49*x^5)*H[0, 0, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^3) - (96*(-1 + 2*x^2 + 3*x^4)*H[0, 0, -1, 1, 0, x])/(-1 + x^2)^2 - (8*(-5 - x + 28*x^2 + 176*x^3 + 103*x^4 + 107*x^5)*H[0, 0, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^3) + (4*(15 + 15*x + 20*x^2 + 96*x^3 + 43*x^4 + 43*x^5)*H[0, 0, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^3) + (16*(-3 - 5*x + 6*x^2 + 34*x^3 + 25*x^4 + 23*x^5)*H[0, 0, 0, 1, 0, x])/((-1 + x)^2*(1 + x)^3) - (96*(-1 + 2*x^2 + 3*x^4)*H[0, 0, 1, -1, 0, x])/(-1 + x^2)^2 - (16*(5 + 5*x - 2*x^2 + 22*x^3 + 5*x^4 + 5*x^5)*H[0, 0, 1, 0, 0, x])/((-1 + x)^2*(1 + x)^3) + (32*(-1 + 2*x^2 + 3*x^4)*H[0, 0, 1, 1, 0, x])/(-1 + x^2)^2 - (64*x^2*H[0, 1, -1, 0, 0, x])/((-1 + x)*(1 + x)^3) - (32*(1 - 5*x + 12*x^2 + 4*x^3 + 13*x^4 + 7*x^5)*H[0, 1, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^3) + (16*(-1 - 15*x + 24*x^2 - 16*x^3 + 19*x^4 + 5*x^5)*H[0, 1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^3) + (32*(1 - 2*x + 8*x^2 + 2*x^3 + 7*x^4)*H[0, 1, 0, 1, 0, x])/(-1 + x^2)^2 - (32*(3 + 8*x - 12*x^2 + 8*x^3 + 3*x^4)*H[0, 1, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) + (128*(1 + x^2)^2*H[1, -1, 0, -1, 0, x])/(-1 + x^2)^2 - (128*(1 + 7*x^2 - 3*x^3 + 2*x^4 + x^5)*H[1, -1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^3) - (128*(1 + x^2)^2*H[1, -1, 0, 1, 0, x])/(-1 + x^2)^2 + (320*(1 + x^2)^2*H[1, 0, -1, -1, 0, x])/(-1 + x^2)^2 - (32*(13 + 13*x + 23*x^2 + 9*x^3 + 3*x^4 + 3*x^5)*H[1, 0, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^3) - (192*(1 + x^2)^2*H[1, 0, -1, 1, 0, x])/(-1 + x^2)^2 - (64*(5 + 11*x - 23*x^2 + 47*x^3 + x^4 + 7*x^5)*H[1, 0, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^3) + (16*(21 + 25*x + 13*x^2 + 35*x^3 - x^4 + 3*x^5)*H[1, 0, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^3) + (128*(2 + 3*x - x^2 + 9*x^3 + x^4 + 2*x^5)*H[1, 0, 0, 1, 0, x])/((-1 + x)^2*(1 + x)^3) - (192*(1 + x^2)^2*H[1, 0, 1, -1, 0, x])/(-1 + x^2)^2 - (64*(-5 - 3*x - 20*x^2 + 12*x^3 - x^4 + x^5)*H[1, 0, 1, 0, 0, x])/((-1 + x)^2*(1 + x)^3) + (64*(1 + x^2)^2*H[1, 0, 1, 1, 0, x])/(-1 + x^2)^2 - (128*(1 + x^2)^2*H[1, 1, 0, -1, 0, x])/(-1 + x^2)^2 + (128*(1 + 7*x^2 - 3*x^3 + 2*x^4 + x^5)*H[1, 1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^3) + (128*(1 + x^2)^2*H[1, 1, 0, 1, 0, x])/(-1 + x^2)^2))) + asr^3*(Cf*nl^2*Tf^2*(-112/729 + (32*(71 + 192*x - 121*x^2)*z2)/(81*(-1 + x^2)) - (928*(1 + x^2)*z2^2)/(45*(-1 + x^2)) - (64*(3 - 24*x + 17*x^2)*z3)/(27*(-1 + x^2)) + ((128*(5 - 12*x + 5*x^2)*z2)/(27*(-1 + x^2)) + (256*(1 + x^2)*z3)/(9*(-1 + x^2)))*H[-1, x] + ((128*(29 - 657*x + 29*x^2))/(729*(-1 + x^2)) + (64*(5 - 12*x + 5*x^2)*z2)/(27*(-1 + x^2)) + (64*(1 + x^2)*z3)/(27*(-1 + x^2)))*H[0, x] + (160/81 - (160*(1 + x^2)*H[0, x])/(81*(-1 + x^2)))/Ep^2 + (32/81 - (32*(1 + x^2)*H[0, x])/(81*(-1 + x^2)))/Ep + (-32/27 + (32*(1 + x^2)*H[0, x])/(27*(-1 + x^2)))/Ep^3 - (256*(1 + x^2)*z2*H[-1, -1, x])/(9*(-1 + x^2)) + ((-64*(25 - 192*x + 25*x^2))/(81*(-1 + x^2)) - (128*(1 + x^2)*z2)/(9*(-1 + x^2)))*H[-1, 0, x] + (128*(1 + x^2)*z2*H[0, -1, x])/(9*(-1 + x^2)) + ((32*(25 - 192*x + 25*x^2))/(81*(-1 + x^2)) + (64*(1 + x^2)*z2)/(9*(-1 + x^2)))*H[0, 0, x] + (256*(5 - 12*x + 5*x^2)*H[-1, -1, 0, x])/(27*(-1 + x^2)) - (128*(5 - 12*x + 5*x^2)*H[-1, 0, 0, x])/(27*(-1 + x^2)) - (128*(5 - 12*x + 5*x^2)*H[0, -1, 0, x])/(27*(-1 + x^2)) + (64*(5 - 12*x + 5*x^2)*H[0, 0, 0, x])/(27*(-1 + x^2)) - (512*(1 + x^2)*H[-1, -1, -1, 0, x])/(9*(-1 + x^2)) + (256*(1 + x^2)*H[-1, -1, 0, 0, x])/(9*(-1 + x^2)) + (256*(1 + x^2)*H[-1, 0, -1, 0, x])/(9*(-1 + x^2)) - (128*(1 + x^2)*H[-1, 0, 0, 0, x])/(9*(-1 + x^2)) + (256*(1 + x^2)*H[0, -1, -1, 0, x])/(9*(-1 + x^2)) - (128*(1 + x^2)*H[0, -1, 0, 0, x])/(9*(-1 + x^2)) - (128*(1 + x^2)*H[0, 0, -1, 0, x])/(9*(-1 + x^2)) + (64*(1 + x^2)*H[0, 0, 0, 0, x])/(9*(-1 + x^2))) + Cf*nh*nl*Tf^2*((-32*(421 + 1034*x + 421*x^2))/(81*(1 + x)^2) + (16*(-637 - 3423*x - 4258*x^2 + 3170*x^3 + 3327*x^4 + 413*x^5)*z2)/(81*(-1 + x)*(1 + x)^4) + (64*(1 + x^2)*z2^2)/(3*(-1 + x^2)) - (32*(21 + 12*x + 142*x^2 + 12*x^3 + 21*x^4)*z3)/(27*(1 + x)^4) + (128*(5 + 2*x + 34*x^2 + 2*x^3 + 5*x^4)*z2*H[-1, x])/(9*(1 + x)^4) + ((-256*(2 + 71*x + 174*x^2 + 71*x^3 + 2*x^4))/(81*(-1 + x)*(1 + x)^3) - (16*(-45 + 9*x + 12*x^2 + 524*x^3 - 39*x^4 + 35*x^5)*z2)/(27*(-1 + x)*(1 + x)^4) + (416*(1 + x^2)*z3)/(27*(-1 + x^2)))*H[0, x] + ((16*z2)/9 - (16*(1 + x^2)*z2*H[0, x])/(9*(-1 + x^2)))/Ep - (512*(7 - 4*x + 38*x^2 - 4*x^3 + 7*x^4)*H[-1, 0, x])/(81*(-1 + x)*(1 + x)^3) - (128*(1 + x^2)*z2*H[0, -1, x])/(3*(-1 + x^2)) + ((64*(25 - 75*x - 20*x^2 + 292*x^3 + 99*x^4 + 31*x^5))/(81*(-1 + x)*(1 + x)^4) + (128*(1 + x^2)*z2)/(9*(-1 + x^2)))*H[0, 0, x] + (128*(5 + 2*x + 34*x^2 + 2*x^3 + 5*x^4)*H[-1, 0, 0, x])/(27*(1 + x)^4) + (128*(5 + 2*x + 34*x^2 + 2*x^3 + 5*x^4)*H[0, -1, 0, x])/(27*(1 + x)^4) - (128*(-5 + 3*x + 4*x^2 + 68*x^3 - 3*x^4 + 5*x^5)*H[0, 0, 0, x])/(27*(-1 + x)*(1 + x)^4) - (128*(1 + x^2)*H[0, -1, 0, 0, x])/(9*(-1 + x^2)) - (128*(1 + x^2)*H[0, 0, -1, 0, x])/(9*(-1 + x^2)) + (128*(1 + x^2)*H[0, 0, 0, 0, x])/(9*(-1 + x^2))) + Cf^2*nl*Tf*(7727/81 + (1024*li4half*x)/(1 + x)^2 + (128*ln2^4*x)/(3*(1 + x)^2) - (8*(-995 + 1185*x - 626*x^2 + 2154*x^3 - 655*x^4 + 2665*x^5)*z2^2)/(45*(-1 + x)^2*(1 + x)^3) + (16*(208 + 583*x - 854*x^2 - 41*x^3 + 392*x^4)*z3)/(9*(-1 + x^2)^2) + z2*((512*ln2^2*x)/(1 + x)^2 - (64*ln2*(5 + 46*x + 5*x^2))/(1 + x)^2 + (2*(-99 - 5059*x + 3269*x^2 + 197*x^3))/(9*(-1 + x)*(1 + x)^2) + (16*(-9 - 9*x + 92*x^2 - 44*x^3 + 33*x^4 + 33*x^5)*z3)/(3*(-1 + x)^2*(1 + x)^3)) - (8*(-15 + 193*x - 500*x^2 + 948*x^3 + 31*x^4 + 239*x^5)*z5)/(3*(-1 + x)^2*(1 + x)^3) + (((-128*ln2*(1 - 4*x + x^2))/(1 + x)^2 - (64*(5 + 56*x - 136*x^2 + 11*x^3))/(9*(-1 + x)*(1 + x)^2))*z2 + (1952*(1 + x^2)^2*z2^2)/(15*(-1 + x^2)^2) - (64*(-6 + 17*x - 22*x^2 + x^3)*z3)/(3*(-1 + x)*(1 + x)^2))*H[-1, x] + ((1415 - 17784*x + 1415*x^2)/(81*(-1 + x^2)) + (4*(-205 - 25*x + 512*x^2 - 624*x^3 - 2179*x^4 + 665*x^5)*z2)/(9*(-1 + x)^2*(1 + x)^3) + (8*(49 + 185*x + 154*x^2 + 1186*x^3 + 485*x^4 + 621*x^5)*z2^2)/(15*(-1 + x)^2*(1 + x)^3) - (16*(-119 - 267*x + 436*x^2 - 72*x^3 + 5*x^4 + 25*x^5)*z3)/(9*(-1 + x)^2*(1 + x)^3))*H[0, x] + (((128*(-1 + x))/(3*(1 + x)) - (128*ln2*(1 - 4*x + x^2))/(1 + x)^2)*z2 + (32*(-103 - 11*x - 534*x^2 + 386*x^3 - 63*x^4 + 29*x^5)*z2^2)/(15*(-1 + x)^2*(1 + x)^3) + (32*(55 - 90*x - 202*x^2 - 90*x^3 + 55*x^4)*z3)/(9*(-1 + x^2)^2))*H[1, x] + (32*(-23 + 157*x - 167*x^2 + 13*x^3)*z2*H[-1, -1, x])/(3*(-1 + x)*(1 + x)^2) + ((4*(689 - 3568*x + 689*x^2))/(9*(-1 + x^2)) - (8*(35 - 541*x + 180*x^2 + 84*x^3 - 207*x^4 + 81*x^5)*z2)/(3*(-1 + x)^2*(1 + x)^3) - (32*(-1 + 2*x^2 + 3*x^4)*z3)/(-1 + x^2)^2)*H[-1, 0, x] + (256*(1 + x^2)^2*z3*H[-1, 1, x])/(3*(-1 + x^2)^2) + (((128*ln2*(1 + x^2))/(-1 + x^2) + (32*(-68 - 134*x + 143*x^2 - 325*x^3 + 307*x^4 + 49*x^5))/(9*(-1 + x)^2*(1 + x)^3))*z2 + (64*(-9 - 13*x + 19*x^2 - 21*x^3 + 12*x^4 + 8*x^5)*z3)/(3*(-1 + x)^2*(1 + x)^3))*H[0, -1, x] + ((-2*(2635 - 24624*x + 90680*x^2 - 112464*x^3 + 20797*x^4))/(81*(-1 + x^2)^2) - (4*(87 - 41*x - 516*x^2 + 476*x^3 - 651*x^4 + 757*x^5)*z2)/(9*(-1 + x)^2*(1 + x)^3) + (16*(29 + 89*x - 290*x^2 + 550*x^3 + 41*x^4 + 101*x^5)*z3)/(9*(-1 + x)^2*(1 + x)^3))*H[0, 0, x] + (8/3 - (16*(1 + x^2)*H[0, x])/(3*(-1 + x^2)) + (16*(1 + x^2)^2*H[0, 0, x])/(3*(-1 + x^2)^2))/Ep^3 + (((128*ln2*(1 + x^2))/(-1 + x^2) - (64*(1 - 6*x + 2*x^2 - 6*x^3 + x^4))/(3*(-1 + x^2)^2))*z2 - (32*(-3 + 13*x + 56*x^2 - 24*x^3 + 3*x^4 + 19*x^5)*z3)/(3*(-1 + x)^2*(1 + x)^3))*H[0, 1, x] + ((128*(1 - 4*x + x^2)*z2)/(1 + x)^2 + (256*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[1, -1, x] + ((-128*(10 - 41*x + 10*x^2))/(9*(-1 + x^2)) - (128*(5 + 28*x - 45*x^2 + 116*x^3 - 51*x^4 + 11*x^5)*z2)/(9*(-1 + x)^2*(1 + x)^3) + (128*(-3 - 16*x^2 + 14*x^3 - x^4 + 2*x^5)*z3)/(3*(-1 + x)^2*(1 + x)^3))*H[1, 0, x] - (256*(1 + x^2)^2*z3*H[1, 1, x])/(3*(-1 + x^2)^2) + ((-512*(11 - 30*x + 11*x^2))/(9*(-1 + x^2)) + (352*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*H[-1, -1, 0, x] + (224*(1 + x^2)^2*z2*H[-1, 0, -1, x])/(3*(-1 + x^2)^2) + ((64*(-70 - 71*x + 198*x^2 - 383*x^3 + 54*x^4))/(9*(-1 + x^2)^2) + (208*(1 + x^2)^2*z2)/(-1 + x^2)^2)*H[-1, 0, 0, x] + ((256*(-1 + x))/(1 + x) + (256*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*H[-1, 1, 0, x] - (32*(-41 - 41*x + 62*x^2 - 82*x^3 + 31*x^4 + 31*x^5)*z2*H[0, -1, -1, x])/(3*(-1 + x)^2*(1 + x)^3) + ((16*(-81 + 714*x - 434*x^2 - 534*x^3 + 415*x^4))/(9*(-1 + x^2)^2) + (8*(-87 - 87*x + 66*x^2 - 94*x^3 + 73*x^4 + 73*x^5)*z2)/(3*(-1 + x)^2*(1 + x)^3))*H[0, -1, 0, x] - (64*(7 + 11*x - 2*x^2 + 34*x^3 + 5*x^4 + 9*x^5)*z2*H[0, 0, -1, x])/(3*(-1 + x)^2*(1 + x)^3) + ((-8*(115 - 1095*x + 326*x^2 - 558*x^3 - 809*x^4 + 341*x^5))/(9*(-1 + x)^2*(1 + x)^3) + (4*(-29 - 77*x + 134*x^2 + 198*x^3 + 243*x^4 + 195*x^5)*z2)/(3*(-1 + x)^2*(1 + x)^3))*H[0, 0, 0, x] + (-40/9 + (8*(1 + x^2)*z2)/(3*(-1 + x^2)) + ((16*(5 + 6*x + 5*x^2))/(9*(-1 + x^2)) - (8*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*H[0, x] + (16*(1 + x^2)*H[-1, 0, x])/(3*(-1 + x^2)) - (8*(7 + 24*x + 20*x^2 + 24*x^3 + 13*x^4)*H[0, 0, x])/(9*(-1 + x^2)^2) - (32*(1 + x^2)^2*H[-1, 0, 0, x])/(3*(-1 + x^2)^2) - (16*(1 + x^2)^2*H[0, -1, 0, x])/(3*(-1 + x^2)^2) + (8*(1 + x^2)^2*H[0, 0, 0, x])/(-1 + x^2)^2)/Ep^2 + (64*(-1 + 2*x^2 + 3*x^4)*z2*H[0, 0, 1, x])/(3*(-1 + x^2)^2) - (128*(1 + x^2)*z2*H[0, 1, -1, x])/(-1 + x^2) + ((-64*(-16 + 93*x - 38*x^2 - 3*x^3 + 32*x^4))/(9*(-1 + x^2)^2) + (64*(1 + x + 4*x^3 + x^4 + x^5)*z2)/(3*(-1 + x)^2*(1 + x)^3))*H[0, 1, 0, x] + ((256*(-1 + x))/(1 + x) + (256*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*H[1, -1, 0, x] - (128*(-7 - 2*x^2 + 5*x^4)*z2*H[1, 0, -1, x])/(3*(-1 + x^2)^2) + ((-16*(-35 - 350*x + 858*x^2 - 734*x^3 + 157*x^4))/(9*(-1 + x^2)^2) + (128*(-3 - 13*x^2 + 17*x^3 + 2*x^4 + 5*x^5)*z2)/(3*(-1 + x)^2*(1 + x)^3))*H[1, 0, 0, x] + (128*(1 + x^2)^2*z2*H[1, 0, 1, x])/(3*(-1 + x^2)^2) + ((-256*(-1 + x))/(3*(1 + x)) - (256*(1 + 7*x^2 - 3*x^3 + 2*x^4 + x^5)*z2)/(3*(-1 + x)^2*(1 + x)^3))*H[1, 1, 0, x] - (320*(1 + x^2)*H[-1, -1, -1, 0, x])/(3*(-1 + x^2)) - (32*(17 - 116*x + 24*x^2 - 116*x^3 + 7*x^4)*H[-1, -1, 0, 0, x])/(3*(-1 + x^2)^2) + (64*x*(10 + 21*x + 10*x^2 + 5*x^3)*H[-1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - (32*(-6 + 34*x + 77*x^2 + 53*x^3 + 115*x^4 + 3*x^5)*H[-1, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^3) - (256*(1 + x + x^2)*H[-1, 0, 1, 0, x])/(3*(1 + x)^2) + (128*(1 - 4*x + x^2)*H[-1, 1, 0, 0, x])/(3*(1 + x)^2) + (64*(28 - 282*x + 191*x^2 - 282*x^3 + 43*x^4)*H[0, -1, -1, 0, x])/(9*(-1 + x^2)^2) - (32*(39 - 7*x - 147*x^2 + 49*x^3 - 294*x^4 + 20*x^5)*H[0, -1, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^3) - (128*(1 - 6*x + 2*x^2 - 6*x^3 + x^4)*H[0, -1, 1, 0, x])/(-1 + x^2)^2 - (16*(55 - 277*x + 152*x^2 - 424*x^3 - 495*x^4 + 13*x^5)*H[0, 0, -1, 0, x])/(9*(-1 + x)^2*(1 + x)^3) - (8*(175 - 521*x - 804*x^2 + 1320*x^3 - 115*x^4 + 425*x^5)*H[0, 0, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^3) + (-38/27 + ((12 - 32*x + 68*x^2)*z2)/(3 - 3*x^2) - (16*(-1 + 3*x^2)*z3)/(3*(-1 + x^2)) + (16*(1 + x^2)*z2*H[-1, x])/(3*(-1 + x^2)) + ((2*(95 - 792*x + 95*x^2))/(27*(-1 + x^2)) + (8*(-1 - 4*x + 10*x^2 - 4*x^3 + 11*x^4)*z2)/(3*(-1 + x^2)^2) + (16*(-1 + 2*x^2 + 3*x^4)*z3)/(3*(-1 + x^2)^2))*H[0, x] + ((80 - 64*x + 80*x^2)/(3 - 3*x^2) - (16*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*H[-1, 0, x] - (16*(1 + x^2)^2*z2*H[0, -1, x])/(3*(-1 + x^2)^2) + ((8*(-83 + 432*x - 76*x^2 + 360*x^3 + 7*x^4))/(27*(-1 + x^2)^2) - (40*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*H[0, 0, x] + (32*(1 + x^2)*H[-1, -1, 0, x])/(3*(-1 + x^2)) + (16*(11 - 8*x + 20*x^2 - 8*x^3 + 9*x^4)*H[-1, 0, 0, x])/(3*(-1 + x^2)^2) + (32*(3 - 2*x + 5*x^2 - 2*x^3 + 2*x^4)*H[0, -1, 0, x])/(3*(-1 + x^2)^2) - (16*(8 - 6*x + 15*x^2 - 6*x^3 + 7*x^4)*H[0, 0, 0, x])/(3*(-1 + x^2)^2) - (64*(1 + x^2)^2*H[-1, -1, 0, 0, x])/(3*(-1 + x^2)^2) - (32*(1 + x^2)^2*H[-1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + (16*(1 + x^2)^2*H[-1, 0, 0, 0, x])/(-1 + x^2)^2 - (32*(1 + x^2)^2*H[0, -1, -1, 0, x])/(3*(-1 + x^2)^2) + (16*(1 + x^2)^2*H[0, -1, 0, 0, x])/(-1 + x^2)^2 + (32*(1 + x^2)^2*H[0, 0, -1, 0, x])/(3*(-1 + x^2)^2) - (32*(1 + x^2)^2*H[0, 0, 0, 0, x])/(3*(-1 + x^2)^2))/Ep - (32*(-35 + 61*x + 70*x^2 + 214*x^3 + 117*x^4 + 21*x^5)*H[0, 0, 1, 0, x])/(9*(-1 + x)^2*(1 + x)^3) - (128*(1 - 6*x + 2*x^2 - 6*x^3 + x^4)*H[0, 1, -1, 0, x])/(-1 + x^2)^2 - (32*(5 + 7*x + 8*x^2 + 118*x^3 + 287*x^4 + 7*x^5)*H[0, 1, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^3) + (128*(1 - 6*x + 2*x^2 - 6*x^3 + x^4)*H[0, 1, 1, 0, x])/(3*(-1 + x^2)^2) + (128*(1 - 4*x + x^2)*H[1, -1, 0, 0, x])/(3*(1 + x)^2) + (128*(22 - 75*x + 74*x^2 - 75*x^3 + 22*x^4)*H[1, 0, -1, 0, x])/(9*(-1 + x^2)^2) - (32*(91 + 48*x - 323*x^2 + 321*x^3 - 268*x^4 + 115*x^5)*H[1, 0, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^3) - (64*(29 - 60*x + 94*x^2 - 60*x^3 + 29*x^4)*H[1, 0, 1, 0, x])/(9*(-1 + x^2)^2) - (64*(8 + 11*x - 30*x^2 + 11*x^3 + 8*x^4)*H[1, 1, 0, 0, x])/(3*(-1 + x^2)^2) + (1408*(1 + x^2)^2*H[-1, -1, -1, 0, 0, x])/(3*(-1 + x^2)^2) + (704*(1 + x^2)^2*H[-1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - (352*(1 + x^2)^2*H[-1, -1, 0, 0, 0, x])/(-1 + x^2)^2 + (448*(1 + x^2)^2*H[-1, 0, -1, -1, 0, x])/(3*(-1 + x^2)^2) - (928*(1 + x^2)^2*H[-1, 0, -1, 0, 0, x])/(3*(-1 + x^2)^2) - (832*(1 + x^2)^2*H[-1, 0, 0, -1, 0, x])/(3*(-1 + x^2)^2) + (1280*(1 + x^2)^2*H[-1, 0, 0, 0, 0, x])/(3*(-1 + x^2)^2) + (256*(1 + x^2)^2*H[-1, 0, 0, 1, 0, x])/(3*(-1 + x^2)^2) - (512*(1 + x^2)^2*H[-1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + (512*(1 + x^2)^2*H[-1, 1, 0, 0, 0, x])/(3*(-1 + x^2)^2) + (512*(1 + x^2)^2*H[-1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^2) + (320*(1 + x^2)^2*H[0, -1, -1, -1, 0, x])/(3*(-1 + x^2)^2) - (32*(15 - 17*x + 158*x^2 - 50*x^3 + 71*x^4 + 39*x^5)*H[0, -1, -1, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^3) - (128*(-1 - 9*x + 36*x^2 - 12*x^3 + 21*x^4 + 13*x^5)*H[0, -1, 0, -1, 0, x])/(3*(-1 + x)^2*(1 + x)^3) + (32*(-3 - 43*x + 162*x^2 - 70*x^3 + 89*x^4 + 49*x^5)*H[0, -1, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^3) + (256*(-1 - 3*x + 6*x^2 - 2*x^3 + 5*x^4 + 3*x^5)*H[0, -1, 0, 1, 0, x])/(3*(-1 + x)^2*(1 + x)^3) - (128*(1 + x^2)*H[0, -1, 1, 0, 0, x])/(3*(-1 + x^2)) - (128*(-5 - x + 16*x^2 + 16*x^3 + 17*x^4 + 21*x^5)*H[0, 0, -1, -1, 0, x])/(3*(-1 + x)^2*(1 + x)^3) + (32*(-9 - 17*x + 102*x^2 - 2*x^3 + 67*x^4 + 59*x^5)*H[0, 0, -1, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^3) + (128*(-1 + 2*x^2 + 3*x^4)*H[0, 0, -1, 1, 0, x])/(-1 + x^2)^2 + (16*(-1 + 7*x + 102*x^2 + 358*x^3 + 223*x^4 + 231*x^5)*H[0, 0, 0, -1, 0, x])/(3*(-1 + x)^2*(1 + x)^3) - (8*(45 + 45*x + 62*x^2 + 326*x^3 + 149*x^4 + 149*x^5)*H[0, 0, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^3) - (64*(-3 - 5*x + 8*x^2 + 36*x^3 + 27*x^4 + 25*x^5)*H[0, 0, 0, 1, 0, x])/(3*(-1 + x)^2*(1 + x)^3) + (128*(-1 + 2*x^2 + 3*x^4)*H[0, 0, 1, -1, 0, x])/(-1 + x^2)^2 + (64*(5 + 9*x + 3*x^2 + 13*x^3 - x^4 + 3*x^5)*H[0, 0, 1, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^3) - (128*(-1 + 2*x^2 + 3*x^4)*H[0, 0, 1, 1, 0, x])/(3*(-1 + x^2)^2) - (128*(1 + x^2)*H[0, 1, -1, 0, 0, x])/(3*(-1 + x^2)) + (128*(3 - 3*x + 12*x^2 + 4*x^3 + 11*x^4 + 5*x^5)*H[0, 1, 0, -1, 0, x])/(3*(-1 + x)^2*(1 + x)^3) - (64*(2 - 7*x - 2*x^2 + 14*x^3 + 13*x^4 + 4*x^5)*H[0, 1, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^3) - (256*(1 - x + 4*x^2 + x^3 + 3*x^4)*H[0, 1, 0, 1, 0, x])/(3*(-1 + x^2)^2) + (128*(1 + 3*x - 17*x^2 + 3*x^3 + x^4)*H[0, 1, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)^3) - (512*(1 + x^2)^2*H[1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + (512*(1 + x^2)^2*H[1, -1, 0, 0, 0, x])/(3*(-1 + x^2)^2) + (512*(1 + x^2)^2*H[1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^2) - (1280*(1 + x^2)^2*H[1, 0, -1, -1, 0, x])/(3*(-1 + x^2)^2) + (512*(3 + 4*x^2 + x^4)*H[1, 0, -1, 0, 0, x])/(3*(-1 + x^2)^2) + (256*(1 + x^2)^2*H[1, 0, -1, 1, 0, x])/(-1 + x^2)^2 + (256*(5 + 11*x - 18*x^2 + 42*x^3 + x^4 + 7*x^5)*H[1, 0, 0, -1, 0, x])/(3*(-1 + x)^2*(1 + x)^3) - (64*(19 + 28*x - 21*x^2 + 69*x^3 - 4*x^4 + 5*x^5)*H[1, 0, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^3) - (512*(2 + 3*x - x^2 + 9*x^3 + x^4 + 2*x^5)*H[1, 0, 0, 1, 0, x])/(3*(-1 + x)^2*(1 + x)^3) + (256*(1 + x^2)^2*H[1, 0, 1, -1, 0, x])/(-1 + x^2)^2 + (128*(-9 - 4*x - 33*x^2 + 17*x^3 - 4*x^4 + x^5)*H[1, 0, 1, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^3) - (256*(1 + x^2)^2*H[1, 0, 1, 1, 0, x])/(3*(-1 + x^2)^2) + (512*(1 + x^2)^2*H[1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - (256*(2 + x + 9*x^2 - x^3 + 3*x^4 + 2*x^5)*H[1, 1, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^3) - (512*(1 + x^2)^2*H[1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^2)) + Ca*Cf*nl*Tf*(35626/729 - (512*li4half*x)/(1 + x)^2 - (64*ln2^4*x)/(3*(1 + x)^2) + (4*(-1675 - 928*x + 2024*x^2 + 3452*x^3 - 765*x^4 + 852*x^5)*z2^2)/(45*(-1 + x)^2*(1 + x)^3) + (4*(-4837 + 8838*x - 5654*x^2 + 1134*x^3 + 1415*x^4)*z3)/(81*(-1 + x^2)^2) + z2*((-256*ln2^2*x)/(1 + x)^2 + (32*ln2*(5 + 46*x + 5*x^2))/(1 + x)^2 + (8*(335 + 2852*x - 8456*x^2 + 1519*x^3))/(81*(-1 + x)*(1 + x)^2) + (8*(3 + 3*x - 188*x^2 + 220*x^3 + 13*x^4 + 13*x^5)*z3)/(9*(-1 + x)^2*(1 + x)^3)) + (4*(149 + 149*x + 600*x^2 - 32*x^3 + 135*x^4 + 135*x^5)*z5)/(3*(-1 + x)^2*(1 + x)^3) + (((64*ln2*(1 - 4*x + x^2))/(1 + x)^2 - (8*(479 - 1351*x + 953*x^2 + 407*x^3))/(27*(-1 + x)*(1 + x)^2))*z2 - (32*(14 + 37*x^2 + 23*x^4)*z2^2)/(15*(-1 + x^2)^2) - (32*(-70 + 93*x - 146*x^2 + 93*x^3 + 70*x^4)*z3)/(9*(-1 + x^2)^2))*H[-1, x] + ((-2*(7499 - 346716*x + 7499*x^2))/(729*(-1 + x^2)) - (16*(-409 + 1472*x + 59*x^2 + 2183*x^3 - 3960*x^4 + 207*x^5)*z2)/(81*(-1 + x)^2*(1 + x)^3) + (8*(-11 - 11*x + 12*x^2 + 176*x^3 + 105*x^4 + 105*x^5)*z2^2)/(15*(-1 + x)^2*(1 + x)^3) + (8*(-181 - 73*x - 372*x^2 + 420*x^3 + 95*x^4 + 191*x^5)*z3)/(9*(-1 + x)^2*(1 + x)^3))*H[0, x] + (176/27 - (176*(1 + x^2)*H[0, x])/(27*(-1 + x^2)))/Ep^3 + (((32*(1 + x^2))/(9*(-1 + x^2)) + (64*ln2*(1 - 4*x + x^2))/(1 + x)^2)*z2 + (16*(59 + 74*x^2 + 15*x^4)*z2^2)/(15*(-1 + x^2)^2) - (32*(65 + 51*x - 238*x^2 + 51*x^3 + 31*x^4)*z3)/(9*(-1 + x^2)^2))*H[1, x] + ((32*(73 - 197*x + 289*x^2 + 19*x^3)*z2)/(9*(-1 + x)*(1 + x)^2) + (128*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[-1, -1, x] + ((16*(917 - 3405*x + 917*x^2))/(81*(-1 + x^2)) + (32*(-27 - 81*x + 164*x^2 - 129*x^3 + 33*x^4)*z2)/(9*(-1 + x^2)^2) + (64*(-14 - 3*x^2 + 11*x^4)*z3)/(9*(-1 + x^2)^2))*H[-1, 0, x] + ((-256*(1 + x^2)*z2)/(9*(-1 + x^2)) - (128*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[-1, 1, x] + (((-64*ln2*(1 + x^2))/(-1 + x^2) - (8*(-143 - 161*x + 108*x^2 - 828*x^3 + 907*x^4 + 277*x^5))/(9*(-1 + x)^2*(1 + x)^3))*z2 + (16*(93 + 56*x^2 - 37*x^4)*z3)/(9*(-1 + x^2)^2))*H[0, -1, x] + ((-4*(1727 - 7099*x - 2225*x^2 + 1921*x^3))/(81*(-1 + x)*(1 + x)^2) - (8*(-24 + 69*x + 146*x^2 - 74*x^3 - 70*x^4 + 113*x^5)*z2)/(9*(-1 + x)^2*(1 + x)^3) - (32*(9 + 9*x + 16*x^2 + 76*x^3 + 37*x^4 + 37*x^5)*z3)/(9*(-1 + x)^2*(1 + x)^3))*H[0, 0, x] + (((-64*ln2*(1 + x^2))/(-1 + x^2) + (32*(-5 - 6*x - 8*x^2 - 6*x^3 + 5*x^4))/(9*(-1 + x^2)^2))*z2 + (80*(-9 - 9*x + 68*x^2 - 76*x^3 + 5*x^4 + 5*x^5)*z3)/(9*(-1 + x)^2*(1 + x)^3))*H[0, 1, x] + ((-64*(-5 + 49*x - 41*x^2 + 13*x^3)*z2)/(9*(-1 + x)*(1 + x)^2) - (128*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[1, -1, x] + ((16*(5 - 162*x + 5*x^2))/(81*(-1 + x^2)) - (16*(-83 + 91*x - 74*x^2 - 266*x^3 + 125*x^4 + 47*x^5)*z2)/(9*(-1 + x)^2*(1 + x)^3) + (64*(2 + 3*x^2 + x^4)*z3)/(9*(-1 + x^2)^2))*H[1, 0, x] + ((64*(1 + x^2)*z2)/(9*(-1 + x^2)) + (128*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[1, 1, x] + ((-16*(611 - 642*x + 611*x^2))/(27*(-1 + x^2)) + (256*(1 + x^2)*z2)/(3*(-1 + x^2)^2))*H[-1, -1, 0, x] + (64*(1 + x^2)^2*z2*H[-1, 0, -1, x])/(3*(-1 + x^2)^2) + ((8*(641 + 1607*x - 1501*x^2 + 749*x^3))/(27*(-1 + x)*(1 + x)^2) + (32*(-1 + 12*x^2 + 13*x^4)*z2)/(9*(-1 + x^2)^2))*H[-1, 0, 0, x] + (64*(1 + x^2)^2*z2*H[-1, 0, 1, x])/(3*(-1 + x^2)^2) + ((448*(1 + x^2))/(9*(-1 + x^2)) - (128*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*H[-1, 1, 0, x] + (128*(-14 - 14*x + 26*x^2 - 28*x^3 + 13*x^4 + 13*x^5)*z2*H[0, -1, -1, x])/(9*(-1 + x)^2*(1 + x)^3) + ((8*(-1049 + 1062*x - 1240*x^2 - 2790*x^3 + 3121*x^4))/(81*(-1 + x^2)^2) - (64*(-9 - 9*x + 22*x^2 - 8*x^3 + 16*x^4 + 16*x^5)*z2)/(9*(-1 + x)^2*(1 + x)^3))*H[0, -1, 0, x] + (256*(1 + x^2)^2*z2*H[0, -1, 1, x])/(9*(-1 + x^2)^2) + (32*(15 + 15*x + 40*x^2 + 28*x^3 + 19*x^4 + 19*x^5)*z2*H[0, 0, -1, x])/(9*(-1 + x)^2*(1 + x)^3) + ((-8*(-867 + 2328*x - 1375*x^2 + 4277*x^3 - 6826*x^4 + 671*x^5))/(81*(-1 + x)^2*(1 + x)^3) - (32*(3 + 3*x - 17*x^2 + 85*x^3 + 31*x^4 + 31*x^5)*z2)/(9*(-1 + x)^2*(1 + x)^3))*H[0, 0, 0, x] - (32*(3 + 22*x^2 + 19*x^4)*z2*H[0, 0, 1, x])/(9*(-1 + x^2)^2) + (64*(-5 + 8*x^2 + 13*x^4)*z2*H[0, 1, -1, x])/(9*(-1 + x^2)^2) + ((-16*(-49 - 468*x + 226*x^2 - 468*x^3 + 311*x^4))/(81*(-1 + x^2)^2) + (32*(15 + 15*x + 38*x^2 + 26*x^3 + 17*x^4 + 17*x^5)*z2)/(9*(-1 + x)^2*(1 + x)^3))*H[0, 1, 0, x] + (-1192/81 + ((16 - 48*x^2)*z2)/(9 - 9*x^2) - (16*(1 + x^2)^2*z3)/(9*(-1 + x^2)^2) + ((1336*(1 + x^2))/(81*(-1 + x^2)) - (16*(-1 + 2*x^2 + 3*x^4)*z2)/(9*(-1 + x^2)^2))*H[0, x] - (32*(1 + x^2)*H[-1, 0, x])/(9*(-1 + x^2)) + (64*x^2*H[0, 0, x])/(9*(-1 + x^2)) + (32*(1 + x^2)*H[1, 0, x])/(9*(-1 + x^2)) + (32*(1 + x^2)^2*H[0, -1, 0, x])/(9*(-1 + x^2)^2) - (64*(x^2 + x^4)*H[0, 0, 0, x])/(9*(-1 + x^2)^2) - (32*(1 + x^2)^2*H[0, 1, 0, x])/(9*(-1 + x^2)^2))/Ep^2 + (356/81 - (160*(-1 + 3*x^2)*z2)/(27*(-1 + x^2)) + (16*(31 - 22*x^2 + 31*x^4)*z3)/(27*(-1 + x^2)^2) + ((-836*(1 + x^2))/(81*(-1 + x^2)) + (160*(-1 + 2*x^2 + 3*x^4)*z2)/(27*(-1 + x^2)^2) - (112*(1 + x^2)*z3)/(9*(-1 + x^2)))*H[0, x] + (320*(1 + x^2)*H[-1, 0, x])/(27*(-1 + x^2)) + (640*x^2*H[0, 0, x])/(27 - 27*x^2) - (320*(1 + x^2)*H[1, 0, x])/(27*(-1 + x^2)) - (320*(1 + x^2)^2*H[0, -1, 0, x])/(27*(-1 + x^2)^2) + (640*(x^2 + x^4)*H[0, 0, 0, x])/(27*(-1 + x^2)^2) + (320*(1 + x^2)^2*H[0, 1, 0, x])/(27*(-1 + x^2)^2))/Ep - (64*(1 + x^2)^2*z2*H[0, 1, 1, x])/(9*(-1 + x^2)^2) + ((448*(1 + x^2))/(9*(-1 + x^2)) - (128*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*H[1, -1, 0, x] + (64*(-7 - 2*x^2 + 5*x^4)*z2*H[1, 0, -1, x])/(3*(-1 + x^2)^2) + ((16*(-112 + 17*x - 57*x^2 + 72*x^3))/(9*(-1 + x)*(1 + x)^2) - (64*(-5 + 6*x^2 + 11*x^4)*z2)/(9*(-1 + x^2)^2))*H[1, 0, 0, x] - (64*(1 + x^2)^2*z2*H[1, 0, 1, x])/(3*(-1 + x^2)^2) + ((-64*(1 + x^2))/(3*(-1 + x^2)) + (128*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*H[1, 1, 0, x] + (2176*(1 + x^2)*H[-1, -1, -1, 0, x])/(3*(-1 + x^2)) - (160*(23 + 53*x - x^2 + 29*x^3)*H[-1, -1, 0, 0, x])/(9*(-1 + x)*(1 + x)^2) - (1792*(1 + x^2)*H[-1, -1, 1, 0, x])/(9*(-1 + x^2)) - (32*(-127 - 180*x + 274*x^2 - 180*x^3 + 133*x^4)*H[-1, 0, -1, 0, x])/(9*(-1 + x^2)^2) + (16*(-149 - 306*x + 542*x^2 - 402*x^3 + 155*x^4)*H[-1, 0, 0, 0, x])/(9*(-1 + x^2)^2) + (32*(-47 - 60*x + 58*x^2 - 60*x^3 + 29*x^4)*H[-1, 0, 1, 0, x])/(9*(-1 + x^2)^2) - (1792*(1 + x^2)*H[-1, 1, -1, 0, x])/(9*(-1 + x^2)) + (128*(11 + 2*x + 17*x^2 + 8*x^3)*H[-1, 1, 0, 0, x])/(9*(-1 + x)*(1 + x)^2) + (640*(1 + x^2)*H[-1, 1, 1, 0, x])/(9*(-1 + x^2)) + (16*(143 + 162*x + 310*x^2 + 162*x^3 - 377*x^4)*H[0, -1, -1, 0, x])/(9*(-1 + x^2)^2) + (8*(-65 - 371*x - 260*x^2 - 700*x^3 - 251*x^4 + 367*x^5)*H[0, -1, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^3) + (64*(-15 - 18*x - 32*x^2 - 18*x^3 + 23*x^4)*H[0, -1, 1, 0, x])/(9*(-1 + x^2)^2) + (16*(-46 - 121*x - 444*x^2 + 52*x^3 - 454*x^4 + 53*x^5)*H[0, 0, -1, 0, x])/(9*(-1 + x)^2*(1 + x)^3) - (16*(-22 + 32*x + 83*x^2 - 139*x^3 - 442*x^4 + 8*x^5)*H[0, 0, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^3) + (64*(5 + 17*x + 47*x^2 + 35*x^3 + 46*x^4 + 10*x^5)*H[0, 0, 1, 0, x])/(9*(-1 + x)^2*(1 + x)^3) + (64*(-15 - 18*x - 32*x^2 - 18*x^3 + 23*x^4)*H[0, 1, -1, 0, x])/(9*(-1 + x^2)^2) - (16*(-87 - 42*x + 128*x^2 - 352*x^3 - 27*x^4 + 60*x^5)*H[0, 1, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^3) - (64*(-5 - 6*x - 12*x^2 - 6*x^3 + 9*x^4)*H[0, 1, 1, 0, x])/(9*(-1 + x^2)^2) - (1792*(1 + x^2)*H[1, -1, -1, 0, x])/(9*(-1 + x^2)) + (128*(11 + 2*x + 17*x^2 + 8*x^3)*H[1, -1, 0, 0, x])/(9*(-1 + x)*(1 + x)^2) + (640*(1 + x^2)*H[1, -1, 1, 0, x])/(9*(-1 + x^2)) - (64*(52 - 3*x - 20*x^2 - 3*x^3 + 14*x^4)*H[1, 0, -1, 0, x])/(9*(-1 + x^2)^2) + (8*(443 + 257*x - 280*x^2 + 104*x^3 + 61*x^4 + 55*x^5)*H[1, 0, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^3) + (32*(47 - 12*x + 38*x^2 - 12*x^3 + 19*x^4)*H[1, 0, 1, 0, x])/(9*(-1 + x^2)^2) + (640*(1 + x^2)*H[1, 1, -1, 0, x])/(9*(-1 + x^2)) + (16*(-67 - 85*x + 29*x^2 + 11*x^3)*H[1, 1, 0, 0, x])/(9*(-1 + x)*(1 + x)^2) - (256*(1 + x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x^2)) - (256*(1 + x^2)^2*H[-1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + (128*(3 + 4*x^2 + x^4)*H[-1, -1, 0, 0, 0, x])/(3*(-1 + x^2)^2) + (256*(1 + x^2)^2*H[-1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^2) - (640*(1 + x^2)^2*H[-1, 0, -1, -1, 0, x])/(3*(-1 + x^2)^2) + (128*(5 + 8*x^2 + 3*x^4)*H[-1, 0, -1, 0, 0, x])/(3*(-1 + x^2)^2) + (128*(1 + x^2)^2*H[-1, 0, -1, 1, 0, x])/(-1 + x^2)^2 + (64*(43 + 72*x^2 + 29*x^4)*H[-1, 0, 0, -1, 0, x])/(9*(-1 + x^2)^2) - (32*(59 + 72*x^2 + 13*x^4)*H[-1, 0, 0, 0, 0, x])/(9*(-1 + x^2)^2) - (256*(7 + 12*x^2 + 5*x^4)*H[-1, 0, 0, 1, 0, x])/(9*(-1 + x^2)^2) + (128*(1 + x^2)^2*H[-1, 0, 1, -1, 0, x])/(-1 + x^2)^2 - (256*(1 + x^2)^2*H[-1, 0, 1, 0, 0, x])/(3*(-1 + x^2)^2) - (128*(1 + x^2)^2*H[-1, 0, 1, 1, 0, x])/(3*(-1 + x^2)^2) + (256*(1 + x^2)^2*H[-1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - (256*(1 + x^2)^2*H[-1, 1, 0, 0, 0, x])/(3*(-1 + x^2)^2) - (256*(1 + x^2)^2*H[-1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^2) - (3712*(1 + x^2)^2*H[0, -1, -1, -1, 0, x])/(9*(-1 + x^2)^2) + (128*(11 + 11*x + 22*x^2 + 64*x^3 + 32*x^4 + 32*x^5)*H[0, -1, -1, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^3) + (1792*(1 + x^2)^2*H[0, -1, -1, 1, 0, x])/(9*(-1 + x^2)^2) + (64*(21 + 21*x + 62*x^2 + 158*x^3 + 89*x^4 + 89*x^5)*H[0, -1, 0, -1, 0, x])/(9*(-1 + x)^2*(1 + x)^3) - (64*x^2*(2 + 128*x + 65*x^2 + 65*x^3)*H[0, -1, 0, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^3) - (128*(6 + 6*x + 13*x^2 + 49*x^3 + 25*x^4 + 25*x^5)*H[0, -1, 0, 1, 0, x])/(9*(-1 + x)^2*(1 + x)^3) + (1792*(1 + x^2)^2*H[0, -1, 1, -1, 0, x])/(9*(-1 + x^2)^2) - (128*(11 + 19*x^2 + 8*x^4)*H[0, -1, 1, 0, 0, x])/(9*(-1 + x^2)^2) - (640*(1 + x^2)^2*H[0, -1, 1, 1, 0, x])/(9*(-1 + x^2)^2) + (64*(15 + 15*x + 206*x^2 + 86*x^3 + 131*x^4 + 131*x^5)*H[0, 0, -1, -1, 0, x])/(9*(-1 + x)^2*(1 + x)^3) - (64*(3 + 3*x + 101*x^2 + 83*x^3 + 89*x^4 + 89*x^5)*H[0, 0, -1, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^3) - (64*(9 + 74*x^2 + 65*x^4)*H[0, 0, -1, 1, 0, x])/(9*(-1 + x^2)^2) - (64*(3 + 3*x + 68*x^2 + 134*x^3 + 98*x^4 + 98*x^5)*H[0, 0, 0, -1, 0, x])/(9*(-1 + x)^2*(1 + x)^3) + (16*x^2*(17 + 215*x + 116*x^2 + 116*x^3)*H[0, 0, 0, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^3) + (64*(3 + 3*x + 20*x^2 + 92*x^3 + 53*x^4 + 53*x^5)*H[0, 0, 0, 1, 0, x])/(9*(-1 + x)^2*(1 + x)^3) - (64*(9 + 74*x^2 + 65*x^4)*H[0, 0, 1, -1, 0, x])/(9*(-1 + x^2)^2) + (32*(18 + 18*x + 43*x^2 + 133*x^3 + 70*x^4 + 70*x^5)*H[0, 0, 1, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^3) + (64*(3 + 26*x^2 + 23*x^4)*H[0, 0, 1, 1, 0, x])/(9*(-1 + x^2)^2) + (1792*(1 + x^2)^2*H[0, 1, -1, -1, 0, x])/(9*(-1 + x^2)^2) - (128*(11 + 19*x^2 + 8*x^4)*H[0, 1, -1, 0, 0, x])/(9*(-1 + x^2)^2) - (640*(1 + x^2)^2*H[0, 1, -1, 1, 0, x])/(9*(-1 + x^2)^2) - (64*(27 + 27*x - 16*x^2 + 140*x^3 + 35*x^4 + 35*x^5)*H[0, 1, 0, -1, 0, x])/(9*(-1 + x)^2*(1 + x)^3) + (32*(39 + 39*x - 71*x^2 + 247*x^3 + 49*x^4 + 49*x^5)*H[0, 1, 0, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^3) + (128*(6 + 6*x + x^2 + 37*x^3 + 13*x^4 + 13*x^5)*H[0, 1, 0, 1, 0, x])/(9*(-1 + x)^2*(1 + x)^3) - (640*(1 + x^2)^2*H[0, 1, 1, -1, 0, x])/(9*(-1 + x^2)^2) + (64*(10 + 10*x - 31*x^2 + 59*x^3 + 4*x^4 + 4*x^5)*H[0, 1, 1, 0, 0, x])/(9*(-1 + x)^2*(1 + x)^3) + (256*(1 + x^2)^2*H[0, 1, 1, 1, 0, x])/(9*(-1 + x^2)^2) + (256*(1 + x^2)^2*H[1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - (256*(1 + x^2)^2*H[1, -1, 0, 0, 0, x])/(3*(-1 + x^2)^2) - (256*(1 + x^2)^2*H[1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^2) + (640*(1 + x^2)^2*H[1, 0, -1, -1, 0, x])/(3*(-1 + x^2)^2) - (256*(3 + 4*x^2 + x^4)*H[1, 0, -1, 0, 0, x])/(3*(-1 + x^2)^2) - (128*(1 + x^2)^2*H[1, 0, -1, 1, 0, x])/(-1 + x^2)^2 - (128*(29 + 36*x^2 + 7*x^4)*H[1, 0, 0, -1, 0, x])/(9*(-1 + x^2)^2) - (64*(-43 - 36*x^2 + 7*x^4)*H[1, 0, 0, 0, 0, x])/(9*(-1 + x^2)^2) + (128*(17 + 24*x^2 + 7*x^4)*H[1, 0, 0, 1, 0, x])/(9*(-1 + x^2)^2) - (128*(1 + x^2)^2*H[1, 0, 1, -1, 0, x])/(-1 + x^2)^2 + (128*(3 + 4*x^2 + x^4)*H[1, 0, 1, 0, 0, x])/(3*(-1 + x^2)^2) + (128*(1 + x^2)^2*H[1, 0, 1, 1, 0, x])/(3*(-1 + x^2)^2) - (256*(1 + x^2)^2*H[1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + (256*(1 + x^2)^2*H[1, 1, 0, 0, 0, x])/(3*(-1 + x^2)^2) + (256*(1 + x^2)^2*H[1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^2)) + nc^3*(-133949/2916 + ((-48*ln2^2*(1 + 6*x - 56*x^2 + 6*x^3 + x^4))/((-1 + x)*(1 + x)^3) + (-66821 + 456400*x - 2265676*x^2 + 7175077*x^3 - 14984570*x^4 + 22096232*x^5 - 23439286*x^6 + 19613086*x^7 - 12031283*x^8 + 5408498*x^9 - 1491524*x^10 + 267115*x^11)/(1620*(-1 + x)^2*(1 + x^3)^3))*z2^2 + ((262213 - 1272933*x + 12780181*x^2 - 11584421*x^3 + 5579731*x^4 - 4690619*x^5 + 148059*x^6 - 1465427*x^7)*z2^3)/(2835*(-1 + x)^3*(1 + x)^4) + ((3403 - 512535*x + 2163428*x^2 - 5162899*x^3 + 7864603*x^4 - 8394464*x^5 + 6182731*x^6 - 2966563*x^7 + 625220*x^8 + 121209*x^9 - 115877*x^10)*z3)/(324*(-1 + x^2)^2*(1 - x + x^2)^3) + ((1199 - 3931*x + 30621*x^2 - 27921*x^3 + 50175*x^4 - 47571*x^5 + 3125*x^6 - 5953*x^7)*z3^2)/(6*(-1 + x)^3*(1 + x)^4) + z2*((192*li4half*(1 + 6*x - 56*x^2 + 6*x^3 + x^4))/((-1 + x)*(1 + x)^3) + (8*ln2^4*(1 + 6*x - 56*x^2 + 6*x^3 + x^4))/((-1 + x)*(1 + x)^3) - (19869 + 98880*x - 390779*x^2 + 431619*x^3 - 318216*x^4 + 21295*x^5)/(324*(-1 + x^2 - x^3 + x^5)) + ((168*ln2*(1 + 6*x - 56*x^2 + 6*x^3 + x^4))/((-1 + x)*(1 + x)^3) + (339 - 117*x - 29171*x^2 + 89025*x^3 - 160548*x^4 + 135804*x^5 + 2774*x^6 - 263406*x^7 + 433446*x^8 - 358398*x^9 + 106284*x^10 + 49180*x^11 - 87753*x^12 + 42507*x^13 - 12795*x^14 - 1891*x^15)/(18*(-1 + x)^3*(1 + x^3)^4))*z3) + ((5259 - 24783*x + 226193*x^2 - 576897*x^3 + 945286*x^4 - 756342*x^5 + 53832*x^6 + 1135668*x^7 - 1727016*x^8 + 1049292*x^9 + 297858*x^10 - 843154*x^11 + 710349*x^12 - 270653*x^13 + 58287*x^14 + 17109*x^15)*z5)/(54*(-1 + x)^3*(1 + x^3)^4) + ((-4*(130 + 166*x - 105*x^2 + 435*x^3 + 29*x^4 + 65*x^5)*z2^2)/(15*(-1 + x)^2*(1 + x)^3) + (2*(-435 + 1383*x - 2918*x^2 + 3975*x^3 - 3135*x^4 - 112*x^5 + 5415*x^6 - 7995*x^7 + 7342*x^8 - 3747*x^9 + 1275*x^10)*z3)/(9*(-1 + x^2)^2*(1 - x + x^2)^3) + z2*((1961 - 10810*x + 21404*x^2 - 27968*x^3 + 21404*x^4 - 10810*x^5 + 1961*x^6)/(27*(-1 + x^2)*(1 - x + x^2)^2) + (2*(-101 - 8*x - 143*x^2 + 16*x^3 + 17*x^4 - 8*x^5 + 59*x^6)*z3)/(3*(-1 + x^2)^3)) - (2*(-38 + 9*x - 2*x^2 - 18*x^3 + 110*x^4 + 9*x^5 + 74*x^6)*z5)/(3*(-1 + x^2)^3))*H[-1, x] + ((-140*(1 + x^2)*z2)/(3*(-1 + x^2)) + (16*x*z2^2)/(5 - 5*x^2) - (352*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[-1, -1, x] + ((-5684 + 45201*x - 90888*x^2 + 125909*x^3 - 90888*x^4 + 45201*x^5 - 5684*x^6)/(27*(-1 + x^2)*(1 - x + x^2)^2) + ((5203 - 20540*x + 45919*x^2 - 65091*x^3 + 65164*x^4 - 47783*x^5 + 30153*x^6 - 14020*x^7 + 4397*x^8 + 655*x^9 - 1228*x^10 + 899*x^11)*z2)/(18*(-1 + x)^2*(1 + x^3)^3) - ((658 + 181*x + 2038*x^2 - 362*x^3 + 1142*x^4 + 181*x^5 - 238*x^6)*z2^2)/(15*(-1 + x^2)^3) + (2*(-439 + 456*x - 443*x^2 - 480*x^3 + 583*x^4 + 456*x^5 + 299*x^6)*z3)/(9*(-1 + x^2)^3))*H[-1, 0, x] + ((100*(1 + x^2)*z2)/(9*(-1 + x^2)) + (8*x*z2^2)/(5 - 5*x^2) + (128*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[-1, 1, x] + (((1249 - 2553*x - 490*x^2 + 13793*x^3 - 32025*x^4 + 40252*x^5 - 26825*x^6 + 6513*x^7 + 5750*x^8 - 5673*x^9 + 2289*x^10)*z2)/(18*(-1 + x^2)^2*(1 - x + x^2)^3) + (4*(-56 - 41*x - 266*x^2 - 29*x^3 - 562*x^4 + 323*x^5 - 64*x^6 + 23*x^7)*z2^2)/(15*(-1 + x)^3*(1 + x)^4) + (2*(321 - 1350*x + 4615*x^2 - 13558*x^3 + 32872*x^4 - 61726*x^5 + 89118*x^6 - 100596*x^7 + 90018*x^8 - 63126*x^9 + 34272*x^10 - 14558*x^11 + 5165*x^12 - 1550*x^13 + 371*x^14)*z3)/(9*(-1 + x^2)^3*(1 - x + x^2)^4))*H[0, -1, x] + ((-3*(1 - 21*x + 98*x^2 - 211*x^3 + 287*x^4 - 276*x^5 + 287*x^6 - 211*x^7 + 98*x^8 - 21*x^9 + x^10))/((-1 + x^2)^2*(1 - x + x^2)^3) - (6*(1 + x + 6*x^2 + x^3 + x^4)*z2)/((-1 + x)*(1 + x)^3))*H[0, {6, 0}, 1]^2 + ((-6*(1 + x + x^2 + 32*x^4 - x^5 + 2*x^6)*z2^2)/(5*(-1 + x)^2*(1 + x)^4) - (12*(1 + 8*x - 35*x^2 + 149*x^3 - 415*x^4 + 883*x^5 - 1383*x^6 + 1764*x^7 - 1833*x^8 + 1507*x^9 - 907*x^10 + 397*x^11 - 106*x^12 + 14*x^13 + 4*x^14)*z3)/((-1 + x^2)^3*(1 - x + x^2)^4))*H[0, {6, 0}, x] + ((12*(1 + x + x^2 + 32*x^4 - x^5 + 2*x^6)*z2^2)/(5*(-1 + x)^2*(1 + x)^4) + (24*(1 + 8*x - 35*x^2 + 149*x^3 - 415*x^4 + 883*x^5 - 1383*x^6 + 1764*x^7 - 1833*x^8 + 1507*x^9 - 907*x^10 + 397*x^11 - 106*x^12 + 14*x^13 + 4*x^14)*z3)/((-1 + x^2)^3*(1 - x + x^2)^4))*H[0, {6, 1}, x] + ((100*(1 + x^2)*z2)/(9*(-1 + x^2)) + (16*(3 - x + 28*x^2 - x^3 + 3*x^4)*z2^2)/(5*(-1 + x)*(1 + x)^3) + (128*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[1, -1, x] + ((-52*(1 + x^2)*z2)/(9*(-1 + x^2)) - (16*x*(3 - 14*x + 3*x^2)*z2^2)/(5*(-1 + x)*(1 + x)^3) - (16*(2 + 3*x + 10*x^2 + 3*x^3 + 2*x^4)*z3)/(3*(-1 + x^2)^2))*H[1, 1, x] + ((-6*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*z2^2)/(5*(-1 + x)*(1 + x)^3) - (12*(3 + 18*x - 26*x^2 + 18*x^3 + 3*x^4)*z3)/(-1 + x^2)^2)*H[1, {6, 0}, x] + ((12*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*z2^2)/(5*(-1 + x)*(1 + x)^3) + (24*(3 + 18*x - 26*x^2 + 18*x^3 + 3*x^4)*z3)/(-1 + x^2)^2)*H[1, {6, 1}, x] - (176*(1 + x + 6*x^2 + x^3 + x^4)*z2^2*H[{6, 0}, 1, x])/(5*(-1 + x)*(1 + x)^3) + (352*(1 + x + 6*x^2 + x^3 + x^4)*z2^2*H[{6, 1}, 1, x])/(5*(-1 + x)*(1 + x)^3) + ((2*(8741 - 34738*x + 69260*x^2 - 86192*x^3 + 69260*x^4 - 34738*x^5 + 8741*x^6))/(27*(-1 + x^2)*(1 - x + x^2)^2) - (2*(431 + 606*x^2 + 175*x^4)*z2)/(3*(-1 + x^2)^2) - (4*(27 - 8*x + 81*x^2 + 16*x^3 + 81*x^4 - 8*x^5 + 27*x^6)*z3)/(3*(-1 + x^2)^3))*H[-1, -1, 0, x] + ((-2*(179 + 406*x^2 + 179*x^4)*z2)/(3*(-1 + x^2)^2) + (8*(1 + x + 3*x^2 - 2*x^3 + 3*x^4 + x^5 + x^6)*z3)/(-1 + x^2)^3)*H[-1, 0, -1, x] + ((-2*(-6715 - 8014*x + 66594*x^2 - 182596*x^3 + 261018*x^4 - 251198*x^5 + 147651*x^6 - 54716*x^7 + 5416*x^8))/(27*(-1 + x - x^3 + x^4)^2) - ((89 + 720*x + 1825*x^2 + 3168*x^3 - 2297*x^4 + 3024*x^5 + 1247*x^6)*z2)/(9*(-1 + x^2)^3) - (2*(-1 + 4*x + 29*x^2 - 8*x^3 + 61*x^4 + 4*x^5 + 31*x^6)*z3)/(3*(-1 + x^2)^3))*H[-1, 0, 0, x] + ((64*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2) - (8*(4 + x + 12*x^2 - 2*x^3 + 12*x^4 + x^5 + 4*x^6)*z3)/(-1 + x^2)^3)*H[-1, 0, 1, x] + ((-4*(565 - 864*x + 565*x^2))/(9*(-1 + x^2)) + (8*(41 + 29*x + 116*x^2 - 4*x^3 + 27*x^4 + 15*x^5)*z2)/(3*(-1 + x)^2*(1 + x)^3) + (16*x*z3)/(3*(-1 + x^2)))*H[-1, 1, 0, x] + ((-854*(1 + x^2)^2*z2)/(9*(-1 + x^2)^2) + (176*(1 + x^2)^3*z3)/(3*(-1 + x^2)^3))*H[0, -1, -1, x] + ((13253 - 162519*x + 504466*x^2 - 837263*x^3 + 627101*x^4 + 236732*x^5 - 1168807*x^6 + 1519069*x^7 - 1174214*x^8 + 543477*x^9 - 132319*x^10)/(162*(-1 + x^2)^2*(1 - x + x^2)^3) + ((-1125 + 5499*x - 22931*x^2 + 42909*x^3 - 53520*x^4 + 33024*x^5 - 21622*x^6 + 46266*x^7 - 123906*x^8 + 209622*x^9 - 234240*x^10 + 179584*x^11 - 95493*x^12 + 37611*x^13 - 9915*x^14 + 2477*x^15)*z2)/(18*(-1 + x)^3*(1 + x^3)^4) - (2*(61 - 11*x + 503*x^2 - 193*x^3 + 103*x^4 + 271*x^5 + 45*x^6 + 69*x^7)*z3)/(3*(-1 + x)^3*(1 + x)^4))*H[0, -1, 0, x] + ((152*(1 + x^2)^2*z2)/(9*(-1 + x^2)^2) - (128*(1 + x^2)^3*z3)/(3*(-1 + x^2)^3))*H[0, -1, 1, x] + ((2*(-204 + 885*x - 2138*x^2 + 89*x^3 + 11452*x^4 - 36355*x^5 + 66168*x^6 - 87186*x^7 + 89640*x^8 - 72579*x^9 + 47244*x^10 - 25127*x^11 + 11558*x^12 - 4043*x^13 + 1028*x^14)*z2)/(9*(-1 + x^2)^3*(1 - x + x^2)^4) - (4*(21 + 27*x + 145*x^2 + 103*x^3 - 229*x^4 + 605*x^5 + 55*x^6 + 121*x^7)*z3)/(3*(-1 + x)^3*(1 + x)^4))*H[0, 0, -1, x] + ((2886 + 70011*x - 193241*x^2 + 67320*x^3 + 1238175*x^4 - 4114129*x^5 + 7655018*x^6 - 9469173*x^7 + 8320339*x^8 - 5214992*x^9 + 2250087*x^10 - 586581*x^11 + 52040*x^12)/(162*(-1 + x - x^3 + x^4)^3) + ((-423 + 1053*x + 19099*x^2 - 148917*x^3 + 467940*x^4 - 980124*x^5 + 1528610*x^6 - 2053434*x^7 + 2393394*x^8 - 2323194*x^9 + 1817508*x^10 - 1124012*x^11 + 493413*x^12 - 113499*x^13 - 10005*x^14 + 14735*x^15)*z2)/(36*(-1 + x)^3*(1 + x^3)^4) + ((147 - 93*x + 937*x^2 - 287*x^3 - 79*x^4 + 881*x^5 - 5*x^6 + 211*x^7)*z3)/(3*(-1 + x)^3*(1 + x)^4))*H[0, 0, 0, x] + (-175/27 + (467*(1 + x^2)*H[0, x])/(54*(-1 + x^2)) - (14*(1 + x^2)^2*H[0, 0, x])/(3*(-1 + x^2)^2) + ((1 + x^2)^3*H[0, 0, 0, x])/(-1 + x^2)^3)/Ep^3 + ((-2*(-93 - 144*x + 943*x^2 - 864*x^3 + 1101*x^4 - 144*x^5 + 65*x^6)*z2)/(9*(-1 + x^2)^3) + (4*(-3 + 105*x - 221*x^2 + 487*x^3 - 2041*x^4 + 2267*x^5 - 143*x^6 + 205*x^7)*z3)/(3*(-1 + x)^3*(1 + x)^4))*H[0, 0, 1, x] - (24*(1 - 2*x + 9*x^2 + 57*x^4 + 2*x^5 + 5*x^6)*z3*H[0, 0, {6, 0}, x])/((-1 + x)^2*(1 + x)^4) + (((-2553693 + 7585602*x + 16174525*x^2 - 93758884*x^3 + 212569860*x^4 - 248643132*x^5 + 118295694*x^6 + 222681312*x^7 - 594022806*x^8 + 739105188*x^9 - 566231700*x^10 + 298807756*x^11 - 96213505*x^12 + 17083182*x^13 + 2195097*x^14)*z2)/(225*(-1 + x^2)^3*(1 - x + x^2)^4) - (48*x*(-3 + 4*x + 62*x^3 + 3*x^4 + 6*x^5)*z3)/((-1 + x)^2*(1 + x)^4))*H[0, 0, {6, 1}, 1] + (48*(1 - 2*x + 9*x^2 + 57*x^4 + 2*x^5 + 5*x^6)*z3*H[0, 0, {6, 1}, x])/((-1 + x)^2*(1 + x)^4) + ((152*(1 + x^2)^2*z2)/(9*(-1 + x^2)^2) - (128*(1 + x^2)^3*z3)/(3*(-1 + x^2)^3))*H[0, 1, -1, x] + ((-10073 + 63951*x - 129157*x^2 + 114218*x^3 + 147958*x^4 - 526082*x^5 + 775798*x^6 - 712918*x^7 + 468731*x^8 - 191793*x^9 + 46375*x^10)/(162*(-1 + x^2)^2*(1 - x + x^2)^3) + (4*(144 - 1035*x + 6199*x^2 - 19929*x^3 + 44202*x^4 - 71232*x^5 + 88982*x^6 - 89769*x^7 + 76497*x^8 - 58668*x^9 + 40368*x^10 - 24350*x^11 + 11130*x^12 - 3582*x^13 + 462*x^14 + 5*x^15)*z2)/(9*(-1 + x)^3*(1 + x^3)^4) - (2*(-73 - 79*x + 163*x^2 - 467*x^3 - 775*x^4 + 647*x^5 - 27*x^6 + 51*x^7)*z3)/(3*(-1 + x)^3*(1 + x)^4))*H[0, 1, 0, x] + ((16*(1 + x^2)^2*z2)/(9*(-1 + x^2)^2) + (16*(2 + 3*x + 6*x^2 - 6*x^3 + 6*x^4 + 3*x^5 + 2*x^6)*z3)/(3*(-1 + x^2)^3))*H[0, 1, 1, x] + (103*(3 + 18*x - 26*x^2 + 18*x^3 + 3*x^4)*z2*H[0, 1, {6, 0}, 1])/(6*(-1 + x^2)^2) + H[0, {6, 0}, 1]*(((1 - 21*x + 98*x^2 - 211*x^3 + 287*x^4 - 276*x^5 + 287*x^6 - 211*x^7 + 98*x^8 - 21*x^9 + x^10)*z2)/(3*(-1 + x^2)^2*(1 - x + x^2)^3) - (4*(37 - 44*x + 924*x^2 - 44*x^3 + 37*x^4)*z2^2)/(3*(-1 + x)*(1 + x)^3) - (157*(3 + 18*x - 26*x^2 + 18*x^3 + 3*x^4)*H[0, 0, {6, 1}, 1])/(3*(-1 + x^2)^2) + (3*(3 + 18*x - 26*x^2 + 18*x^3 + 3*x^4)*H[0, 1, {6, 0}, 1])/(2*(-1 + x^2)^2)) - (336*x^2*z3*H[0, 1, {6, 0}, x])/((-1 + x)*(1 + x)^3) + (672*x^2*z3*H[0, 1, {6, 1}, x])/((-1 + x)*(1 + x)^3) + ((-4*(565 - 864*x + 565*x^2))/(9*(-1 + x^2)) + (8*(41 + 29*x + 116*x^2 - 4*x^3 + 27*x^4 + 15*x^5)*z2)/(3*(-1 + x)^2*(1 + x)^3) - (32*(3 - x + 28*x^2 - x^3 + 3*x^4)*z3)/(3*(-1 + x)*(1 + x)^3))*H[1, -1, 0, x] + ((128*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2) + (8*x*(5 - 42*x + 5*x^2)*z3)/((-1 + x)*(1 + x)^3))*H[1, 0, -1, x] + ((-5440 + 10474*x + 3869*x^2 - 68941*x^3 + 167505*x^4 - 243710*x^5 + 237265*x^6 - 160845*x^7 + 70301*x^8 - 17942*x^9 + 832*x^10)/(18*(-1 + x^2)^2*(1 - x + x^2)^3) + (2*(31 - 1731*x + 15983*x^2 - 60411*x^3 + 145418*x^4 - 244986*x^5 + 308716*x^6 - 299676*x^7 + 231108*x^8 - 145172*x^9 + 78150*x^10 - 37558*x^11 + 15045*x^12 - 3361*x^13 - 435*x^14 + 607*x^15)*z2)/(9*(-1 + x)^3*(1 + x^3)^4) + (4*(-58 - 3*x - 752*x^2 - 40*x^3 + 428*x^4 - 37*x^5 + 14*x^6)*z3)/(3*(-1 + x)^2*(1 + x)^4))*H[1, 0, 0, x] + ((4*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2) + (8*(8 - 15*x + 242*x^2 - 15*x^3 + 8*x^4)*z3)/((-1 + x)*(1 + x)^3))*H[1, 0, 1, x] + (48*(1 + x - x^2 + x^3 + x^4)*z3*H[1, 0, {6, 0}, x])/((-1 + x)*(1 + x)^3) - (96*(1 + x - x^2 + x^3 + x^4)*z3*H[1, 0, {6, 1}, x])/((-1 + x)*(1 + x)^3) + ((4*(73 - 112*x + 73*x^2))/(3*(-1 + x^2)) + (8*(-20 + 68*x - 473*x^2 + 1825*x^3 - 4740*x^4 + 8472*x^5 - 11151*x^6 + 11049*x^7 - 8286*x^8 + 4498*x^9 - 1663*x^10 + 367*x^11 - 32*x^12 + 6*x^13)*z2)/(3*(-1 + x)^2*(1 + x)^3*(1 - x + x^2)^4) + (8*x*(5 + 46*x + 5*x^2)*z3)/(3*(-1 + x)*(1 + x)^3))*H[1, 1, 0, x] - (24*(1 + x + 6*x^2 + x^3 + x^4)*z3*H[{6, 0}, 0, -1, x])/((-1 + x)*(1 + x)^3) + ((18*(2 + 7*x - 5*x^2 + 7*x^3 + 2*x^4)*z2)/((-1 + x)*(1 + x)^3) - (8*(1 + x + 6*x^2 + x^3 + x^4)*z3)/((-1 + x)*(1 + x)^3))*H[{6, 0}, 0, 0, x] + (48*(1 + x + 6*x^2 + x^3 + x^4)*z3*H[{6, 0}, 0, 1, x])/((-1 + x)*(1 + x)^3) - (72*(1 + x + 6*x^2 + x^3 + x^4)*z3*H[{6, 0}, 0, {6, 0}, x])/((-1 + x)*(1 + x)^3) + (144*(1 + x + 6*x^2 + x^3 + x^4)*z3*H[{6, 0}, 0, {6, 1}, x])/((-1 + x)*(1 + x)^3) - (16*(1 + x + 6*x^2 + x^3 + x^4)*z3*H[{6, 0}, 1, 0, x])/((-1 + x)*(1 + x)^3) + (48*(3 + 18*x - 26*x^2 + 18*x^3 + 3*x^4)*z2*H[{6, 0}, {6, 1}, -1, 1])/(-1 + x^2)^2 - (48*(3 + 18*x - 26*x^2 + 18*x^3 + 3*x^4)*z2*H[{6, 0}, {6, 1}, {6, 1}, 1])/(-1 + x^2)^2 + (48*(1 + x + 6*x^2 + x^3 + x^4)*z3*H[{6, 1}, 0, -1, x])/((-1 + x)*(1 + x)^3) + ((-36*(2 + 7*x - 5*x^2 + 7*x^3 + 2*x^4)*z2)/((-1 + x)*(1 + x)^3) + (16*(1 + x + 6*x^2 + x^3 + x^4)*z3)/((-1 + x)*(1 + x)^3))*H[{6, 1}, 0, 0, x] - (96*(1 + x + 6*x^2 + x^3 + x^4)*z3*H[{6, 1}, 0, 1, x])/((-1 + x)*(1 + x)^3) + (144*(1 + x + 6*x^2 + x^3 + x^4)*z3*H[{6, 1}, 0, {6, 0}, x])/((-1 + x)*(1 + x)^3) - (288*(1 + x + 6*x^2 + x^3 + x^4)*z3*H[{6, 1}, 0, {6, 1}, x])/((-1 + x)*(1 + x)^3) + (32*(1 + x + 6*x^2 + x^3 + x^4)*z3*H[{6, 1}, 1, 0, x])/((-1 + x)*(1 + x)^3) - (6200*(1 + x^2)*H[-1, -1, -1, 0, x])/(9*(-1 + x^2)) + ((2*(-203 - 3153*x + 12922*x^2 - 33799*x^3 + 55955*x^4 - 70252*x^5 + 63355*x^6 - 44159*x^7 + 21802*x^8 - 7593*x^9 + 1277*x^10))/(3*(-1 + x^2)^2*(1 - x + x^2)^3) + (4*(1 + x^2)^2*(-209 + 47*x^2)*z2)/(3*(-1 + x^2)^3))*H[-1, -1, 0, 0, x] + (2680*(1 + x^2)*H[-1, -1, 1, 0, x])/(9*(-1 + x^2)) + ((-4509 + 1929*x + 16598*x^2 - 77817*x^3 + 152205*x^4 - 210308*x^5 + 196605*x^6 - 139977*x^7 + 69878*x^8 - 24711*x^9 + 4371*x^10)/(9*(-1 + x^2)^2*(1 - x + x^2)^3) - (4*(5 - 5*x + 47*x^2 + 10*x^3 + 79*x^4 - 5*x^5 + 37*x^6)*z2)/(3*(-1 + x^2)^3))*H[-1, 0, -1, 0, x] - (4*(1 + 2*x + 3*x^2 - 4*x^3 + 3*x^4 + 2*x^5 + x^6)*z2*H[-1, 0, 0, -1, x])/(-1 + x^2)^3 + ((-4055 - 27693*x + 101457*x^2 - 215158*x^3 + 198877*x^4 + 30807*x^5 - 463360*x^6 + 779609*x^7 - 779565*x^8 + 527990*x^9 - 243137*x^10 + 70845*x^11 - 7721*x^12)/(18*(-1 + x - x^3 + x^4)^3) - ((457 - 82*x + 1915*x^2 + 164*x^3 + 2075*x^4 - 82*x^5 + 617*x^6)*z2)/(3*(-1 + x^2)^3))*H[-1, 0, 0, 0, x] - (56*(1 + x^2)^3*z2*H[-1, 0, 0, 1, x])/(-1 + x^2)^3 + ((-16*(-220 + 447*x - 547*x^2 - 434*x^3 + 1927*x^4 - 3386*x^5 + 3152*x^6 - 2149*x^7 + 923*x^8 - 288*x^9 + 25*x^10))/(9*(-1 + x^2)^2*(1 - x + x^2)^3) - (8*(41 + 4*x + 83*x^2 - 8*x^3 + 43*x^4 + 4*x^5 + x^6)*z2)/(3*(-1 + x^2)^3))*H[-1, 0, 1, 0, x] + (2680*(1 + x^2)*H[-1, 1, -1, 0, x])/(9*(-1 + x^2)) + ((-8*(-215 - 129*x + 1494*x^2 - 5461*x^3 + 10073*x^4 - 13656*x^5 + 12523*x^6 - 8891*x^7 + 4434*x^8 - 1599*x^9 + 275*x^10))/(9*(-1 + x^2)^2*(1 - x + x^2)^3) - (320*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*H[-1, 1, 0, 0, x] - (1240*(1 + x^2)*H[-1, 1, 1, 0, x])/(9*(-1 + x^2)) + ((-3287 + 18831*x - 65066*x^2 + 142073*x^3 - 217889*x^4 + 235484*x^5 - 173489*x^6 + 79913*x^7 - 11786*x^8 - 7809*x^9 + 5593*x^10)/(9*(-1 + x^2)^2*(1 - x + x^2)^3) + (4*(1 + x^2)^2*(67 + 27*x^2)*z2)/(3*(-1 + x^2)^3))*H[0, -1, -1, 0, x] + (4*(29 + 111*x^2 + 111*x^4 + 29*x^6)*z2*H[0, -1, 0, -1, x])/(3*(-1 + x^2)^3) + ((-441 - 9607*x + 53447*x^2 - 189094*x^3 + 424359*x^4 - 663231*x^5 + 722016*x^6 - 527649*x^7 + 223233*x^8 + 12990*x^9 - 75799*x^10 + 48047*x^11 - 9055*x^12)/(18*(-1 + x - x^3 + x^4)^3) - (2*(165 + 57*x + 459*x^2 - 537*x^3 - 97*x^4 + 635*x^5 + 377*x^6 + 461*x^7)*z2)/(3*(-1 + x)^3*(1 + x)^4))*H[0, -1, 0, 0, x] - (152*(1 + x^2)^3*z2*H[0, -1, 0, 1, x])/(3*(-1 + x^2)^3) + ((-4*(-567 + 972*x - 1754*x^2 + 972*x^3 + 413*x^4))/(9*(-1 + x^2)^2) - (8*(41 + 29*x + 157*x^2 + 25*x^3 + 143*x^4 + 11*x^5 + 27*x^6 + 15*x^7)*z2)/(3*(-1 + x)^3*(1 + x)^4))*H[0, -1, 1, 0, x] + (68*(1 + x^2)^3*z2*H[0, 0, -1, -1, x])/(-1 + x^2)^3 + ((-1100 + 5530*x - 25809*x^2 + 75915*x^3 - 152232*x^4 + 229675*x^5 - 261722*x^6 + 225663*x^7 - 135724*x^8 + 65043*x^9 - 22565*x^10 + 7870*x^11 - 752*x^12)/(9*(-1 + x - x^3 + x^4)^3) + ((27 - 9*x - 1771*x^2 + 1121*x^3 + 3313*x^4 - 4331*x^5 + 23*x^6 - 373*x^7)*z2)/(3*(-1 + x)^3*(1 + x)^4))*H[0, 0, -1, 0, x] - (56*(1 + x^2)^3*z2*H[0, 0, -1, 1, x])/(-1 + x^2)^3 - (2*(39 + 21*x + 419*x^2 + 185*x^3 + 877*x^4 + 319*x^5 + 353*x^6 + 299*x^7)*z2*H[0, 0, 0, -1, x])/(3*(-1 + x)^3*(1 + x)^4) + ((-1366 + 5996*x + 12159*x^2 - 70076*x^3 + 178135*x^4 - 240843*x^5 + 193359*x^6 - 49611*x^7 - 85947*x^8 + 153209*x^9 - 141778*x^10 + 77199*x^11 - 27842*x^12 + 2014*x^13)/(18*(-1 + x)^3*(1 + x)^4*(1 - x + x^2)^3) - (4*(-12 - 66*x + 217*x^2 - 221*x^3 + 513*x^4 + 489*x^5 + 458*x^6 + 470*x^7)*z2)/(3*(-1 + x)^3*(1 + x)^4))*H[0, 0, 0, 0, x] + (2*(81 + 153*x - 25*x^2 + 767*x^3 - 5*x^4 + 787*x^5 + 101*x^6 + 173*x^7)*z2*H[0, 0, 0, 1, x])/(3*(-1 + x)^3*(1 + x)^4) - (56*(1 + x^2)^3*z2*H[0, 0, 1, -1, x])/(-1 + x^2)^3 + ((1069 - 2553*x + 3429*x^2 - 610*x^3 - 7827*x^4 + 15831*x^5 - 20712*x^6 + 27249*x^7 - 38925*x^8 + 33658*x^9 - 20253*x^10 + 6633*x^11 - 1597*x^12)/(9*(-1 + x - x^3 + x^4)^3) - (2*(27 + 39*x - 791*x^2 + 709*x^3 + 1769*x^4 - 1315*x^5 + 379*x^6 + 223*x^7)*z2)/(3*(-1 + x)^3*(1 + x)^4))*H[0, 0, 1, 0, x] + (8*(1 + x^2)^3*z2*H[0, 0, 1, 1, x])/(-1 + x^2)^3 + ((-4*(-567 + 972*x - 1754*x^2 + 972*x^3 + 413*x^4))/(9*(-1 + x^2)^2) - (8*(41 + 29*x + 157*x^2 + 25*x^3 + 143*x^4 + 11*x^5 + 27*x^6 + 15*x^7)*z2)/(3*(-1 + x)^3*(1 + x)^4))*H[0, 1, -1, 0, x] - (128*(1 + x^2)^3*z2*H[0, 1, 0, -1, x])/(3*(-1 + x^2)^3) + ((2*(680 - 1453*x - 1002*x^2 + 15960*x^3 - 47649*x^4 + 85004*x^5 - 102676*x^6 + 86151*x^7 - 50012*x^8 + 16200*x^9 - 385*x^10 - 2422*x^11 + 596*x^12))/(9*(-1 + x - x^3 + x^4)^3) - (4*(-33 + 78*x - 450*x^2 + 813*x^3 + 395*x^4 + 56*x^5 + 80*x^6 + 53*x^7)*z2)/(3*(-1 + x)^3*(1 + x)^4))*H[0, 1, 0, 0, x] + (1753/162 - (2*(-5 + 57*x^2)*z2)/(9*(-1 + x^2)) + (31*(1 + x^2)^2*z3)/(9*(-1 + x^2)^2) + ((2671 + 1512*x + 2671*x^2)/(162 - 162*x^2) + ((-29 + 262*x^2 + 291*x^4)*z2)/(18*(-1 + x^2)^2) - ((1 + x^2)^3*z3)/(-1 + x^2)^3)*H[0, x] + (20*(1 + x^2)*H[-1, 0, x])/(9*(-1 + x^2)) + ((37 + 204*x + 240*x^2 + 204*x^3 - 45*x^4)/(9*(-1 + x^2)^2) - ((1 + x^2)^2*(-1 + 7*x^2)*z2)/(-1 + x^2)^3)*H[0, 0, x] - (62*(1 + x^2)*H[1, 0, x])/(9*(-1 + x^2)) + (22*(1 + x^2)^2*H[-1, 0, 0, x])/(3*(-1 + x^2)^2) - (29*(1 + x^2)^2*H[0, -1, 0, x])/(9*(-1 + x^2)^2) - ((-153 + 216*x + 311*x^2 + 432*x^3 + 153*x^4 + 216*x^5 - 311*x^6)*H[0, 0, 0, x])/(18*(-1 + x^2)^3) + (80*(1 + x^2)^2*H[0, 1, 0, x])/(9*(-1 + x^2)^2) + (4*(1 + x^2)^2*H[1, 0, 0, x])/(-1 + x^2)^2 - (6*(1 + x^2)^3*H[-1, 0, 0, 0, x])/(-1 + x^2)^3 + (2*(1 + x^2)^3*H[0, 0, -1, 0, x])/(-1 + x^2)^3 + (2*(3 + x^2 - 7*x^4 - 5*x^6)*H[0, 0, 0, 0, x])/(-1 + x^2)^3 - (4*(1 + x^2)^3*H[0, 0, 1, 0, x])/(-1 + x^2)^3 - (4*(1 + x^2)^3*H[0, 1, 0, 0, x])/(-1 + x^2)^3)/Ep^2 - (4*(1 + x^2)^3*z2*H[0, 1, 0, 1, x])/(3*(-1 + x^2)^3) + ((4*(-239 + 372*x - 594*x^2 + 372*x^3 + 213*x^4))/(9*(-1 + x^2)^2) - (16*(-10 - 4*x - 71*x^2 + 31*x^3 - 88*x^4 + 74*x^5 - 3*x^6 + 15*x^7)*z2)/(3*(-1 + x)^3*(1 + x)^4))*H[0, 1, 1, 0, x] + (-(1 - 21*x + 98*x^2 - 211*x^3 + 287*x^4 - 276*x^5 + 287*x^6 - 211*x^7 + 98*x^8 - 21*x^9 + x^10)/(3*(-1 + x^2)^2*(1 - x + x^2)^3) + (4*(23 - 31*x + 606*x^2 - 31*x^3 + 23*x^4)*z2)/(3*(-1 + x)*(1 + x)^3))*H[0, {6, 0}, 0, 0, 1] - (36*(1 + x + x^2 + 32*x^4 - x^5 + 2*x^6)*z2*H[0, {6, 0}, 0, 0, x])/((-1 + x)^2*(1 + x)^4) + (72*(1 + x + x^2 + 32*x^4 - x^5 + 2*x^6)*z2*H[0, {6, 1}, 0, 0, x])/((-1 + x)^2*(1 + x)^4) + (2680*(1 + x^2)*H[1, -1, -1, 0, x])/(9*(-1 + x^2)) + ((-8*(-215 - 129*x + 1494*x^2 - 5461*x^3 + 10073*x^4 - 13656*x^5 + 12523*x^6 - 8891*x^7 + 4434*x^8 - 1599*x^9 + 275*x^10))/(9*(-1 + x^2)^2*(1 - x + x^2)^3) - (320*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*H[1, -1, 0, 0, x] - (1240*(1 + x^2)*H[1, -1, 1, 0, x])/(9*(-1 + x^2)) + ((-4*(-744 + 585*x + 2737*x^2 - 13263*x^3 + 26378*x^4 - 35014*x^5 + 31278*x^6 - 20123*x^7 + 8617*x^8 - 2355*x^9 + 236*x^10))/(9*(-1 + x^2)^2*(1 - x + x^2)^3) + (4*(58 - 21*x + 992*x^2 + 64*x^3 - 368*x^4 + 85*x^5 + 22*x^6)*z2)/(3*(-1 + x)^2*(1 + x)^4))*H[1, 0, -1, 0, x] + (8*(6 - x + 58*x^2 - x^3 + 6*x^4)*z2*H[1, 0, 0, -1, x])/((-1 + x)*(1 + x)^3) + ((3099 - 4490*x + 19430*x^2 - 74366*x^3 + 214114*x^4 - 407926*x^5 + 563824*x^6 - 564502*x^7 + 409978*x^8 - 211498*x^9 + 74270*x^10 - 15722*x^11 + 1565*x^12)/(9*(-1 + x - x^3 + x^4)^3) - (2*(302 + 207*x + 2572*x^2 + 488*x^3 + 2648*x^4 + 281*x^5 + 350*x^6)*z2)/(3*(-1 + x)^2*(1 + x)^4))*H[1, 0, 0, 0, x] + ((4*(-399 + 759*x - 452*x^2 - 2319*x^3 + 6383*x^4 - 9568*x^5 + 8643*x^6 - 5483*x^7 + 2260*x^8 - 597*x^9 + 53*x^10))/(9*(-1 + x^2)^2*(1 - x + x^2)^3) - (8*(53 + 18*x + 631*x^2 + 92*x^3 - 97*x^4 + 74*x^5 + 29*x^6)*z2)/(3*(-1 + x)^2*(1 + x)^4))*H[1, 0, 1, 0, x] - (1240*(1 + x^2)*H[1, 1, -1, 0, x])/(9*(-1 + x^2)) + ((2*(-485 + 804*x - 1077*x^2 - 1126*x^3 + 4451*x^4 - 8682*x^5 + 8971*x^6 - 7454*x^7 + 4347*x^8 - 1908*x^9 + 419*x^10))/(9*(-1 + x^2)^2*(1 - x + x^2)^3) - (8*(2 - 41*x + 348*x^2 - 40*x^3 - 144*x^4 + x^5 + 2*x^6)*z2)/(3*(-1 + x)^2*(1 + x)^4))*H[1, 1, 0, 0, x] + ((568*(1 + x^2))/(9*(-1 + x^2)) - (16*x*(1 - 6*x + x^2)*z2)/((-1 + x)*(1 + x)^3))*H[1, 1, 1, 0, x] - (36*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*z2*H[1, {6, 0}, 0, 0, x])/((-1 + x)*(1 + x)^3) + (72*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*z2*H[1, {6, 1}, 0, 0, x])/((-1 + x)*(1 + x)^3) + ((6*(1 - 21*x + 98*x^2 - 211*x^3 + 287*x^4 - 276*x^5 + 287*x^6 - 211*x^7 + 98*x^8 - 21*x^9 + x^10))/((-1 + x^2)^2*(1 - x + x^2)^3) - (36*(1 + x + 6*x^2 + x^3 + x^4)*z2)/((-1 + x)*(1 + x)^3))*H[{6, 0}, 0, -1, 0, x] - (36*(1 + x + 6*x^2 + x^3 + x^4)*z2*H[{6, 0}, 0, 0, -1, x])/((-1 + x)*(1 + x)^3) + ((-4*(1 - 21*x + 98*x^2 - 211*x^3 + 287*x^4 - 276*x^5 + 287*x^6 - 211*x^7 + 98*x^8 - 21*x^9 + x^10))/((-1 + x^2)^2*(1 - x + x^2)^3) - (128*(1 + x + 6*x^2 + x^3 + x^4)*z2)/((-1 + x)*(1 + x)^3))*H[{6, 0}, 0, 0, 0, x] + ((-3*(1 - 21*x + 98*x^2 - 211*x^3 + 287*x^4 - 276*x^5 + 287*x^6 - 211*x^7 + 98*x^8 - 21*x^9 + x^10))/((-1 + x^2)^2*(1 - x + x^2)^3) + (8*(1 + x + 6*x^2 + x^3 + x^4)*z2)/((-1 + x)*(1 + x)^3))*H[{6, 0}, 0, 1, 0, x] + ((1 - 21*x + 98*x^2 - 211*x^3 + 287*x^4 - 276*x^5 + 287*x^6 - 211*x^7 + 98*x^8 - 21*x^9 + x^10)/((-1 + x^2)^2*(1 - x + x^2)^3) - (16*(1 + x + 6*x^2 + x^3 + x^4)*z2)/((-1 + x)*(1 + x)^3))*H[{6, 0}, 1, 0, 0, x] - (32*(1 + x + 6*x^2 + x^3 + x^4)*z2*H[{6, 0}, 1, 1, 0, x])/((-1 + x)*(1 + x)^3) + ((12*(1 - 21*x + 98*x^2 - 211*x^3 + 287*x^4 - 276*x^5 + 287*x^6 - 211*x^7 + 98*x^8 - 21*x^9 + x^10))/((-1 + x^2)^2*(1 - x + x^2)^3) + (24*(1 + x + 6*x^2 + x^3 + x^4)*z2)/((-1 + x)*(1 + x)^3))*H[{6, 1}, 0, -1, 0, 1] + ((-12*(1 - 21*x + 98*x^2 - 211*x^3 + 287*x^4 - 276*x^5 + 287*x^6 - 211*x^7 + 98*x^8 - 21*x^9 + x^10))/((-1 + x^2)^2*(1 - x + x^2)^3) + (72*(1 + x + 6*x^2 + x^3 + x^4)*z2)/((-1 + x)*(1 + x)^3))*H[{6, 1}, 0, -1, 0, x] - (72*(1 + x + 6*x^2 + x^3 + x^4)*z2*H[{6, 1}, 0, 0, -1, 1])/((-1 + x)*(1 + x)^3) + (72*(1 + x + 6*x^2 + x^3 + x^4)*z2*H[{6, 1}, 0, 0, -1, x])/((-1 + x)*(1 + x)^3) + ((8*(1 - 21*x + 98*x^2 - 211*x^3 + 287*x^4 - 276*x^5 + 287*x^6 - 211*x^7 + 98*x^8 - 21*x^9 + x^10))/((-1 + x^2)^2*(1 - x + x^2)^3) + (256*(1 + x + 6*x^2 + x^3 + x^4)*z2)/((-1 + x)*(1 + x)^3))*H[{6, 1}, 0, 0, 0, x] + ((12*(1 - 21*x + 98*x^2 - 211*x^3 + 287*x^4 - 276*x^5 + 287*x^6 - 211*x^7 + 98*x^8 - 21*x^9 + x^10))/((-1 + x^2)^2*(1 - x + x^2)^3) - (8*(5 - 22*x + 264*x^2 - 22*x^3 + 5*x^4)*z2)/((-1 + x)*(1 + x)^3))*H[{6, 1}, 0, 0, 1, 1] + H[0, 1, x]*((2*(89 - 228*x + 566*x^2 - 228*x^3 + 13*x^4)*z2)/(9*(-1 + x^2)^2) - (2*(-5049 + 2403*x + 37181*x^2 - 42743*x^3 - 187679*x^4 + 213005*x^5 + 3267*x^6 + 24975*x^7)*z2^2)/(405*(-1 + x)^3*(1 + x)^4) + (2*(-189 + 1524*x - 5893*x^2 + 17752*x^3 - 39808*x^4 + 69688*x^5 - 93294*x^6 + 100272*x^7 - 86526*x^8 + 58920*x^9 - 28752*x^10 + 9608*x^11 - 1349*x^12 - 148*x^13 + 211*x^14)*z3)/(9*(-1 + x^2)^3*(1 - x + x^2)^4) - (112*x^2*z2*H[0, {6, 0}, 1])/(3*(-1 + x)*(1 + x)^3) + (336*x^2*H[0, {6, 0}, 1]^2)/((-1 + x)*(1 + x)^3) + (2240*x^2*H[{6, 1}, 1]*H[0, 0, {6, 1}, 1])/((-1 + x)*(1 + x)^3) + (112*x^2*H[0, {6, 0}, 0, 0, 1])/(3*(-1 + x)*(1 + x)^3) - (1344*x^2*H[{6, 1}, 0, -1, 0, 1])/((-1 + x)*(1 + x)^3) - (1344*x^2*H[{6, 1}, 0, 0, 1, 1])/((-1 + x)*(1 + x)^3)) + H[1, 0, x]*((6761 - 60187*x + 121913*x^2 - 172142*x^3 + 121913*x^4 - 60187*x^5 + 6761*x^6)/(162*(-1 + x^2)*(1 - x + x^2)^2) + ((-2109 + 13154*x - 50987*x^2 + 125517*x^3 - 220374*x^4 + 284139*x^5 - 275835*x^6 + 200730*x^7 - 105429*x^8 + 39699*x^9 - 9334*x^10 + 1741*x^11)*z2)/(9*(-1 + x)^2*(1 + x^3)^3) - ((43648 + 53773*x + 89446*x^2 + 100224*x^3 + 517082*x^4 + 46451*x^5 + 47936*x^6)*z2^2)/(405*(-1 + x)^2*(1 + x)^4) - (4*(-68 - 451*x + 3894*x^2 - 14772*x^3 + 34889*x^4 - 59378*x^5 + 75447*x^6 - 73164*x^7 + 53253*x^8 - 28838*x^9 + 11333*x^10 - 3408*x^11 + 1143*x^12 - 511*x^13 + 199*x^14)*z3)/(9*(-1 + x^2)^3*(1 - x + x^2)^4) + (16*(1 + x - x^2 + x^3 + x^4)*z2*H[0, {6, 0}, 1])/(3*(-1 + x)*(1 + x)^3) - (48*(1 + x - x^2 + x^3 + x^4)*H[0, {6, 0}, 1]^2)/((-1 + x)*(1 + x)^3) - (320*(1 + x - x^2 + x^3 + x^4)*H[{6, 1}, 1]*H[0, 0, {6, 1}, 1])/((-1 + x)*(1 + x)^3) - (16*(1 + x - x^2 + x^3 + x^4)*H[0, {6, 0}, 0, 0, 1])/(3*(-1 + x)*(1 + x)^3) + (192*(1 + x - x^2 + x^3 + x^4)*H[{6, 1}, 0, -1, 0, 1])/((-1 + x)*(1 + x)^3) + (192*(1 + x - x^2 + x^3 + x^4)*H[{6, 1}, 0, 0, 1, 1])/((-1 + x)*(1 + x)^3)) + H[{6, 0}, 0, x]*((-14264*(1 + x + 6*x^2 + x^3 + x^4)*z2^2)/(135*(-1 + x)*(1 + x)^3) - (8*(1 + x + 6*x^2 + x^3 + x^4)*z2*H[0, {6, 0}, 1])/((-1 + x)*(1 + x)^3) + (72*(1 + x + 6*x^2 + x^3 + x^4)*H[0, {6, 0}, 1]^2)/((-1 + x)*(1 + x)^3) + (480*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 1]*H[0, 0, {6, 1}, 1])/((-1 + x)*(1 + x)^3) + (8*(1 + x + 6*x^2 + x^3 + x^4)*H[0, {6, 0}, 0, 0, 1])/((-1 + x)*(1 + x)^3) - (288*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, -1, 0, 1])/((-1 + x)*(1 + x)^3) - (288*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, 0, 1, 1])/((-1 + x)*(1 + x)^3)) + H[{6, 1}, 0, x]*((28528*(1 + x + 6*x^2 + x^3 + x^4)*z2^2)/(135*(-1 + x)*(1 + x)^3) + (16*(1 + x + 6*x^2 + x^3 + x^4)*z2*H[0, {6, 0}, 1])/((-1 + x)*(1 + x)^3) - (144*(1 + x + 6*x^2 + x^3 + x^4)*H[0, {6, 0}, 1]^2)/((-1 + x)*(1 + x)^3) - (960*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 1]*H[0, 0, {6, 1}, 1])/((-1 + x)*(1 + x)^3) - (16*(1 + x + 6*x^2 + x^3 + x^4)*H[0, {6, 0}, 0, 0, 1])/((-1 + x)*(1 + x)^3) + (576*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, -1, 0, 1])/((-1 + x)*(1 + x)^3) + (576*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, 0, 1, 1])/((-1 + x)*(1 + x)^3)) + H[{6, 1}, 1]*(-((-1712133 + 5037726*x + 11011897*x^2 - 63305392*x^3 + 143299284*x^4 - 167773656*x^5 + 80314446*x^6 + 148454208*x^7 - 397465854*x^8 + 494748360*x^9 - 379073844*x^10 + 200004640*x^11 - 64371217*x^12 + 11408130*x^13 + 1473069*x^14)*z2^2)/(270*(-1 + x^2)^3*(1 - x + x^2)^4) + (80*x*(-3 + 4*x + 62*x^3 + 3*x^4 + 6*x^5)*z2*z3)/(3*(-1 + x)^2*(1 + x)^4) + ((-1866273 + 5522622*x + 11891725*x^2 - 68717224*x^3 + 155725860*x^4 - 182303952*x^5 + 87144534*x^6 + 161989632*x^7 - 433338966*x^8 + 539433168*x^9 - 413336100*x^10 + 218127016*x^11 - 70229005*x^12 + 12462402*x^13 + 1603617*x^14)*z2*H[0, {6, 0}, 1])/(270*(-1 + x^2)^3*(1 - x + x^2)^4) + (9*(3 + 18*x - 26*x^2 + 18*x^3 + 3*x^4)*H[0, {6, 0}, 1]^2)/(-1 + x^2)^2 + ((-20*(1 - 21*x + 98*x^2 - 211*x^3 + 287*x^4 - 276*x^5 + 287*x^6 - 211*x^7 + 98*x^8 - 21*x^9 + x^10))/((-1 + x^2)^2*(1 - x + x^2)^3) - (8*(25 - 2*x + 384*x^2 - 2*x^3 + 25*x^4)*z2)/((-1 + x)*(1 + x)^3))*H[0, 0, {6, 1}, 1] + (48*(1 + x + 6*x^2 + x^3 + x^4)*z2*H[0, 1, {6, 0}, 1])/((-1 + x)*(1 + x)^3) - (4*(3 + 18*x - 26*x^2 + 18*x^3 + 3*x^4)*H[0, {6, 0}, 0, 0, 1])/(3*(-1 + x^2)^2) - (48*(3 + 18*x - 26*x^2 + 18*x^3 + 3*x^4)*H[{6, 1}, 0, -1, 0, 1])/(-1 + x^2)^2 - (40*(3 + 18*x - 26*x^2 + 18*x^3 + 3*x^4)*H[{6, 1}, 0, 0, 1, 1])/(-1 + x^2)^2) + H[0, 0, x]*((-11277 - 6558*x + 303405*x^2 - 1155456*x^3 + 2031562*x^4 - 2347862*x^5 + 1556157*x^6 - 669344*x^7 + 70453*x^8)/(324*(-1 + x - x^3 + x^4)^2) + ((41 - 3560*x + 19475*x^2 - 59601*x^3 + 106470*x^4 - 114271*x^5 + 51226*x^6 + 20210*x^7 - 54911*x^8 + 63142*x^9 - 48241*x^10 + 28723*x^11 - 11276*x^12 + 3725*x^13)*z2)/(18*(-1 + x)^3*(1 + x)^4*(1 - x + x^2)^3) - (2*(-8374 + 26904*x - 105857*x^2 + 135171*x^3 - 388839*x^4 + 578857*x^5 + 52314*x^6 + 126920*x^7)*z2^2)/(405*(-1 + x)^3*(1 + x)^4) - ((185 - 1359*x + 21841*x^2 - 87687*x^3 + 219382*x^4 - 369942*x^5 + 462260*x^6 - 433680*x^7 + 319332*x^8 - 194344*x^9 + 111450*x^10 - 64010*x^11 + 33507*x^12 - 12161*x^13 + 2043*x^14 + 383*x^15)*z3)/(9*(-1 + x)^3*(1 + x^3)^4) - (8*(1 - 2*x + 9*x^2 + 57*x^4 + 2*x^5 + 5*x^6)*z2*H[0, {6, 0}, 1])/(3*(-1 + x)^2*(1 + x)^4) + (24*(1 - 2*x + 9*x^2 + 57*x^4 + 2*x^5 + 5*x^6)*H[0, {6, 0}, 1]^2)/((-1 + x)^2*(1 + x)^4) + (160*(1 - 2*x + 9*x^2 + 57*x^4 + 2*x^5 + 5*x^6)*H[{6, 1}, 1]*H[0, 0, {6, 1}, 1])/((-1 + x)^2*(1 + x)^4) + (8*(1 - 2*x + 9*x^2 + 57*x^4 + 2*x^5 + 5*x^6)*H[0, {6, 0}, 0, 0, 1])/(3*(-1 + x)^2*(1 + x)^4) - (96*(1 - 2*x + 9*x^2 + 57*x^4 + 2*x^5 + 5*x^6)*H[{6, 1}, 0, -1, 0, 1])/((-1 + x)^2*(1 + x)^4) - (96*(1 - 2*x + 9*x^2 + 57*x^4 + 2*x^5 + 5*x^6)*H[{6, 1}, 0, 0, 1, 1])/((-1 + x)^2*(1 + x)^4)) + ((6*(1 - 21*x + 98*x^2 - 211*x^3 + 287*x^4 - 276*x^5 + 287*x^6 - 211*x^7 + 98*x^8 - 21*x^9 + x^10))/((-1 + x^2)^2*(1 - x + x^2)^3) - (16*(1 + x + 6*x^2 + x^3 + x^4)*z2)/((-1 + x)*(1 + x)^3))*H[{6, 1}, 0, 1, 0, x] + ((-2*(1 - 21*x + 98*x^2 - 211*x^3 + 287*x^4 - 276*x^5 + 287*x^6 - 211*x^7 + 98*x^8 - 21*x^9 + x^10))/((-1 + x^2)^2*(1 - x + x^2)^3) + (32*(1 + x + 6*x^2 + x^3 + x^4)*z2)/((-1 + x)*(1 + x)^3))*H[{6, 1}, 1, 0, 0, x] + (64*(1 + x + 6*x^2 + x^3 + x^4)*z2*H[{6, 1}, 1, 1, 0, x])/((-1 + x)*(1 + x)^3) - (2552*(1 + x^2)^2*H[-1, -1, -1, 0, 0, x])/(3*(-1 + x^2)^2) - (572*(1 + x^2)^2*H[-1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + (2*(-1141 - 2952*x + 1659*x^2 - 5904*x^3 + 3445*x^4 - 2952*x^5 + 645*x^6)*H[-1, -1, 0, 0, 0, x])/(3*(-1 + x^2)^3) - (320*(1 + x^2)^2*H[-1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^2) + (256*(1 + x^2)^2*H[-1, -1, 1, 0, 0, x])/(-1 + x^2)^2 + (4*(47 + 78*x^2 + 47*x^4)*H[-1, 0, -1, -1, 0, x])/(-1 + x^2)^2 + (2*(-277 - 1528*x + 419*x^2 - 2512*x^3 + 1573*x^4 - 1528*x^5 + 781*x^6)*H[-1, 0, -1, 0, 0, x])/(3*(-1 + x^2)^3) - (640*(1 + x^2)^2*H[-1, 0, -1, 1, 0, x])/(3*(-1 + x^2)^2) - (4*(-169 + 864*x - 1505*x^2 + 2016*x^3 - 1271*x^4 + 864*x^5 + 209*x^6)*H[-1, 0, 0, -1, 0, x])/(9*(-1 + x^2)^3) - (16*(-92 - 1158*x + 1286*x^2 - 1968*x^3 + 833*x^4 - 870*x^5 + 133*x^6)*H[-1, 0, 0, 0, 0, x])/(9*(-1 + x^2)^3) + (8*(-293 - 36*x - 559*x^2 - 72*x^3 + 5*x^4 - 36*x^5 + 271*x^6)*H[-1, 0, 0, 1, 0, x])/(9*(-1 + x^2)^3) - (640*(1 + x^2)^2*H[-1, 0, 1, -1, 0, x])/(3*(-1 + x^2)^2) - (4*(141 - 32*x + 43*x^2 + 112*x^3 + 27*x^4 - 32*x^5 + 125*x^6)*H[-1, 0, 1, 0, 0, x])/(3*(-1 + x^2)^3) + (128*(1 + x^2)^2*H[-1, 0, 1, 1, 0, x])/(-1 + x^2)^2 + (256*(1 + x^2)^2*H[-1, 1, -1, 0, 0, x])/(-1 + x^2)^2 + (128*(1 + x^2)^2*H[-1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - (4*(-197 - 168*x + 253*x^2 - 528*x^3 + 485*x^4 - 168*x^5 + 35*x^6)*H[-1, 1, 0, 0, 0, x])/(3*(-1 + x^2)^3) + (160*(1 + x^2)^2*H[-1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^2) - (64*(1 + x^2)^2*H[-1, 1, 1, 0, 0, x])/(-1 + x^2)^2 + (4084*(1 + x^2)^2*H[0, -1, -1, -1, 0, x])/(9*(-1 + x^2)^2) + (2*(203 + 7192*x - 43523*x^2 + 161192*x^3 - 394576*x^4 + 725752*x^5 - 1014822*x^6 + 1127232*x^7 - 988002*x^8 + 684032*x^9 - 352856*x^10 + 131392*x^11 - 27133*x^12 + 1232*x^13 + 1693*x^14)*H[0, -1, -1, 0, 0, x])/(9*(-1 + x^2)^3*(1 - x + x^2)^4) - (2896*(1 + x^2)^2*H[0, -1, -1, 1, 0, x])/(9*(-1 + x^2)^2) - (4*(-501 - 63*x + 7012*x^2 - 38431*x^3 + 109921*x^4 - 221569*x^5 + 328941*x^6 - 382404*x^7 + 350901*x^8 - 255729*x^9 + 144081*x^10 - 62831*x^11 + 20432*x^12 - 4943*x^13 + 719*x^14)*H[0, -1, 0, -1, 0, x])/(9*(-1 + x^2)^3*(1 - x + x^2)^4) + (2*(477 - 6432*x + 35993*x^2 - 130467*x^3 + 301614*x^4 - 494928*x^5 + 567964*x^6 - 468897*x^7 + 236091*x^8 - 10128*x^9 - 113040*x^10 + 103262*x^11 - 55569*x^12 + 16875*x^13 - 4410*x^14 + 283*x^15)*H[0, -1, 0, 0, 0, x])/(9*(-1 + x)^3*(1 + x^3)^4) + (16*(-117 + 195*x + 388*x^2 - 4561*x^3 + 15160*x^4 - 32917*x^5 + 50922*x^6 - 61014*x^7 + 57600*x^8 - 43305*x^9 + 25548*x^10 - 11981*x^11 + 4469*x^12 - 1289*x^13 + 254*x^14)*H[0, -1, 0, 1, 0, x])/(9*(-1 + x^2)^3*(1 - x + x^2)^4) - (2896*(1 + x^2)^2*H[0, -1, 1, -1, 0, x])/(9*(-1 + x^2)^2) + (8*(-173 - 334*x + 3713*x^2 - 17006*x^3 + 45016*x^4 - 87190*x^5 + 125658*x^6 - 143460*x^7 + 129294*x^8 - 92846*x^9 + 50672*x^10 - 21046*x^11 + 5935*x^12 - 1142*x^13 + 29*x^14)*H[0, -1, 1, 0, 0, x])/(9*(-1 + x^2)^3*(1 - x + x^2)^4) + (1600*(1 + x^2)^2*H[0, -1, 1, 1, 0, x])/(9*(-1 + x^2)^2) - (4*(-390 + 2067*x - 11156*x^2 + 37679*x^3 - 93092*x^4 + 166907*x^5 - 227628*x^6 + 236274*x^7 - 185796*x^8 + 101547*x^9 - 27300*x^10 - 9665*x^11 + 15056*x^12 - 7517*x^13 + 2006*x^14)*H[0, 0, -1, -1, 0, x])/(9*(-1 + x^2)^3*(1 - x + x^2)^4) + (2*(-132 - 939*x + 6509*x^2 - 34155*x^3 + 91791*x^4 - 179529*x^5 + 245263*x^6 - 266712*x^7 + 217128*x^8 - 135441*x^9 + 50151*x^10 - 7681*x^11 - 9603*x^12 + 7509*x^13 - 4227*x^14 + 772*x^15)*H[0, 0, -1, 0, 0, x])/(9*(-1 + x)^3*(1 + x^3)^4) + (4*(-297 + 288*x - 2525*x^2 + 1152*x^3 - 711*x^4 + 288*x^5 + 1517*x^6)*H[0, 0, -1, 1, 0, x])/(9*(-1 + x^2)^3) + ((153 - 3147*x - 1355*x^2 + 4977*x^3 - 19998*x^4 + 27798*x^5 - 65344*x^6 + 79440*x^7 - 95916*x^8 + 124572*x^9 - 158250*x^10 + 128818*x^11 - 82809*x^12 + 37491*x^13 - 13953*x^14 + 2387*x^15)*H[0, 0, 0, -1, 0, x])/(9*(-1 + x)^3*(1 + x^3)^4) - ((1215 + 1755*x - 2407*x^2 + 8121*x^3 + 10896*x^4 - 28200*x^5 + 18466*x^6 + 147054*x^7 - 423870*x^8 + 644766*x^9 - 642504*x^10 + 456128*x^11 - 213441*x^12 + 49887*x^13 + 4893*x^14 - 6839*x^15)*H[0, 0, 0, 0, 0, x])/(18*(-1 + x)^3*(1 + x^3)^4) - (4*(-21 - 570*x + 1447*x^2 - 6288*x^3 + 12765*x^4 - 17577*x^5 + 5195*x^6 + 16611*x^7 - 41889*x^8 + 58275*x^9 - 60021*x^10 + 42097*x^11 - 22686*x^12 + 8847*x^13 - 2862*x^14 + 485*x^15)*H[0, 0, 0, 1, 0, x])/(9*(-1 + x)^3*(1 + x^3)^4) + (4*(-297 + 288*x - 2525*x^2 + 1152*x^3 - 711*x^4 + 288*x^5 + 1517*x^6)*H[0, 0, 1, -1, 0, x])/(9*(-1 + x^2)^3) - (2*(-393 + 249*x + 800*x^2 - 12204*x^3 + 33165*x^4 - 64437*x^5 + 74239*x^6 - 60567*x^7 + 14709*x^8 + 26019*x^9 - 51549*x^10 + 44021*x^11 - 28422*x^12 + 11694*x^13 - 3957*x^14 + 505*x^15)*H[0, 0, 1, 0, 0, x])/(9*(-1 + x)^3*(1 + x^3)^4) - (4*(-195 + 72*x - 791*x^2 + 144*x^3 + 195*x^4 + 72*x^5 + 791*x^6)*H[0, 0, 1, 1, 0, x])/(9*(-1 + x^2)^3) - (2896*(1 + x^2)^2*H[0, 1, -1, -1, 0, x])/(9*(-1 + x^2)^2) + (8*(-173 - 334*x + 3713*x^2 - 17006*x^3 + 45016*x^4 - 87190*x^5 + 125658*x^6 - 143460*x^7 + 129294*x^8 - 92846*x^9 + 50672*x^10 - 21046*x^11 + 5935*x^12 - 1142*x^13 + 29*x^14)*H[0, 1, -1, 0, 0, x])/(9*(-1 + x^2)^3*(1 - x + x^2)^4) + (1600*(1 + x^2)^2*H[0, 1, -1, 1, 0, x])/(9*(-1 + x^2)^2) + (4*(-495 + 1350*x - 527*x^2 - 10906*x^3 + 42520*x^4 - 95914*x^5 + 150894*x^6 - 180624*x^7 + 168750*x^8 - 123810*x^9 + 70560*x^10 - 31058*x^11 + 10589*x^12 - 2702*x^13 + 509*x^14)*H[0, 1, 0, -1, 0, x])/(9*(-1 + x^2)^3*(1 - x + x^2)^4) - (4*(-66 - 1521*x + 6394*x^2 - 20973*x^3 + 40002*x^4 - 53592*x^5 + 34274*x^6 + 12489*x^7 - 71787*x^8 + 106812*x^9 - 105684*x^10 + 70246*x^11 - 33888*x^12 + 10290*x^13 - 2085*x^14 + 17*x^15)*H[0, 1, 0, 0, 0, x])/(9*(-1 + x)^3*(1 + x^3)^4) - (8*(-183 + 567*x - 568*x^2 - 2753*x^3 + 12812*x^4 - 30269*x^5 + 48546*x^6 - 58614*x^7 + 55260*x^8 - 40713*x^9 + 23256*x^10 - 10213*x^11 + 3535*x^12 - 925*x^13 + 190*x^14)*H[0, 1, 0, 1, 0, x])/(9*(-1 + x^2)^3*(1 - x + x^2)^4) + (1600*(1 + x^2)^2*H[0, 1, 1, -1, 0, x])/(9*(-1 + x^2)^2) - (4*(-307 + 358*x + 1543*x^2 - 12016*x^3 + 36110*x^4 - 74168*x^5 + 110340*x^6 - 128574*x^7 + 117936*x^8 - 85924*x^9 + 47794*x^10 - 20300*x^11 + 6083*x^12 - 1288*x^13 + 109*x^14)*H[0, 1, 1, 0, 0, x])/(9*(-1 + x^2)^3*(1 - x + x^2)^4) - (784*(1 + x^2)^2*H[0, 1, 1, 1, 0, x])/(9*(-1 + x^2)^2) + (24*(-3273 + 9522*x + 21425*x^2 - 122024*x^3 + 275760*x^4 - 323352*x^5 + 156234*x^6 + 281232*x^7 - 757266*x^8 + 943368*x^9 - 723000*x^10 + 381416*x^11 - 122705*x^12 + 21702*x^13 + 2817*x^14)*H[0, {6, 0}, 0, -1, 0, 1])/(25*(-1 + x^2)^3*(1 - x + x^2)^4) - (24*(1 + 8*x - 35*x^2 + 149*x^3 - 415*x^4 + 883*x^5 - 1383*x^6 + 1764*x^7 - 1833*x^8 + 1507*x^9 - 907*x^10 + 397*x^11 - 106*x^12 + 14*x^13 + 4*x^14)*H[0, {6, 0}, 0, -1, 0, x])/((-1 + x^2)^3*(1 - x + x^2)^4) + (16*(1 + 8*x - 35*x^2 + 149*x^3 - 415*x^4 + 883*x^5 - 1383*x^6 + 1764*x^7 - 1833*x^8 + 1507*x^9 - 907*x^10 + 397*x^11 - 106*x^12 + 14*x^13 + 4*x^14)*H[0, {6, 0}, 0, 0, 0, x])/((-1 + x^2)^3*(1 - x + x^2)^4) - ((3 + 18*x - 26*x^2 + 18*x^3 + 3*x^4)*H[0, {6, 0}, 0, 1, 0, 1])/(2*(-1 + x^2)^2) + (12*(1 + 8*x - 35*x^2 + 149*x^3 - 415*x^4 + 883*x^5 - 1383*x^6 + 1764*x^7 - 1833*x^8 + 1507*x^9 - 907*x^10 + 397*x^11 - 106*x^12 + 14*x^13 + 4*x^14)*H[0, {6, 0}, 0, 1, 0, x])/((-1 + x^2)^3*(1 - x + x^2)^4) + (32*(3 + 18*x - 26*x^2 + 18*x^3 + 3*x^4)*H[0, {6, 0}, 1, 0, 0, 1])/(3*(-1 + x^2)^2) - (4*(1 + 8*x - 35*x^2 + 149*x^3 - 415*x^4 + 883*x^5 - 1383*x^6 + 1764*x^7 - 1833*x^8 + 1507*x^9 - 907*x^10 + 397*x^11 - 106*x^12 + 14*x^13 + 4*x^14)*H[0, {6, 0}, 1, 0, 0, x])/((-1 + x^2)^3*(1 - x + x^2)^4) - (24*(-6471 + 19194*x + 41075*x^2 - 237848*x^3 + 539220*x^4 - 631104*x^5 + 301218*x^6 + 562464*x^7 - 1503282*x^8 + 1871136*x^9 - 1433700*x^10 + 756632*x^11 - 243635*x^12 + 43254*x^13 + 5559*x^14)*H[0, {6, 1}, 0, -1, 0, 1])/(25*(-1 + x^2)^3*(1 - x + x^2)^4) + H[{6, 0}, x]*((3*(2 + 7*x - 5*x^2 + 7*x^3 + 2*x^4)*z2^2)/(5*(-1 + x)*(1 + x)^3) + (3*(1 - 21*x + 98*x^2 - 211*x^3 + 287*x^4 - 276*x^5 + 287*x^6 - 211*x^7 + 98*x^8 - 21*x^9 + x^10)*z3)/((-1 + x^2)^2*(1 - x + x^2)^3) - (184*(1 + x + 6*x^2 + x^3 + x^4)*z2*z3)/((-1 + x)*(1 + x)^3) + (3416*(1 + x + 6*x^2 + x^3 + x^4)*z5)/(9*(-1 + x)*(1 + x)^3) + H[{6, 1}, 1]*((-459368*(1 + x + 6*x^2 + x^3 + x^4)*z2^2)/(45*(-1 + x)*(1 + x)^3) + (55808*(1 + x + 6*x^2 + x^3 + x^4)*z2*H[0, {6, 0}, 1])/(5*(-1 + x)*(1 + x)^3)) + (459368*(1 + x + 6*x^2 + x^3 + x^4)*z2*H[0, 0, {6, 1}, 1])/(25*(-1 + x)*(1 + x)^3) + (125568*(1 + x + 6*x^2 + x^3 + x^4)*H[0, {6, 0}, 0, -1, 0, 1])/(25*(-1 + x)*(1 + x)^3) - (251136*(1 + x + 6*x^2 + x^3 + x^4)*H[0, {6, 1}, 0, -1, 0, 1])/(25*(-1 + x)*(1 + x)^3)) + H[{6, 1}, x]*((-6*(2 + 7*x - 5*x^2 + 7*x^3 + 2*x^4)*z2^2)/(5*(-1 + x)*(1 + x)^3) - (6*(1 - 21*x + 98*x^2 - 211*x^3 + 287*x^4 - 276*x^5 + 287*x^6 - 211*x^7 + 98*x^8 - 21*x^9 + x^10)*z3)/((-1 + x^2)^2*(1 - x + x^2)^3) + (368*(1 + x + 6*x^2 + x^3 + x^4)*z2*z3)/((-1 + x)*(1 + x)^3) - (6832*(1 + x + 6*x^2 + x^3 + x^4)*z5)/(9*(-1 + x)*(1 + x)^3) + H[{6, 1}, 1]*((918736*(1 + x + 6*x^2 + x^3 + x^4)*z2^2)/(45*(-1 + x)*(1 + x)^3) - (111616*(1 + x + 6*x^2 + x^3 + x^4)*z2*H[0, {6, 0}, 1])/(5*(-1 + x)*(1 + x)^3)) - (918736*(1 + x + 6*x^2 + x^3 + x^4)*z2*H[0, 0, {6, 1}, 1])/(25*(-1 + x)*(1 + x)^3) - (251136*(1 + x + 6*x^2 + x^3 + x^4)*H[0, {6, 0}, 0, -1, 0, 1])/(25*(-1 + x)*(1 + x)^3) + (502272*(1 + x + 6*x^2 + x^3 + x^4)*H[0, {6, 1}, 0, -1, 0, 1])/(25*(-1 + x)*(1 + x)^3)) + H[1, x]*((-2*(2355 + 61119*x - 234322*x^2 + 446574*x^3 - 295614*x^4 - 461550*x^5 + 1657320*x^6 - 2578008*x^7 + 2672502*x^8 - 1856970*x^9 + 879330*x^10 - 231406*x^11 + 18297*x^12 + 12237*x^13)*z2^2)/(405*(-1 + x)^2*(1 + x)^3*(1 - x + x^2)^4) - (4*(-270 + 51*x + 2038*x^2 - 7404*x^3 + 13757*x^4 - 17242*x^5 + 15492*x^6 - 9833*x^7 + 4120*x^8 - 990*x^9 + 77*x^10)*z3)/(9*(-1 + x^2)^2*(1 - x + x^2)^3) + z2*((254 - 384*x + 254*x^2)/(9 - 9*x^2) + (8*(-41 - 143*x + 979*x^2 - 56*x^3 - 1195*x^4 + 87*x^5 + x^6)*z3)/(3*(-1 + x)^2*(1 + x)^4)) - (2*(-60 - 2663*x + 27946*x^2 + 48*x^3 - 27082*x^4 + 2711*x^5 + 156*x^6)*z5)/(9*(-1 + x)^2*(1 + x)^4) - (4*(3 + 18*x - 26*x^2 + 18*x^3 + 3*x^4)*z2*H[0, {6, 0}, 1])/(3*(-1 + x^2)^2) + (12*(3 + 18*x - 26*x^2 + 18*x^3 + 3*x^4)*H[0, {6, 0}, 1]^2)/(-1 + x^2)^2 - (56*(1695 + 13016*x - 126226*x^2 + 13016*x^3 + 1695*x^4)*z2*H[0, 0, {6, 1}, 1])/(25*(-1 + x)*(1 + x)^3) + H[{6, 1}, 1]*((56*(1695 + 13016*x - 126226*x^2 + 13016*x^3 + 1695*x^4)*z2^2)/(45*(-1 + x)*(1 + x)^3) - (256*(45 + 346*x - 3356*x^2 + 346*x^3 + 45*x^4)*z2*H[0, {6, 0}, 1])/(5*(-1 + x)*(1 + x)^3) + (80*(3 + 18*x - 26*x^2 + 18*x^3 + 3*x^4)*H[0, 0, {6, 1}, 1])/(-1 + x^2)^2) + (4*(3 + 18*x - 26*x^2 + 18*x^3 + 3*x^4)*H[0, {6, 0}, 0, 0, 1])/(3*(-1 + x^2)^2) - (48*(3 + 18*x - 26*x^2 + 18*x^3 + 3*x^4)*H[{6, 1}, 0, -1, 0, 1])/(-1 + x^2)^2 - (48*(3 + 18*x - 26*x^2 + 18*x^3 + 3*x^4)*H[{6, 1}, 0, 0, 1, 1])/(-1 + x^2)^2 - (576*(45 + 346*x - 3356*x^2 + 346*x^3 + 45*x^4)*H[0, {6, 0}, 0, -1, 0, 1])/(25*(-1 + x)*(1 + x)^3) + (1152*(45 + 346*x - 3356*x^2 + 346*x^3 + 45*x^4)*H[0, {6, 1}, 0, -1, 0, 1])/(25*(-1 + x)*(1 + x)^3)) + (48*(1 + 8*x - 35*x^2 + 149*x^3 - 415*x^4 + 883*x^5 - 1383*x^6 + 1764*x^7 - 1833*x^8 + 1507*x^9 - 907*x^10 + 397*x^11 - 106*x^12 + 14*x^13 + 4*x^14)*H[0, {6, 1}, 0, -1, 0, x])/((-1 + x^2)^3*(1 - x + x^2)^4) - (32*(1 + 8*x - 35*x^2 + 149*x^3 - 415*x^4 + 883*x^5 - 1383*x^6 + 1764*x^7 - 1833*x^8 + 1507*x^9 - 907*x^10 + 397*x^11 - 106*x^12 + 14*x^13 + 4*x^14)*H[0, {6, 1}, 0, 0, 0, x])/((-1 + x^2)^3*(1 - x + x^2)^4) - (24*(1 + 8*x - 35*x^2 + 149*x^3 - 415*x^4 + 883*x^5 - 1383*x^6 + 1764*x^7 - 1833*x^8 + 1507*x^9 - 907*x^10 + 397*x^11 - 106*x^12 + 14*x^13 + 4*x^14)*H[0, {6, 1}, 0, 1, 0, x])/((-1 + x^2)^3*(1 - x + x^2)^4) + (8*(1 + 8*x - 35*x^2 + 149*x^3 - 415*x^4 + 883*x^5 - 1383*x^6 + 1764*x^7 - 1833*x^8 + 1507*x^9 - 907*x^10 + 397*x^11 - 106*x^12 + 14*x^13 + 4*x^14)*H[0, {6, 1}, 1, 0, 0, x])/((-1 + x^2)^3*(1 - x + x^2)^4) + (256*(1 + x^2)^2*H[1, -1, -1, 0, 0, x])/(-1 + x^2)^2 + (128*(1 + x^2)^2*H[1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - (4*(-197 - 168*x + 253*x^2 - 528*x^3 + 485*x^4 - 168*x^5 + 35*x^6)*H[1, -1, 0, 0, 0, x])/(3*(-1 + x^2)^3) + (160*(1 + x^2)^2*H[1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^2) - (64*(1 + x^2)^2*H[1, -1, 1, 0, 0, x])/(-1 + x^2)^2 - (304*(1 + x^2)^2*H[1, 0, -1, -1, 0, x])/(3*(-1 + x^2)^2) - (4*(-85 - 556*x + 1179*x^2 - 2032*x^3 + 1273*x^4 - 556*x^5 + 9*x^6)*H[1, 0, -1, 0, 0, x])/(3*(-1 + x^2)^3) + (280*(1 + x^2)^2*H[1, 0, -1, 1, 0, x])/(3*(-1 + x^2)^2) - (8*(53 - 1589*x + 10554*x^2 - 38982*x^3 + 96010*x^4 - 173782*x^5 + 239400*x^6 - 256308*x^7 + 212346*x^8 - 135742*x^9 + 65026*x^10 - 22374*x^11 + 4935*x^12 - 611*x^13 + 56*x^14)*H[1, 0, 0, -1, 0, x])/(9*(-1 + x^2)^3*(1 - x + x^2)^4) + (2*(-454 - 6672*x + 55741*x^2 - 203925*x^3 + 464647*x^4 - 742383*x^5 + 852515*x^6 - 698703*x^7 + 360165*x^8 - 54061*x^9 - 95751*x^10 + 97375*x^11 - 51933*x^12 + 16303*x^13 - 3810*x^14 + 578*x^15)*H[1, 0, 0, 0, 0, x])/(9*(-1 + x)^3*(1 + x^3)^4) - (8*(-143 + 1253*x - 6969*x^2 + 24324*x^3 - 59320*x^4 + 107236*x^5 - 148230*x^6 + 159036*x^7 - 131922*x^8 + 83920*x^9 - 39568*x^10 + 13008*x^11 - 2511*x^12 + 167*x^13 + 7*x^14)*H[1, 0, 0, 1, 0, x])/(9*(-1 + x^2)^3*(1 - x + x^2)^4) + (280*(1 + x^2)^2*H[1, 0, 1, -1, 0, x])/(3*(-1 + x^2)^2) + (4*(68 - 418*x + 1999*x^2 - 6972*x^3 + 17839*x^4 - 34194*x^5 + 50181*x^6 - 57612*x^7 + 52053*x^8 - 36670*x^9 + 19547*x^10 - 7592*x^11 + 1953*x^12 - 284*x^13 + 6*x^14)*H[1, 0, 1, 0, 0, x])/(3*(-1 + x^2)^3*(1 - x + x^2)^4) + (275/108 - (2*(-32 + 19*x - 300*x^2 + 210*x^3 + 176*x^4 + 227*x^5)*z2^2)/(15*(-1 + x)^2*(1 + x)^3) - (2*(167 - 756*x + 1129*x^2 - 756*x^3 + 50*x^4)*z3)/(27*(-1 + x^2)^2) + z2*((128 + 632*x - 15*x^2 + 777*x^3)/(27*(-1 + x)*(1 + x)^2) + (7*(1 + x^2)^3*z3)/(3*(-1 + x^2)^3)) + (2*(1 + x^2)^2*(-3 + 5*x^2)*z5)/(-1 + x^2)^3 + ((-10*(1 + x^2)*z2)/(3*(-1 + x^2)) + (4*x*z2^2)/(5*(-1 + x^2)) + (4*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[-1, x] + ((277 + 4248*x + 277*x^2)/(108*(-1 + x^2)) - ((593 + 3689*x - 196*x^2 + 13628*x^3 - 1509*x^4 + 2307*x^5)*z2)/(108*(-1 + x)^2*(1 + x)^3) + (2*(-32 + 19*x - 332*x^2 + 229*x^3 - 124*x^4 + 437*x^5 + 176*x^6 + 227*x^7)*z2^2)/(15*(-1 + x)^3*(1 + x)^4) + ((73 - 612*x + 1517*x^2 - 2376*x^3 + 1367*x^4 - 612*x^5 - 77*x^6)*z3)/(9*(-1 + x^2)^3))*H[0, x] + ((14*(1 + x^2)*z2)/(3*(-1 + x^2)) + (4*x*z2^2)/(5*(-1 + x^2)) - (16*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[1, x] + ((301 - 1152*x + 301*x^2)/(27*(-1 + x^2)) + ((-19 - 6*x^2 + 13*x^4)*z2)/(3*(-1 + x^2)^2) + (2*(9 - 4*x + 27*x^2 + 8*x^3 + 27*x^4 - 4*x^5 + 9*x^6)*z3)/(3*(-1 + x^2)^3))*H[-1, 0, x] + ((3*(1 + x^2)^2*z2)/(-1 + x^2)^2 - (4*(1 + x^2)^3*z3)/(3*(-1 + x^2)^3))*H[0, -1, x] + ((565 - 4752*x - 3660*x^2 - 1584*x^3 + 567*x^4)/(54*(-1 + x^2)^2) - ((5 - 67*x + 81*x^2 - 567*x^3 + 51*x^4 - 357*x^5 + 199*x^6 + 175*x^7)*z2)/(3*(-1 + x)^3*(1 + x)^4) + ((33 - 63*x + 523*x^2 - 533*x^3 + 563*x^4 - 493*x^5 + 73*x^6 - 23*x^7)*z3)/(3*(-1 + x)^3*(1 + x)^4))*H[0, 0, x] + ((-28*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2) + (16*(1 + x^2)^3*z3)/(3*(-1 + x^2)^3))*H[0, 1, x] + ((2*(151 + 216*x + 151*x^2))/(27*(-1 + x^2)) - (8*(-3 + 3*x - 23*x^2 + 37*x^3 + 4*x^4 + 10*x^5)*z2)/(3*(-1 + x)^2*(1 + x)^3) + (8*x*z3)/(3 - 3*x^2))*H[1, 0, x] - (20*(1 + x^2)*H[-1, -1, 0, x])/(-1 + x^2) + ((-2*(107 - 20*x + 70*x^2 - 20*x^3 + 67*x^4))/(3*(-1 + x^2)^2) + (2*(1 + x^2)^2*(43 + 11*x^2)*z2)/(3*(-1 + x^2)^3))*H[-1, 0, 0, x] + (20*(1 + x^2)*H[-1, 1, 0, x])/(3*(-1 + x^2)) + ((-409 + 2340*x - 1898*x^2 + 2340*x^3 + 311*x^4)/(27*(-1 + x^2)^2) - (2*(-15 + x^2)*(1 + x^2)^2*z2)/(3*(-1 + x^2)^3))*H[0, -1, 0, x] + (2*(1 + x^2)^3*z2*H[0, 0, -1, x])/(3*(-1 + x^2)^3) + ((1557 + 2313*x - 3998*x^2 - 974*x^3 - 7571*x^4 + 1609*x^5)/(54*(-1 + x)^2*(1 + x)^3) + ((27 + 99*x - 103*x^2 + 689*x^3 + 385*x^4 + 1177*x^5 + 515*x^6 + 587*x^7)*z2)/(6*(-1 + x)^3*(1 + x)^4))*H[0, 0, 0, x] + (28*(1 + x^2)^3*z2*H[0, 0, 1, x])/(3*(-1 + x^2)^3) + ((-2*(133 + 540*x + 410*x^2 + 540*x^3 + 205*x^4))/(27*(-1 + x^2)^2) + (8*(-3 + 3*x - 26*x^2 + 40*x^3 - 19*x^4 + 47*x^5 + 4*x^6 + 10*x^7)*z2)/(3*(-1 + x)^3*(1 + x)^4))*H[0, 1, 0, x] + (20*(1 + x^2)*H[1, -1, 0, x])/(3*(-1 + x^2)) + ((2*(21 - 24*x - 34*x^2 - 24*x^3 + 13*x^4))/(3*(-1 + x^2)^2) + (8*(13 + 14*x + 87*x^2 + 28*x^3 + 87*x^4 + 14*x^5 + 13*x^6)*z2)/(3*(-1 + x)^2*(1 + x)^4))*H[1, 0, 0, x] + (4*(1 + x^2)*H[1, 1, 0, x])/(3*(-1 + x^2)) + (164*(1 + x^2)^2*H[-1, -1, 0, 0, x])/(3*(-1 + x^2)^2) + (74*(1 + x^2)^2*H[-1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + ((247 + 792*x - 449*x^2 + 1584*x^3 - 823*x^4 + 792*x^5 - 127*x^6)*H[-1, 0, 0, 0, x])/(3*(-1 + x^2)^3) - (40*(1 + x^2)^2*H[-1, 0, 1, 0, x])/(3*(-1 + x^2)^2) - (32*(1 + x^2)^2*H[-1, 1, 0, 0, x])/(-1 + x^2)^2 + (98*(1 + x^2)^2*H[0, -1, -1, 0, x])/(3*(-1 + x^2)^2) - ((79 + 127*x + 158*x^2 + 638*x^3 + 271*x^4 + 319*x^5)*H[0, -1, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^3) - (40*(1 + x^2)^2*H[0, -1, 1, 0, x])/(3*(-1 + x^2)^2) - (2*(-29 + 144*x - 253*x^2 + 384*x^3 - 139*x^4 + 144*x^5 + 85*x^6)*H[0, 0, -1, 0, x])/(3*(-1 + x^2)^3) - ((1 + 217*x + 429*x^2 - 315*x^3 + 751*x^4 - 617*x^5 + 451*x^6 + 43*x^7)*H[0, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + (2*(-27 + 72*x + x^2 + 144*x^3 + 27*x^4 + 72*x^5 - x^6)*H[0, 0, 1, 0, x])/(3*(-1 + x^2)^3) - (40*(1 + x^2)^2*H[0, 1, -1, 0, x])/(3*(-1 + x^2)^2) + (2*(-35 + 12*x + 79*x^2 - 72*x^3 + 155*x^4 + 12*x^5 + 41*x^6)*H[0, 1, 0, 0, x])/(3*(-1 + x^2)^3) - (8*(1 + x^2)^2*H[0, 1, 1, 0, x])/(3*(-1 + x^2)^2) - (32*(1 + x^2)^2*H[1, -1, 0, 0, x])/(-1 + x^2)^2 - (16*(1 + x^2)^2*H[1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - (4*(49 + 60*x - 20*x^2 + 24*x^3 - 49*x^4 + 60*x^5 + 20*x^6)*H[1, 0, 0, 0, x])/(3*(-1 + x^2)^3) - (20*(1 + x^2)^2*H[1, 0, 1, 0, x])/(3*(-1 + x^2)^2) + (8*(1 + x^2)^2*H[1, 1, 0, 0, x])/(-1 + x^2)^2 + (36*(1 + x^2)^3*H[-1, -1, 0, 0, 0, x])/(-1 + x^2)^3 + (16*x*H[-1, 0, -1, 0, 0, x])/(3*(-1 + x^2)) - (12*(1 + x^2)^3*H[-1, 0, 0, -1, 0, x])/(-1 + x^2)^3 - (4*(-25 + 4*x - 43*x^2 - 8*x^3 - 11*x^4 + 4*x^5 + 7*x^6)*H[-1, 0, 0, 0, 0, x])/(3*(-1 + x^2)^3) + (24*(1 + x^2)^3*H[-1, 0, 0, 1, 0, x])/(-1 + x^2)^3 + (8*(9 - 2*x + 27*x^2 + 4*x^3 + 27*x^4 - 2*x^5 + 9*x^6)*H[-1, 0, 1, 0, 0, x])/(3*(-1 + x^2)^3) - (40*(1 + x^2)^3*H[0, -1, -1, 0, 0, x])/(-1 + x^2)^3 - (52*(1 + x^2)^3*H[0, -1, 0, -1, 0, x])/(3*(-1 + x^2)^3) + (4*(13 + 49*x - 117*x^2 + 279*x^3 - 129*x^4 + 267*x^5 + x^6 + 37*x^7)*H[0, -1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + (40*(1 + x^2)^3*H[0, -1, 0, 1, 0, x])/(3*(-1 + x^2)^3) + (32*(1 + x^2)^3*H[0, -1, 1, 0, 0, x])/(-1 + x^2)^3 - (76*(1 + x^2)^3*H[0, 0, -1, -1, 0, x])/(3*(-1 + x^2)^3) + (2*(23 + 47*x + 69*x^2 + 333*x^3 + 165*x^4 + 429*x^5 + 119*x^6 + 143*x^7)*H[0, 0, -1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + (40*(1 + x^2)^3*H[0, 0, -1, 1, 0, x])/(3*(-1 + x^2)^3) + (2*(45 + 9*x + 335*x^2 - 61*x^3 + 391*x^4 - 5*x^5 + 101*x^6 + 65*x^7)*H[0, 0, 0, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + ((75 + 77*x^2 + 249*x^4 + 247*x^6)*H[0, 0, 0, 0, 0, x])/(3*(-1 + x^2)^3) - (2*(1 + x^2)^2*(45 + 17*x^2)*H[0, 0, 0, 1, 0, x])/(3*(-1 + x^2)^3) + (40*(1 + x^2)^3*H[0, 0, 1, -1, 0, x])/(3*(-1 + x^2)^3) - (8*(11 + 17*x + 9*x^2 + 75*x^3 + 9*x^4 + 75*x^5 + 11*x^6 + 17*x^7)*H[0, 0, 1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + (8*(1 + x^2)^3*H[0, 0, 1, 1, 0, x])/(3*(-1 + x^2)^3) + (32*(1 + x^2)^3*H[0, 1, -1, 0, 0, x])/(-1 + x^2)^3 + (16*(1 + x^2)^3*H[0, 1, 0, -1, 0, x])/(3*(-1 + x^2)^3) + (2*(-71 - 83*x - 69*x^2 - 201*x^3 + 27*x^4 - 105*x^5 + 25*x^6 + 13*x^7)*H[0, 1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + (20*(1 + x^2)^3*H[0, 1, 0, 1, 0, x])/(3*(-1 + x^2)^3) - (8*(1 + x^2)^3*H[0, 1, 1, 0, 0, x])/(-1 + x^2)^3 + (16*x*H[1, 0, -1, 0, 0, x])/(3*(-1 + x^2)) + (16*(13 + 15*x + 89*x^2 + 28*x^3 + 85*x^4 + 13*x^5 + 13*x^6)*H[1, 0, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^4) + (16*x*H[1, 0, 1, 0, 0, x])/(3 - 3*x^2))/Ep - (136*(1 + x^2)^2*H[1, 0, 1, 1, 0, x])/(3*(-1 + x^2)^2) - (64*(1 + x^2)^2*H[1, 1, -1, 0, 0, x])/(-1 + x^2)^2 - (16*(2 + 3*x + 10*x^2 + 3*x^3 + 2*x^4)*H[1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + (4*(-8 + 151*x - 138*x^2 - 1390*x^3 + 6828*x^4 - 16546*x^5 + 26844*x^6 - 31560*x^7 + 27924*x^8 - 18206*x^9 + 8464*x^10 - 2538*x^11 + 488*x^12 - 75*x^13 + 50*x^14)*H[1, 1, 0, 0, 0, x])/(3*(-1 + x^2)^3*(1 - x + x^2)^4) - (40*(1 + x^2)^2*H[1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^2) + (8*(2 - x + 2*x^2 - x^3 + 2*x^4)*H[1, 1, 1, 0, 0, x])/(-1 + x^2)^2 - (24*(3 + 18*x - 26*x^2 + 18*x^3 + 3*x^4)*H[1, {6, 0}, 0, -1, 0, x])/(-1 + x^2)^2 + (16*(3 + 18*x - 26*x^2 + 18*x^3 + 3*x^4)*H[1, {6, 0}, 0, 0, 0, x])/(-1 + x^2)^2 + (12*(3 + 18*x - 26*x^2 + 18*x^3 + 3*x^4)*H[1, {6, 0}, 0, 1, 0, x])/(-1 + x^2)^2 - (4*(3 + 18*x - 26*x^2 + 18*x^3 + 3*x^4)*H[1, {6, 0}, 1, 0, 0, x])/(-1 + x^2)^2 + (48*(3 + 18*x - 26*x^2 + 18*x^3 + 3*x^4)*H[1, {6, 1}, 0, -1, 0, x])/(-1 + x^2)^2 - (32*(3 + 18*x - 26*x^2 + 18*x^3 + 3*x^4)*H[1, {6, 1}, 0, 0, 0, x])/(-1 + x^2)^2 - (24*(3 + 18*x - 26*x^2 + 18*x^3 + 3*x^4)*H[1, {6, 1}, 0, 1, 0, x])/(-1 + x^2)^2 + (8*(3 + 18*x - 26*x^2 + 18*x^3 + 3*x^4)*H[1, {6, 1}, 1, 0, 0, x])/(-1 + x^2)^2 - (12*(3 + 18*x - 26*x^2 + 18*x^3 + 3*x^4)*H[{6, 0}, 0, -1, 0, 0, 1])/(-1 + x^2)^2 - (24*(2 + 7*x - 5*x^2 + 7*x^3 + 2*x^4)*H[{6, 0}, 0, -1, 0, 0, x])/((-1 + x)*(1 + x)^3) - (60*(2 + 7*x - 5*x^2 + 7*x^3 + 2*x^4)*H[{6, 0}, 0, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) + (74*(2 + 7*x - 5*x^2 + 7*x^3 + 2*x^4)*H[{6, 0}, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) + (48*(2 + 7*x - 5*x^2 + 7*x^3 + 2*x^4)*H[{6, 0}, 0, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) + (16*(2 + 7*x - 5*x^2 + 7*x^3 + 2*x^4)*H[{6, 0}, 0, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) + (48*(2 + 7*x - 5*x^2 + 7*x^3 + 2*x^4)*H[{6, 1}, 0, -1, 0, 0, x])/((-1 + x)*(1 + x)^3) - (48*(3 + 18*x - 26*x^2 + 18*x^3 + 3*x^4)*H[{6, 1}, 0, -1, 0, 1, 1])/(-1 + x^2)^2 + (120*(2 + 7*x - 5*x^2 + 7*x^3 + 2*x^4)*H[{6, 1}, 0, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) - (148*(2 + 7*x - 5*x^2 + 7*x^3 + 2*x^4)*H[{6, 1}, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) - (96*(2 + 7*x - 5*x^2 + 7*x^3 + 2*x^4)*H[{6, 1}, 0, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) - (32*(2 + 7*x - 5*x^2 + 7*x^3 + 2*x^4)*H[{6, 1}, 0, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) + (20*(3 + 18*x - 26*x^2 + 18*x^3 + 3*x^4)*H[{6, 1}, 0, 1, 0, 1, 1])/(-1 + x^2)^2 - (4*(3 + 18*x - 26*x^2 + 18*x^3 + 3*x^4)*H[{6, 1}, 0, 1, 1, 0, 1])/(-1 + x^2)^2 + H[0, x]*(-(229163 + 3187476*x + 229163*x^2)/(5832*(-1 + x^2)) - ((4598 + 209646*x - 1130355*x^2 + 4440063*x^3 - 10803343*x^4 + 19293111*x^5 - 25004731*x^6 + 26412207*x^7 - 22077021*x^8 + 13929041*x^9 - 5416665*x^10 + 1498929*x^11 - 71355*x^12 + 174683*x^13 - 44136*x^14 + 89456*x^15)*z2^2)/(810*(-1 + x)^3*(1 + x^3)^4) + ((-2351 + 28965*x - 148963*x^2 + 454316*x^3 - 922390*x^4 + 1360336*x^5 - 1484647*x^6 + 1230133*x^7 - 766771*x^8 + 366290*x^9 - 133060*x^10 + 38478*x^11 - 8240*x^12)*z3)/(27*(-1 + x - x^3 + x^4)^3) + z2*(-(5018 - 91148*x + 269989*x^2 - 655629*x^3 + 1011666*x^4 - 1137500*x^5 + 818158*x^6 - 376732*x^7 + 74973*x^8 + 18213*x^9)/(162*(-1 + x)^2*(1 + x)^3*(1 - x + x^2)^2) + ((973 - 1163*x + 1087*x^2 - 1769*x^3 + 40575*x^4 - 42105*x^5 + 2301*x^6 - 3339*x^7)*z3)/(6*(-1 + x)^3*(1 + x)^4)) + ((-8709 + 11355*x - 36757*x^2 + 33967*x^3 - 402581*x^4 + 395255*x^5 - 30393*x^6 + 28503*x^7)*z5)/(27*(-1 + x)^3*(1 + x)^4) + (12*(1 + 8*x - 35*x^2 + 149*x^3 - 415*x^4 + 883*x^5 - 1383*x^6 + 1764*x^7 - 1833*x^8 + 1507*x^9 - 907*x^10 + 397*x^11 - 106*x^12 + 14*x^13 + 4*x^14)*H[0, {6, 0}, 1]^2)/((-1 + x^2)^3*(1 - x + x^2)^4) + (28*(117144 - 30510*x + 63949*x^2 + 5425997*x^4 + 30510*x^5 + 381942*x^6)*z2*H[0, 0, {6, 1}, 1])/(225*(-1 + x)^2*(1 + x)^4) + (1442*x^2*z2*H[0, 1, {6, 0}, 1])/(3*(-1 + x)*(1 + x)^3) + H[0, {6, 0}, 1]*((-4*(1 + 8*x - 35*x^2 + 149*x^3 - 415*x^4 + 883*x^5 - 1383*x^6 + 1764*x^7 - 1833*x^8 + 1507*x^9 - 907*x^10 + 397*x^11 - 106*x^12 + 14*x^13 + 4*x^14)*z2)/(3*(-1 + x^2)^3*(1 - x + x^2)^4) - (4396*x^2*H[0, 0, {6, 1}, 1])/(3*(-1 + x)*(1 + x)^3) + (42*x^2*H[0, 1, {6, 0}, 1])/((-1 + x)*(1 + x)^3)) + (1344*x^2*z2*H[{6, 0}, {6, 1}, -1, 1])/((-1 + x)*(1 + x)^3) - (1344*x^2*z2*H[{6, 0}, {6, 1}, {6, 1}, 1])/((-1 + x)*(1 + x)^3) + (4*(1 + 8*x - 35*x^2 + 149*x^3 - 415*x^4 + 883*x^5 - 1383*x^6 + 1764*x^7 - 1833*x^8 + 1507*x^9 - 907*x^10 + 397*x^11 - 106*x^12 + 14*x^13 + 4*x^14)*H[0, {6, 0}, 0, 0, 1])/(3*(-1 + x^2)^3*(1 - x + x^2)^4) - (48*(1 + 8*x - 35*x^2 + 149*x^3 - 415*x^4 + 883*x^5 - 1383*x^6 + 1764*x^7 - 1833*x^8 + 1507*x^9 - 907*x^10 + 397*x^11 - 106*x^12 + 14*x^13 + 4*x^14)*H[{6, 1}, 0, -1, 0, 1])/((-1 + x^2)^3*(1 - x + x^2)^4) - (48*(1 + 8*x - 35*x^2 + 149*x^3 - 415*x^4 + 883*x^5 - 1383*x^6 + 1764*x^7 - 1833*x^8 + 1507*x^9 - 907*x^10 + 397*x^11 - 106*x^12 + 14*x^13 + 4*x^14)*H[{6, 1}, 0, 0, 1, 1])/((-1 + x^2)^3*(1 - x + x^2)^4) + H[{6, 1}, 1]*((-14*(78096 - 20340*x + 39409*x^2 + 3620555*x^4 + 20340*x^5 + 254628*x^6)*z2^2)/(135*(-1 + x)^2*(1 + x)^4) + (2*(597888 - 155520*x + 316723*x^2 + 27701069*x^4 + 155520*x^5 + 1949184*x^6)*z2*H[0, {6, 0}, 1])/(135*(-1 + x)^2*(1 + x)^4) + (252*x^2*H[0, {6, 0}, 1]^2)/((-1 + x)*(1 + x)^3) + (80*(1 + 8*x - 35*x^2 + 149*x^3 - 415*x^4 + 883*x^5 - 1383*x^6 + 1764*x^7 - 1833*x^8 + 1507*x^9 - 907*x^10 + 397*x^11 - 106*x^12 + 14*x^13 + 4*x^14)*H[0, 0, {6, 1}, 1])/((-1 + x^2)^3*(1 - x + x^2)^4) - (112*x^2*H[0, {6, 0}, 0, 0, 1])/(3*(-1 + x)*(1 + x)^3) - (1344*x^2*H[{6, 1}, 0, -1, 0, 1])/((-1 + x)*(1 + x)^3) - (1120*x^2*H[{6, 1}, 0, 0, 1, 1])/((-1 + x)*(1 + x)^3)) + (96*(1038 - 270*x + 473*x^2 + 48169*x^4 + 270*x^5 + 3384*x^6)*H[0, {6, 0}, 0, -1, 0, 1])/(25*(-1 + x)^2*(1 + x)^4) - (14*x^2*H[0, {6, 0}, 0, 1, 0, 1])/((-1 + x)*(1 + x)^3) + (896*x^2*H[0, {6, 0}, 1, 0, 0, 1])/(3*(-1 + x)*(1 + x)^3) - (96*(2076 - 540*x + 1121*x^2 + 96163*x^4 + 540*x^5 + 6768*x^6)*H[0, {6, 1}, 0, -1, 0, 1])/(25*(-1 + x)^2*(1 + x)^4) - (336*x^2*H[{6, 0}, 0, -1, 0, 0, 1])/((-1 + x)*(1 + x)^3) - (1344*x^2*H[{6, 1}, 0, -1, 0, 1, 1])/((-1 + x)*(1 + x)^3) + (560*x^2*H[{6, 1}, 0, 1, 0, 1, 1])/((-1 + x)*(1 + x)^3) - (112*x^2*H[{6, 1}, 0, 1, 1, 0, 1])/((-1 + x)*(1 + x)^3)) - (216*(1 + x^2)^3*H[-1, -1, -1, 0, 0, 0, x])/(-1 + x^2)^3 + (64*x*H[-1, -1, 0, -1, 0, 0, x])/(3 - 3*x^2) + (72*(1 + x^2)^3*H[-1, -1, 0, 0, -1, 0, x])/(-1 + x^2)^3 + (8*(-155 + 8*x - 209*x^2 - 16*x^3 + 47*x^4 + 8*x^5 + 101*x^6)*H[-1, -1, 0, 0, 0, 0, x])/(3*(-1 + x^2)^3) - (144*(1 + x^2)^3*H[-1, -1, 0, 0, 1, 0, x])/(-1 + x^2)^3 - (16*(27 - 4*x + 81*x^2 + 8*x^3 + 81*x^4 - 4*x^5 + 27*x^6)*H[-1, -1, 0, 1, 0, 0, x])/(3*(-1 + x^2)^3) + (80*(9 - x + 27*x^2 + 2*x^3 + 27*x^4 - x^5 + 9*x^6)*H[-1, 0, -1, -1, 0, 0, x])/(3*(-1 + x^2)^3) + (8*(39 - 11*x + 117*x^2 + 22*x^3 + 117*x^4 - 11*x^5 + 39*x^6)*H[-1, 0, -1, 0, -1, 0, x])/(3*(-1 + x^2)^3) - (4*(82 - 11*x + 182*x^2 + 22*x^3 + 118*x^4 - 11*x^5 + 18*x^6)*H[-1, 0, -1, 0, 0, 0, x])/(-1 + x^2)^3 - (16*(15 - 4*x + 45*x^2 + 8*x^3 + 45*x^4 - 4*x^5 + 15*x^6)*H[-1, 0, -1, 0, 1, 0, x])/(3*(-1 + x^2)^3) - (32*(18 - x + 54*x^2 + 2*x^3 + 54*x^4 - x^5 + 18*x^6)*H[-1, 0, -1, 1, 0, 0, x])/(3*(-1 + x^2)^3) + (8*(19 - 2*x + 57*x^2 + 4*x^3 + 57*x^4 - 2*x^5 + 19*x^6)*H[-1, 0, 0, -1, -1, 0, x])/(-1 + x^2)^3 - (4*(51 - 8*x + 217*x^2 + 16*x^3 + 281*x^4 - 8*x^5 + 115*x^6)*H[-1, 0, 0, -1, 0, 0, x])/(-1 + x^2)^3 - (80*(1 + x^2)^3*H[-1, 0, 0, -1, 1, 0, x])/(-1 + x^2)^3 - (4*(101 - 25*x + 431*x^2 + 50*x^3 + 559*x^4 - 25*x^5 + 229*x^6)*H[-1, 0, 0, 0, -1, 0, x])/(3*(-1 + x^2)^3) - (2*(19 + 11*x + 665*x^2 - 22*x^3 + 953*x^4 + 11*x^5 + 307*x^6)*H[-1, 0, 0, 0, 0, 0, x])/(3*(-1 + x^2)^3) + (4*(5 - 16*x + 191*x^2 + 32*x^3 + 367*x^4 - 16*x^5 + 181*x^6)*H[-1, 0, 0, 0, 1, 0, x])/(3*(-1 + x^2)^3) - (80*(1 + x^2)^3*H[-1, 0, 0, 1, -1, 0, x])/(-1 + x^2)^3 + (16*(2 - x + 30*x^2 + 2*x^3 + 54*x^4 - x^5 + 26*x^6)*H[-1, 0, 0, 1, 0, 0, x])/(-1 + x^2)^3 - (16*(1 + x^2)^3*H[-1, 0, 0, 1, 1, 0, x])/(-1 + x^2)^3 - (32*(18 - x + 54*x^2 + 2*x^3 + 54*x^4 - x^5 + 18*x^6)*H[-1, 0, 1, -1, 0, 0, x])/(3*(-1 + x^2)^3) - (32*(3 - 2*x + 9*x^2 + 4*x^3 + 9*x^4 - 2*x^5 + 3*x^6)*H[-1, 0, 1, 0, -1, 0, x])/(3*(-1 + x^2)^3) + (4*(37 - 8*x + 95*x^2 + 16*x^3 + 79*x^4 - 8*x^5 + 21*x^6)*H[-1, 0, 1, 0, 0, 0, x])/(-1 + x^2)^3 - (8*(15 + 8*x + 45*x^2 - 16*x^3 + 45*x^4 + 8*x^5 + 15*x^6)*H[-1, 0, 1, 0, 1, 0, x])/(3*(-1 + x^2)^3) + (16*(9 - 2*x + 27*x^2 + 4*x^3 + 27*x^4 - 2*x^5 + 9*x^6)*H[-1, 0, 1, 1, 0, 0, x])/(3*(-1 + x^2)^3) + (32*x*H[-1, 1, 0, -1, 0, 0, x])/(3 - 3*x^2) - (32*(20 + x + 40*x^2 - x^3 + 20*x^4)*H[-1, 1, 0, 0, 0, 0, x])/(3*(-1 + x^2)^2) + (32*x*H[-1, 1, 0, 1, 0, 0, x])/(3*(-1 + x^2)) + (528*(1 + x^2)^3*H[0, -1, -1, -1, 0, 0, x])/(-1 + x^2)^3 + (440*(1 + x^2)^3*H[0, -1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^3) - (128*(7 + 16*x - 21*x^2 + 78*x^3 - 27*x^4 + 72*x^5 + x^6 + 10*x^7)*H[0, -1, -1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - (32*(1 + x^2)^3*H[0, -1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^3) - (256*(1 + x^2)^3*H[0, -1, -1, 1, 0, 0, x])/(-1 + x^2)^3 + (8*(1 + 27*x^2 + 27*x^4 + x^6)*H[0, -1, 0, -1, -1, 0, x])/(3*(-1 + x^2)^3) - (4*(61 + 277*x - 385*x^2 + 1895*x^3 + 271*x^4 + 1687*x^5 + 333*x^6 + 453*x^7)*H[0, -1, 0, -1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + (112*(1 + x^2)^3*H[0, -1, 0, -1, 1, 0, x])/(3*(-1 + x^2)^3) - (4*(71 + 179*x - 275*x^2 + 913*x^3 - 355*x^4 + 833*x^5 - 9*x^6 + 99*x^7)*H[0, -1, 0, 0, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - (8*(71 - 181*x + 1020*x^2 - 1608*x^3 + 577*x^4 - 755*x^5 + 204*x^6 + 96*x^7)*H[0, -1, 0, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + (16*(-4 + 8*x - 65*x^2 + 67*x^3 - 70*x^4 + 62*x^5 - 9*x^6 + 3*x^7)*H[0, -1, 0, 0, 1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + (112*(1 + x^2)^3*H[0, -1, 0, 1, -1, 0, x])/(3*(-1 + x^2)^3) + (8*(-19 + 29*x - 101*x^2 + 379*x^3 + 239*x^4 + 287*x^5 + 129*x^6 + 129*x^7)*H[0, -1, 0, 1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - (208*(1 + x^2)^3*H[0, -1, 0, 1, 1, 0, x])/(3*(-1 + x^2)^3) - (256*(1 + x^2)^3*H[0, -1, 1, -1, 0, 0, x])/(-1 + x^2)^3 - (128*(1 + x^2)^3*H[0, -1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^3) + (8*(85 + 115*x + 51*x^2 + 381*x^3 - 33*x^4 + 297*x^5 + x^6 + 31*x^7)*H[0, -1, 1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - (160*(1 + x^2)^3*H[0, -1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^3) + (64*(1 + x^2)^3*H[0, -1, 1, 1, 0, 0, x])/(-1 + x^2)^3 + (40*(1 + x^2)^3*H[0, 0, -1, -1, -1, 0, x])/(-1 + x^2)^3 - (4*(99 + 7*x + 749*x^2 - 95*x^3 + 1353*x^4 - 443*x^5 + 255*x^6 + 107*x^7)*H[0, 0, -1, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^4) + (48*(1 + x^2)^3*H[0, 0, -1, -1, 1, 0, x])/(-1 + x^2)^3 + (4*(-129 + 21*x - 901*x^2 + 281*x^3 - 2555*x^4 + 1807*x^5 - 295*x^6 + 59*x^7)*H[0, 0, -1, 0, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - (4*(-225 - 6*x - 954*x^2 - 567*x^3 - 4687*x^4 + 3374*x^5 - 286*x^6 + 263*x^7)*H[0, 0, -1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - (8*(-21 + 27*x - 131*x^2 + 181*x^3 - 967*x^4 + 1097*x^5 - 41*x^6 + 127*x^7)*H[0, 0, -1, 0, 1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + (48*(1 + x^2)^3*H[0, 0, -1, 1, -1, 0, x])/(-1 + x^2)^3 - (32*(-7 - 46*x^2 + 13*x^3 - 123*x^4 + 82*x^5 - 16*x^6 + x^7)*H[0, 0, -1, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^4) - (80*(1 + x^2)^3*H[0, 0, -1, 1, 1, 0, x])/(-1 + x^2)^3 + (4*(-93 - 219*x + 515*x^2 - 835*x^3 + 577*x^4 - 449*x^5 + 113*x^6 + 23*x^7)*H[0, 0, 0, -1, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + (4*(84 + 165*x + 151*x^2 + 628*x^3 + 1288*x^4 - 113*x^5 + 405*x^6 + 240*x^7)*H[0, 0, 0, -1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - (4*(-27 - 99*x + 467*x^2 - 325*x^3 + 727*x^4 - 65*x^5 + 233*x^6 + 161*x^7)*H[0, 0, 0, -1, 1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + ((474 + 282*x + 1750*x^2 + 214*x^3 + 2166*x^4 - 2106*x^5 - 406*x^6 - 742*x^7)*H[0, 0, 0, 0, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + ((90 + 14*x^2 - 538*x^4 - 462*x^6)*H[0, 0, 0, 0, 0, 0, x])/(-1 + x^2)^3 - (8*(51 + 66*x + 50*x^2 + 173*x^3 + 213*x^4 - 42*x^5 + 46*x^6 + 19*x^7)*H[0, 0, 0, 0, 1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - (4*(-27 - 99*x + 467*x^2 - 325*x^3 + 727*x^4 - 65*x^5 + 233*x^6 + 161*x^7)*H[0, 0, 0, 1, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - (8*(45 + 111*x - 115*x^2 + 437*x^3 + 476*x^4 + 188*x^5 + 270*x^6 + 228*x^7)*H[0, 0, 0, 1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + (4*(1 + x^2)^2*(27 + 167*x^2)*H[0, 0, 0, 1, 1, 0, x])/(3*(-1 + x^2)^3) + (48*(1 + x^2)^3*H[0, 0, 1, -1, -1, 0, x])/(-1 + x^2)^3 - (32*(-7 - 46*x^2 + 13*x^3 - 123*x^4 + 82*x^5 - 16*x^6 + x^7)*H[0, 0, 1, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^4) - (80*(1 + x^2)^3*H[0, 0, 1, -1, 1, 0, x])/(-1 + x^2)^3 - (16*(3 + 9*x - 31*x^2 + 47*x^3 - 17*x^4 + 37*x^5 + 5*x^6 + 11*x^7)*H[0, 0, 1, 0, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - (4*(237 + 114*x + 552*x^2 + 693*x^3 + 2971*x^4 - 1658*x^5 + 352*x^6 + 67*x^7)*H[0, 0, 1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + (8*(33 + 63*x + 19*x^2 + 241*x^3 - 421*x^4 + 677*x^5 + x^6 + 91*x^7)*H[0, 0, 1, 0, 1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - (80*(1 + x^2)^3*H[0, 0, 1, 1, -1, 0, x])/(-1 + x^2)^3 + (8*(2 - 13*x + 46*x^2 - 24*x^3 + 270*x^4 - 11*x^5 + 18*x^6)*H[0, 0, 1, 1, 0, 0, x])/((-1 + x)^2*(1 + x)^4) + (48*(1 + x^2)^3*H[0, 0, 1, 1, 1, 0, x])/(-1 + x^2)^3 + (48*(1 - 2*x + 9*x^2 + 57*x^4 + 2*x^5 + 5*x^6)*H[0, 0, {6, 0}, 0, -1, 0, 1])/((-1 + x)^2*(1 + x)^4) - (48*(1 - 2*x + 9*x^2 + 57*x^4 + 2*x^5 + 5*x^6)*H[0, 0, {6, 0}, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^4) - (32*(1 - 2*x + 9*x^2 + 57*x^4 + 2*x^5 + 5*x^6)*H[0, 0, {6, 0}, 0, 0, 0, 1])/((-1 + x)^2*(1 + x)^4) + (32*(1 - 2*x + 9*x^2 + 57*x^4 + 2*x^5 + 5*x^6)*H[0, 0, {6, 0}, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^4) - (24*(1 - 2*x + 9*x^2 + 57*x^4 + 2*x^5 + 5*x^6)*H[0, 0, {6, 0}, 0, 1, 0, 1])/((-1 + x)^2*(1 + x)^4) + (24*(1 - 2*x + 9*x^2 + 57*x^4 + 2*x^5 + 5*x^6)*H[0, 0, {6, 0}, 0, 1, 0, x])/((-1 + x)^2*(1 + x)^4) + (8*(1 - 2*x + 9*x^2 + 57*x^4 + 2*x^5 + 5*x^6)*H[0, 0, {6, 0}, 1, 0, 0, 1])/((-1 + x)^2*(1 + x)^4) - (8*(1 - 2*x + 9*x^2 + 57*x^4 + 2*x^5 + 5*x^6)*H[0, 0, {6, 0}, 1, 0, 0, x])/((-1 + x)^2*(1 + x)^4) - (96*(1 - 2*x + 9*x^2 + 57*x^4 + 2*x^5 + 5*x^6)*H[0, 0, {6, 1}, 0, -1, 0, 1])/((-1 + x)^2*(1 + x)^4) + (96*(1 - 2*x + 9*x^2 + 57*x^4 + 2*x^5 + 5*x^6)*H[0, 0, {6, 1}, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^4) + (64*(1 - 2*x + 9*x^2 + 57*x^4 + 2*x^5 + 5*x^6)*H[0, 0, {6, 1}, 0, 0, 0, 1])/((-1 + x)^2*(1 + x)^4) - (64*(1 - 2*x + 9*x^2 + 57*x^4 + 2*x^5 + 5*x^6)*H[0, 0, {6, 1}, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^4) + (48*(1 - 2*x + 9*x^2 + 57*x^4 + 2*x^5 + 5*x^6)*H[0, 0, {6, 1}, 0, 1, 0, 1])/((-1 + x)^2*(1 + x)^4) - (48*(1 - 2*x + 9*x^2 + 57*x^4 + 2*x^5 + 5*x^6)*H[0, 0, {6, 1}, 0, 1, 0, x])/((-1 + x)^2*(1 + x)^4) - (16*(1 - 2*x + 9*x^2 + 57*x^4 + 2*x^5 + 5*x^6)*H[0, 0, {6, 1}, 1, 0, 0, 1])/((-1 + x)^2*(1 + x)^4) + (16*(1 - 2*x + 9*x^2 + 57*x^4 + 2*x^5 + 5*x^6)*H[0, 0, {6, 1}, 1, 0, 0, x])/((-1 + x)^2*(1 + x)^4) - (256*(1 + x^2)^3*H[0, 1, -1, -1, 0, 0, x])/(-1 + x^2)^3 - (128*(1 + x^2)^3*H[0, 1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^3) + (8*(85 + 115*x + 51*x^2 + 381*x^3 - 33*x^4 + 297*x^5 + x^6 + 31*x^7)*H[0, 1, -1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - (160*(1 + x^2)^3*H[0, 1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^3) + (64*(1 + x^2)^3*H[0, 1, -1, 1, 0, 0, x])/(-1 + x^2)^3 + (304*(1 + x^2)^3*H[0, 1, 0, -1, -1, 0, x])/(3*(-1 + x^2)^3) + (4*(7 + 127*x - 787*x^2 + 1061*x^3 - 11*x^4 + 253*x^5 + 15*x^6 + 87*x^7)*H[0, 1, 0, -1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - (280*(1 + x^2)^3*H[0, 1, 0, -1, 1, 0, x])/(3*(-1 + x^2)^3) + (4*(53 + 11*x - 575*x^2 + 391*x^3 + 1955*x^4 - 2443*x^5 + 15*x^6 - 255*x^7)*H[0, 1, 0, 0, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + (4*(-71 - 329*x + 1251*x^2 - 2259*x^3 - 1417*x^4 + 905*x^5 - 27*x^6 + 123*x^7)*H[0, 1, 0, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + (4*(67 + 91*x + 641*x^2 - 127*x^3 - 1211*x^4 + 1669*x^5 - 33*x^6 + 135*x^7)*H[0, 1, 0, 0, 1, 0, x])/(3*(-1 + x)^3*(1 + x)^4) - (280*(1 + x^2)^3*H[0, 1, 0, 1, -1, 0, x])/(3*(-1 + x^2)^3) - (8*(-70 - 25*x - 449*x^2 + 268*x^3 - 166*x^4 + 173*x^5 + 21*x^6 + 72*x^7)*H[0, 1, 0, 1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + (136*(1 + x^2)^3*H[0, 1, 0, 1, 1, 0, x])/(3*(-1 + x^2)^3) + (64*(1 + x^2)^3*H[0, 1, 1, -1, 0, 0, x])/(-1 + x^2)^3 + (16*(2 + 3*x + 6*x^2 - 6*x^3 + 6*x^4 + 3*x^5 + 2*x^6)*H[0, 1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^3) - (4*(35 + 32*x + 66*x^2 + 51*x^3 - 57*x^4 + 222*x^5 + 44*x^6 + 71*x^7)*H[0, 1, 1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^4) + (40*(1 + x^2)^3*H[0, 1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^3) - (8*(2 - x + 6*x^2 + 2*x^3 + 6*x^4 - x^5 + 2*x^6)*H[0, 1, 1, 1, 0, 0, x])/(-1 + x^2)^3 + (96*(1 + x + 6*x^2 + x^3 + x^4)*H[0, 1, {6, 0}, 0, -1, 0, 1])/((-1 + x)*(1 + x)^3) - (672*x^2*H[0, 1, {6, 0}, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) - (64*(1 + x + 6*x^2 + x^3 + x^4)*H[0, 1, {6, 0}, 0, 0, 0, 1])/((-1 + x)*(1 + x)^3) + (448*x^2*H[0, 1, {6, 0}, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) - (48*(1 + x + 6*x^2 + x^3 + x^4)*H[0, 1, {6, 0}, 0, 1, 0, 1])/((-1 + x)*(1 + x)^3) + (336*x^2*H[0, 1, {6, 0}, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) + (16*(1 + x + 6*x^2 + x^3 + x^4)*H[0, 1, {6, 0}, 1, 0, 0, 1])/((-1 + x)*(1 + x)^3) - (112*x^2*H[0, 1, {6, 0}, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) - (192*(1 + x + 6*x^2 + x^3 + x^4)*H[0, 1, {6, 1}, 0, -1, 0, 1])/((-1 + x)*(1 + x)^3) + (1344*x^2*H[0, 1, {6, 1}, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) + (128*(1 + x + 6*x^2 + x^3 + x^4)*H[0, 1, {6, 1}, 0, 0, 0, 1])/((-1 + x)*(1 + x)^3) - (896*x^2*H[0, 1, {6, 1}, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) + (96*(1 + x + 6*x^2 + x^3 + x^4)*H[0, 1, {6, 1}, 0, 1, 0, 1])/((-1 + x)*(1 + x)^3) - (672*x^2*H[0, 1, {6, 1}, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) - (32*(1 + x + 6*x^2 + x^3 + x^4)*H[0, 1, {6, 1}, 1, 0, 0, 1])/((-1 + x)*(1 + x)^3) + (224*x^2*H[0, 1, {6, 1}, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) - (48*(1 + x + x^2 + 32*x^4 - x^5 + 2*x^6)*H[0, {6, 0}, 0, -1, 0, 0, 1])/((-1 + x)^2*(1 + x)^4) + (48*(1 + x + x^2 + 32*x^4 - x^5 + 2*x^6)*H[0, {6, 0}, 0, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^4) + (96*(1 + x - x^2 + x^3 + x^4)*H[0, {6, 0}, 0, -1, 0, 1, 1])/((-1 + x)*(1 + x)^3) + (96*(1 + x - x^2 + x^3 + x^4)*H[0, {6, 0}, 0, -1, 1, 0, 1])/((-1 + x)*(1 + x)^3) - (120*(1 + x + x^2 + 32*x^4 - x^5 + 2*x^6)*H[0, {6, 0}, 0, 0, -1, 0, 1])/((-1 + x)^2*(1 + x)^4) + (120*(1 + x + x^2 + 32*x^4 - x^5 + 2*x^6)*H[0, {6, 0}, 0, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^4) + (148*(1 + x + x^2 + 32*x^4 - x^5 + 2*x^6)*H[0, {6, 0}, 0, 0, 0, 0, 1])/((-1 + x)^2*(1 + x)^4) - (148*(1 + x + x^2 + 32*x^4 - x^5 + 2*x^6)*H[0, {6, 0}, 0, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^4) - (64*(1 + x - x^2 + x^3 + x^4)*H[0, {6, 0}, 0, 0, 0, 1, 1])/((-1 + x)*(1 + x)^3) + (32*(5 + 5*x - x^2 + 100*x^4 - 5*x^5 + 4*x^6)*H[0, {6, 0}, 0, 0, 1, 0, 1])/((-1 + x)^2*(1 + x)^4) - (96*(1 + x + x^2 + 32*x^4 - x^5 + 2*x^6)*H[0, {6, 0}, 0, 0, 1, 0, x])/((-1 + x)^2*(1 + x)^4) + (96*(1 + x - x^2 + x^3 + x^4)*H[0, {6, 0}, 0, 1, -1, 0, 1])/((-1 + x)*(1 + x)^3) - (96*(-1 - x + x^2 - 12*x^4 + x^5)*H[0, {6, 0}, 0, 1, 0, 0, 1])/((-1 + x)^2*(1 + x)^4) - (32*(1 + x + x^2 + 32*x^4 - x^5 + 2*x^6)*H[0, {6, 0}, 0, 1, 0, 0, x])/((-1 + x)^2*(1 + x)^4) - (48*(1 + x - x^2 + x^3 + x^4)*H[0, {6, 0}, 0, 1, 0, 1, 1])/((-1 + x)*(1 + x)^3) - (96*(1 + x - x^2 + x^3 + x^4)*H[0, {6, 0}, 0, 1, 1, 0, 1])/((-1 + x)*(1 + x)^3) + (96*(1 + x - x^2 + x^3 + x^4)*H[0, {6, 0}, 1, 0, -1, 0, 1])/((-1 + x)*(1 + x)^3) - (64*(1 + x - x^2 + x^3 + x^4)*H[0, {6, 0}, 1, 0, 0, 0, 1])/((-1 + x)*(1 + x)^3) + (16*(1 + x - x^2 + x^3 + x^4)*H[0, {6, 0}, 1, 0, 0, 1, 1])/((-1 + x)*(1 + x)^3) - (32*(1 + x - x^2 + x^3 + x^4)*H[0, {6, 0}, 1, 0, 1, 0, 1])/((-1 + x)*(1 + x)^3) + (32*(1 + x - x^2 + x^3 + x^4)*H[0, {6, 0}, 1, 1, 0, 0, 1])/((-1 + x)*(1 + x)^3) + (96*(1 + x + x^2 + 32*x^4 - x^5 + 2*x^6)*H[0, {6, 1}, 0, -1, 0, 0, 1])/((-1 + x)^2*(1 + x)^4) - (96*(1 + x + x^2 + 32*x^4 - x^5 + 2*x^6)*H[0, {6, 1}, 0, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^4) - (192*(1 + x - x^2 + x^3 + x^4)*H[0, {6, 1}, 0, -1, 0, 1, 1])/((-1 + x)*(1 + x)^3) - (192*(1 + x - x^2 + x^3 + x^4)*H[0, {6, 1}, 0, -1, 1, 0, 1])/((-1 + x)*(1 + x)^3) + (240*(1 + x + x^2 + 32*x^4 - x^5 + 2*x^6)*H[0, {6, 1}, 0, 0, -1, 0, 1])/((-1 + x)^2*(1 + x)^4) - (240*(1 + x + x^2 + 32*x^4 - x^5 + 2*x^6)*H[0, {6, 1}, 0, 0, -1, 0, x])/((-1 + x)^2*(1 + x)^4) - (296*(1 + x + x^2 + 32*x^4 - x^5 + 2*x^6)*H[0, {6, 1}, 0, 0, 0, 0, 1])/((-1 + x)^2*(1 + x)^4) + (296*(1 + x + x^2 + 32*x^4 - x^5 + 2*x^6)*H[0, {6, 1}, 0, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^4) + (128*(1 + x - x^2 + x^3 + x^4)*H[0, {6, 1}, 0, 0, 0, 1, 1])/((-1 + x)*(1 + x)^3) - (64*(5 + 5*x - x^2 + 100*x^4 - 5*x^5 + 4*x^6)*H[0, {6, 1}, 0, 0, 1, 0, 1])/((-1 + x)^2*(1 + x)^4) + (192*(1 + x + x^2 + 32*x^4 - x^5 + 2*x^6)*H[0, {6, 1}, 0, 0, 1, 0, x])/((-1 + x)^2*(1 + x)^4) - (192*(1 + x - x^2 + x^3 + x^4)*H[0, {6, 1}, 0, 1, -1, 0, 1])/((-1 + x)*(1 + x)^3) + (192*(-1 - x + x^2 - 12*x^4 + x^5)*H[0, {6, 1}, 0, 1, 0, 0, 1])/((-1 + x)^2*(1 + x)^4) + (64*(1 + x + x^2 + 32*x^4 - x^5 + 2*x^6)*H[0, {6, 1}, 0, 1, 0, 0, x])/((-1 + x)^2*(1 + x)^4) + (96*(1 + x - x^2 + x^3 + x^4)*H[0, {6, 1}, 0, 1, 0, 1, 1])/((-1 + x)*(1 + x)^3) + (192*(1 + x - x^2 + x^3 + x^4)*H[0, {6, 1}, 0, 1, 1, 0, 1])/((-1 + x)*(1 + x)^3) - (192*(1 + x - x^2 + x^3 + x^4)*H[0, {6, 1}, 1, 0, -1, 0, 1])/((-1 + x)*(1 + x)^3) + (128*(1 + x - x^2 + x^3 + x^4)*H[0, {6, 1}, 1, 0, 0, 0, 1])/((-1 + x)*(1 + x)^3) - (32*(1 + x - x^2 + x^3 + x^4)*H[0, {6, 1}, 1, 0, 0, 1, 1])/((-1 + x)*(1 + x)^3) + (64*(1 + x - x^2 + x^3 + x^4)*H[0, {6, 1}, 1, 0, 1, 0, 1])/((-1 + x)*(1 + x)^3) - (64*(1 + x - x^2 + x^3 + x^4)*H[0, {6, 1}, 1, 1, 0, 0, 1])/((-1 + x)*(1 + x)^3) + (64*(3 - x + 28*x^2 - x^3 + 3*x^4)*H[1, -1, 0, -1, 0, 0, x])/(3*(-1 + x)*(1 + x)^3) - (64*(7 + 14*x - 9*x^2 + 49*x^3 + 6*x^4 + 13*x^5)*H[1, -1, 0, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^3) - (64*(3 - x + 28*x^2 - x^3 + 3*x^4)*H[1, -1, 0, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)^3) - (16*(18 + 29*x - 74*x^2 + 29*x^3 + 18*x^4)*H[1, 0, -1, -1, 0, 0, x])/(3*(-1 + x)*(1 + x)^3) - (8*(18 + 59*x - 326*x^2 + 59*x^3 + 18*x^4)*H[1, 0, -1, 0, -1, 0, x])/(3*(-1 + x)*(1 + x)^3) - (4*(38 + 77*x - 537*x^2 + 617*x^3 - 37*x^4 + 2*x^5)*H[1, 0, -1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^3) + (64*x*(7 - 64*x + 7*x^2)*H[1, 0, -1, 0, 1, 0, x])/(3*(-1 + x)*(1 + x)^3) + (416*x*(1 - 10*x + x^2)*H[1, 0, -1, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)^3) + (16*(6 - x + 58*x^2 - x^3 + 6*x^4)*H[1, 0, 0, -1, -1, 0, x])/((-1 + x)*(1 + x)^3) - (16*(5 + 6*x + 3*x^2 + 85*x^4 - 6*x^5 + 3*x^6)*H[1, 0, 0, -1, 0, 0, x])/((-1 + x)^2*(1 + x)^4) + (4*(-188 + 25*x - 2030*x^2 + 112*x^3 + 1142*x^4 + 87*x^5 + 148*x^6)*H[1, 0, 0, 0, -1, 0, x])/(3*(-1 + x)^2*(1 + x)^4) - (2*(-74 - 159*x + 132*x^2 + 24*x^3 + 2280*x^4 + 183*x^5 + 302*x^6)*H[1, 0, 0, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^4) - (8*(11 + 80*x - 97*x^2 + 188*x^3 + 775*x^4 + 108*x^5 + 119*x^6)*H[1, 0, 0, 0, 1, 0, x])/(3*(-1 + x)^2*(1 + x)^4) - (8*(28 + 23*x + 270*x^2 + 64*x^3 + 2*x^4 + 41*x^5 + 20*x^6)*H[1, 0, 0, 1, 0, 0, x])/((-1 + x)^2*(1 + x)^4) + (416*x*(1 - 10*x + x^2)*H[1, 0, 1, -1, 0, 0, x])/(3*(-1 + x)*(1 + x)^3) + (16*(12 + 7*x + 110*x^2 + 7*x^3 + 12*x^4)*H[1, 0, 1, 0, -1, 0, x])/(3*(-1 + x)*(1 + x)^3) - (4*(36 - 15*x + 674*x^2 + 64*x^3 - 50*x^4 + 79*x^5 + 44*x^6)*H[1, 0, 1, 0, 0, 0, x])/((-1 + x)^2*(1 + x)^4) - (64*x*(4 - 31*x + 4*x^2)*H[1, 0, 1, 0, 1, 0, x])/(3*(-1 + x)*(1 + x)^3) + (8*(12 - 37*x + 490*x^2 - 37*x^3 + 12*x^4)*H[1, 0, 1, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)^3) + (96*(1 + x - x^2 + x^3 + x^4)*H[1, 0, {6, 0}, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) - (64*(1 + x - x^2 + x^3 + x^4)*H[1, 0, {6, 0}, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) - (48*(1 + x - x^2 + x^3 + x^4)*H[1, 0, {6, 0}, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) + (16*(1 + x - x^2 + x^3 + x^4)*H[1, 0, {6, 0}, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) - (192*(1 + x - x^2 + x^3 + x^4)*H[1, 0, {6, 1}, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) + (128*(1 + x - x^2 + x^3 + x^4)*H[1, 0, {6, 1}, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) + (96*(1 + x - x^2 + x^3 + x^4)*H[1, 0, {6, 1}, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) - (32*(1 + x - x^2 + x^3 + x^4)*H[1, 0, {6, 1}, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) + (32*x*(5 - 98*x + 5*x^2)*H[1, 1, 0, -1, 0, 0, x])/(3*(-1 + x)*(1 + x)^3) + (160*x*(1 - 10*x + x^2)*H[1, 1, 0, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) - (4*(8 - 231*x + 2338*x^2 - 160*x^3 - 1522*x^4 + 71*x^5 + 8*x^6)*H[1, 1, 0, 0, 0, 0, x])/(3*(-1 + x)^2*(1 + x)^4) - (128*x*(1 - 11*x + x^2)*H[1, 1, 0, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) - (136*x*(1 - 22*x + x^2)*H[1, 1, 0, 1, 0, 0, x])/(3*(-1 + x)*(1 + x)^3) - (16*x*(1 - 6*x + x^2)*H[1, 1, 1, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) + (48*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*H[1, {6, 0}, 0, -1, 0, 0, x])/((-1 + x)*(1 + x)^3) + (120*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*H[1, {6, 0}, 0, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) - (148*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*H[1, {6, 0}, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) - (96*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*H[1, {6, 0}, 0, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) - (32*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*H[1, {6, 0}, 0, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) - (96*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*H[1, {6, 1}, 0, -1, 0, 0, x])/((-1 + x)*(1 + x)^3) - (240*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*H[1, {6, 1}, 0, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) + (296*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*H[1, {6, 1}, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) + (192*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*H[1, {6, 1}, 0, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) + (64*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*H[1, {6, 1}, 0, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) - (144*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, -1, -1, 0, 0, 1])/((-1 + x)*(1 + x)^3) + (144*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, -1, -1, 0, 0, x])/((-1 + x)*(1 + x)^3) - (120*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, -1, 0, -1, 0, 1])/((-1 + x)*(1 + x)^3) + (120*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, -1, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) + (228*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, -1, 0, 0, 0, 1])/((-1 + x)*(1 + x)^3) - (228*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, -1, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) + (48*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*H[{6, 0}, 0, -1, 0, 0, 1, 1])/((-1 + x)*(1 + x)^3) + (48*(3 + 44*x^2 + 3*x^4)*H[{6, 0}, 0, -1, 0, 1, 0, 1])/((-1 + x)*(1 + x)^3) - (96*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, -1, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) + (48*(3 + 44*x^2 + 3*x^4)*H[{6, 0}, 0, -1, 1, 0, 0, 1])/((-1 + x)*(1 + x)^3) - (96*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, -1, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) + (72*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, 0, -1, -1, 0, 1])/((-1 + x)*(1 + x)^3) - (72*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, 0, -1, -1, 0, x])/((-1 + x)*(1 + x)^3) + (84*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, 0, -1, 0, 0, 1])/((-1 + x)*(1 + x)^3) - (84*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, 0, -1, 0, 0, x])/((-1 + x)*(1 + x)^3) + (120*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*H[{6, 0}, 0, 0, -1, 0, 1, 1])/((-1 + x)*(1 + x)^3) + (120*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*H[{6, 0}, 0, 0, -1, 1, 0, 1])/((-1 + x)*(1 + x)^3) + (224*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, 0, 0, -1, 0, 1])/((-1 + x)*(1 + x)^3) - (224*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, 0, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) + (88*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, 0, 0, 0, 0, 1])/((-1 + x)*(1 + x)^3) - (88*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) - (148*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*H[{6, 0}, 0, 0, 0, 0, 1, 1])/((-1 + x)*(1 + x)^3) - (4*(77 - 34*x + 1424*x^2 - 34*x^3 + 77*x^4)*H[{6, 0}, 0, 0, 0, 1, 0, 1])/((-1 + x)*(1 + x)^3) + (160*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, 0, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) + (120*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*H[{6, 0}, 0, 0, 1, -1, 0, 1])/((-1 + x)*(1 + x)^3) - (4*(45 - 66*x + 1232*x^2 - 66*x^3 + 45*x^4)*H[{6, 0}, 0, 0, 1, 0, 0, 1])/((-1 + x)*(1 + x)^3) + (32*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, 0, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) - (96*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*H[{6, 0}, 0, 0, 1, 0, 1, 1])/((-1 + x)*(1 + x)^3) - (192*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*H[{6, 0}, 0, 0, 1, 1, 0, 1])/((-1 + x)*(1 + x)^3) + (48*(3 + 44*x^2 + 3*x^4)*H[{6, 0}, 0, 1, -1, 0, 0, 1])/((-1 + x)*(1 + x)^3) - (96*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, 1, -1, 0, 0, x])/((-1 + x)*(1 + x)^3) + (24*(7 - 8*x + 172*x^2 - 8*x^3 + 7*x^4)*H[{6, 0}, 0, 1, 0, -1, 0, 1])/((-1 + x)*(1 + x)^3) - (48*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, 1, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) - (4*(63 - 48*x + 1340*x^2 - 48*x^3 + 63*x^4)*H[{6, 0}, 0, 1, 0, 0, 0, 1])/((-1 + x)*(1 + x)^3) + (104*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, 1, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) - (32*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*H[{6, 0}, 0, 1, 0, 0, 1, 1])/((-1 + x)*(1 + x)^3) - (16*(11 - 13*x + 274*x^2 - 13*x^3 + 11*x^4)*H[{6, 0}, 0, 1, 0, 1, 0, 1])/((-1 + x)*(1 + x)^3) + (48*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, 1, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) - (16*(7 - 5*x + 146*x^2 - 5*x^3 + 7*x^4)*H[{6, 0}, 0, 1, 1, 0, 0, 1])/((-1 + x)*(1 + x)^3) + (48*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, 1, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) + (144*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, {6, 0}, 0, -1, 0, 1])/((-1 + x)*(1 + x)^3) - (144*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, {6, 0}, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) - (96*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, {6, 0}, 0, 0, 0, 1])/((-1 + x)*(1 + x)^3) + (96*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, {6, 0}, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) - (72*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, {6, 0}, 0, 1, 0, 1])/((-1 + x)*(1 + x)^3) + (72*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, {6, 0}, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) + (24*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, {6, 0}, 1, 0, 0, 1])/((-1 + x)*(1 + x)^3) - (24*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, {6, 0}, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) - (288*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, {6, 1}, 0, -1, 0, 1])/((-1 + x)*(1 + x)^3) + (288*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, {6, 1}, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) + (192*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, {6, 1}, 0, 0, 0, 1])/((-1 + x)*(1 + x)^3) - (192*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, {6, 1}, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) + (144*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, {6, 1}, 0, 1, 0, 1])/((-1 + x)*(1 + x)^3) - (144*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, {6, 1}, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) - (48*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, {6, 1}, 1, 0, 0, 1])/((-1 + x)*(1 + x)^3) + (48*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 0, {6, 1}, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) + (48*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*H[{6, 0}, 1, 0, -1, 0, 0, 1])/((-1 + x)*(1 + x)^3) + (8*(23 - 22*x + 528*x^2 - 22*x^3 + 23*x^4)*H[{6, 0}, 1, 0, 0, -1, 0, 1])/((-1 + x)*(1 + x)^3) - (64*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 1, 0, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) - (4*(41 - 70*x + 1208*x^2 - 70*x^3 + 41*x^4)*H[{6, 0}, 1, 0, 0, 0, 0, 1])/((-1 + x)*(1 + x)^3) + (16*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 1, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) - (32*(4 - 5*x + 102*x^2 - 5*x^3 + 4*x^4)*H[{6, 0}, 1, 0, 0, 1, 0, 1])/((-1 + x)*(1 + x)^3) + (32*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 1, 0, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) + (32*x*(3 - 26*x + 3*x^2)*H[{6, 0}, 1, 0, 1, 0, 0, 1])/((-1 + x)*(1 + x)^3) - (32*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 1, 0, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) + (32*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 1, 1, 0, 0, 0, 1])/((-1 + x)*(1 + x)^3) - (32*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 0}, 1, 1, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) + (288*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, -1, -1, 0, 0, 1])/((-1 + x)*(1 + x)^3) - (288*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, -1, -1, 0, 0, x])/((-1 + x)*(1 + x)^3) + (240*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, -1, 0, -1, 0, 1])/((-1 + x)*(1 + x)^3) - (240*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, -1, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) - (456*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, -1, 0, 0, 0, 1])/((-1 + x)*(1 + x)^3) + (456*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, -1, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) - (96*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*H[{6, 1}, 0, -1, 0, 0, 1, 1])/((-1 + x)*(1 + x)^3) - (96*(3 + 44*x^2 + 3*x^4)*H[{6, 1}, 0, -1, 0, 1, 0, 1])/((-1 + x)*(1 + x)^3) + (192*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, -1, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) - (96*(3 + 44*x^2 + 3*x^4)*H[{6, 1}, 0, -1, 1, 0, 0, 1])/((-1 + x)*(1 + x)^3) + (192*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, -1, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) - (144*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, 0, -1, -1, 0, 1])/((-1 + x)*(1 + x)^3) + (144*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, 0, -1, -1, 0, x])/((-1 + x)*(1 + x)^3) - (168*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, 0, -1, 0, 0, 1])/((-1 + x)*(1 + x)^3) + (168*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, 0, -1, 0, 0, x])/((-1 + x)*(1 + x)^3) - (240*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*H[{6, 1}, 0, 0, -1, 0, 1, 1])/((-1 + x)*(1 + x)^3) - (240*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*H[{6, 1}, 0, 0, -1, 1, 0, 1])/((-1 + x)*(1 + x)^3) - (448*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, 0, 0, -1, 0, 1])/((-1 + x)*(1 + x)^3) + (448*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, 0, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) - (176*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, 0, 0, 0, 0, 1])/((-1 + x)*(1 + x)^3) + (176*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) + (296*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*H[{6, 1}, 0, 0, 0, 0, 1, 1])/((-1 + x)*(1 + x)^3) + (8*(77 - 34*x + 1424*x^2 - 34*x^3 + 77*x^4)*H[{6, 1}, 0, 0, 0, 1, 0, 1])/((-1 + x)*(1 + x)^3) - (320*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, 0, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) - (240*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*H[{6, 1}, 0, 0, 1, -1, 0, 1])/((-1 + x)*(1 + x)^3) + (8*(45 - 66*x + 1232*x^2 - 66*x^3 + 45*x^4)*H[{6, 1}, 0, 0, 1, 0, 0, 1])/((-1 + x)*(1 + x)^3) - (64*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, 0, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) + (192*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*H[{6, 1}, 0, 0, 1, 0, 1, 1])/((-1 + x)*(1 + x)^3) + (384*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*H[{6, 1}, 0, 0, 1, 1, 0, 1])/((-1 + x)*(1 + x)^3) - (96*(3 + 44*x^2 + 3*x^4)*H[{6, 1}, 0, 1, -1, 0, 0, 1])/((-1 + x)*(1 + x)^3) + (192*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, 1, -1, 0, 0, x])/((-1 + x)*(1 + x)^3) - (48*(7 - 8*x + 172*x^2 - 8*x^3 + 7*x^4)*H[{6, 1}, 0, 1, 0, -1, 0, 1])/((-1 + x)*(1 + x)^3) + (96*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, 1, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) + (8*(63 - 48*x + 1340*x^2 - 48*x^3 + 63*x^4)*H[{6, 1}, 0, 1, 0, 0, 0, 1])/((-1 + x)*(1 + x)^3) - (208*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, 1, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) + (64*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*H[{6, 1}, 0, 1, 0, 0, 1, 1])/((-1 + x)*(1 + x)^3) + (32*(11 - 13*x + 274*x^2 - 13*x^3 + 11*x^4)*H[{6, 1}, 0, 1, 0, 1, 0, 1])/((-1 + x)*(1 + x)^3) - (96*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, 1, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) + (32*(7 - 5*x + 146*x^2 - 5*x^3 + 7*x^4)*H[{6, 1}, 0, 1, 1, 0, 0, 1])/((-1 + x)*(1 + x)^3) - (96*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, 1, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) - (288*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, {6, 0}, 0, -1, 0, 1])/((-1 + x)*(1 + x)^3) + (288*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, {6, 0}, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) + (192*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, {6, 0}, 0, 0, 0, 1])/((-1 + x)*(1 + x)^3) - (192*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, {6, 0}, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) + (144*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, {6, 0}, 0, 1, 0, 1])/((-1 + x)*(1 + x)^3) - (144*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, {6, 0}, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) - (48*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, {6, 0}, 1, 0, 0, 1])/((-1 + x)*(1 + x)^3) + (48*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, {6, 0}, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) + (576*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, {6, 1}, 0, -1, 0, 1])/((-1 + x)*(1 + x)^3) - (576*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, {6, 1}, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) - (384*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, {6, 1}, 0, 0, 0, 1])/((-1 + x)*(1 + x)^3) + (384*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, {6, 1}, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) - (288*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, {6, 1}, 0, 1, 0, 1])/((-1 + x)*(1 + x)^3) + (288*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, {6, 1}, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) + (96*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, {6, 1}, 1, 0, 0, 1])/((-1 + x)*(1 + x)^3) - (96*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 0, {6, 1}, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) - (96*(1 - 2*x + 32*x^2 - 2*x^3 + x^4)*H[{6, 1}, 1, 0, -1, 0, 0, 1])/((-1 + x)*(1 + x)^3) - (16*(23 - 22*x + 528*x^2 - 22*x^3 + 23*x^4)*H[{6, 1}, 1, 0, 0, -1, 0, 1])/((-1 + x)*(1 + x)^3) + (128*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 1, 0, 0, -1, 0, x])/((-1 + x)*(1 + x)^3) + (8*(41 - 70*x + 1208*x^2 - 70*x^3 + 41*x^4)*H[{6, 1}, 1, 0, 0, 0, 0, 1])/((-1 + x)*(1 + x)^3) - (32*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 1, 0, 0, 0, 0, x])/((-1 + x)*(1 + x)^3) + (64*(4 - 5*x + 102*x^2 - 5*x^3 + 4*x^4)*H[{6, 1}, 1, 0, 0, 1, 0, 1])/((-1 + x)*(1 + x)^3) - (64*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 1, 0, 0, 1, 0, x])/((-1 + x)*(1 + x)^3) - (64*x*(3 - 26*x + 3*x^2)*H[{6, 1}, 1, 0, 1, 0, 0, 1])/((-1 + x)*(1 + x)^3) + (64*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 1, 0, 1, 0, 0, x])/((-1 + x)*(1 + x)^3) - (64*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 1, 1, 0, 0, 0, 1])/((-1 + x)*(1 + x)^3) + (64*(1 + x + 6*x^2 + x^3 + x^4)*H[{6, 1}, 1, 1, 0, 0, 0, x])/((-1 + x)*(1 + x)^3))) );

PseudoScalar = ( 1 + asr*Cf*(-2 - (2*(1 + x^2)*z2)/(-1 + x^2) + (-2 + (2*(1 + x^2)*H[0, x])/(-1 + x^2))/Ep - (4*(1 + x^2)*H[-1, 0, x])/(-1 + x^2) + (2*(1 + x^2)*H[0, 0, x])/(-1 + x^2) + Ep*(-4 - z2 - (4*(1 + x^2)*z3)/(-1 + x^2) + (4*(1 + x^2)*z2*H[-1, x])/(-1 + x^2) + ((2*(1 + x))/(-1 + x) + ((1 + x^2)*z2)/(1 - x^2))*H[0, x] + (8*(1 + x^2)*H[-1, -1, 0, x])/(-1 + x^2) - (4*(1 + x^2)*H[-1, 0, 0, x])/(-1 + x^2) - (4*(1 + x^2)*H[0, -1, 0, x])/(-1 + x^2) + (2*(1 + x^2)*H[0, 0, 0, x])/(-1 + x^2)) + Ep^2*(-8 + ((1 + 3*x)*z2)/(1 - x) - (14*(1 + x^2)*z2^2)/(5*(-1 + x^2)) + (2*z3)/3 + (8*(1 + x^2)*z3*H[-1, x])/(-1 + x^2) + ((4*(1 + x))/(-1 + x) - (14*(1 + x^2)*z3)/(3*(-1 + x^2)))*H[0, x] - (8*(1 + x^2)*z2*H[-1, -1, x])/(-1 + x^2) + ((-4*(1 + x))/(-1 + x) + (2*(1 + x^2)*z2)/(-1 + x^2))*H[-1, 0, x] + (4*(1 + x^2)*z2*H[0, -1, x])/(-1 + x^2) + ((2*(1 + x))/(-1 + x) + ((1 + x^2)*z2)/(1 - x^2))*H[0, 0, x] - (16*(1 + x^2)*H[-1, -1, -1, 0, x])/(-1 + x^2) + (8*(1 + x^2)*H[-1, -1, 0, 0, x])/(-1 + x^2) + (8*(1 + x^2)*H[-1, 0, -1, 0, x])/(-1 + x^2) - (4*(1 + x^2)*H[-1, 0, 0, 0, x])/(-1 + x^2) + (8*(1 + x^2)*H[0, -1, -1, 0, x])/(-1 + x^2) - (4*(1 + x^2)*H[0, -1, 0, 0, x])/(-1 + x^2) - (4*(1 + x^2)*H[0, 0, -1, 0, x])/(-1 + x^2) + (2*(1 + x^2)*H[0, 0, 0, 0, x])/(-1 + x^2))) + asr^2*(Cf*nl*Tf*(196/27 + ((8 - 88*x^2)*z2)/(9 - 9*x^2) + (16*(1 + x^2)*z3)/(3*(-1 + x^2)) - (16*(1 + x^2)*z2*H[-1, x])/(3*(-1 + x^2)) + ((-112*(1 + x^2))/(27*(-1 + x^2)) + ((8 + 8*x^2)*z2)/(3 - 3*x^2))*H[0, x] + (20/9 - (20*(1 + x^2)*H[0, x])/(9*(-1 + x^2)))/Ep + (-4/3 + (4*(1 + x^2)*H[0, x])/(3*(-1 + x^2)))/Ep^2 + (80*(1 + x^2)*H[-1, 0, x])/(9*(-1 + x^2)) - (40*(1 + x^2)*H[0, 0, x])/(9*(-1 + x^2)) - (32*(1 + x^2)*H[-1, -1, 0, x])/(3*(-1 + x^2)) + (16*(1 + x^2)*H[-1, 0, 0, x])/(3*(-1 + x^2)) + (16*(1 + x^2)*H[0, -1, 0, x])/(3*(-1 + x^2)) + ((8 + 8*x^2)*H[0, 0, 0, x])/(3 - 3*x^2) + Ep*(1706/81 + (8*(-41 + 18*x + 115*x^2)*z2)/(27*(-1 + x^2)) + (96*(1 + x^2)*z2^2)/(5*(-1 + x^2)) + (64*(1 + 4*x^2)*z3)/(9*(-1 + x^2)) + ((-160*(1 + x^2)*z2)/(9*(-1 + x^2)) - (32*(1 + x^2)*z3)/(-1 + x^2))*H[-1, x] + ((-16*(77 + 72*x + 77*x^2))/(81*(-1 + x^2)) - (20*(1 + x^2)*z2)/(9*(-1 + x^2)) + (16*(1 + x^2)*z3)/(3*(-1 + x^2)))*H[0, x] + (32*(1 + x^2)*z2*H[-1, -1, x])/(-1 + x^2) + ((16*(37 + 18*x + 37*x^2))/(27*(-1 + x^2)) + (8*(1 + x^2)*z2)/(-1 + x^2))*H[-1, 0, x] - (16*(1 + x^2)*z2*H[0, -1, x])/(-1 + x^2) + ((-8*(37 + 18*x + 37*x^2))/(27*(-1 + x^2)) - (4*(1 + x^2)*z2)/(-1 + x^2))*H[0, 0, x] - (320*(1 + x^2)*H[-1, -1, 0, x])/(9*(-1 + x^2)) + (160*(1 + x^2)*H[-1, 0, 0, x])/(9*(-1 + x^2)) + (160*(1 + x^2)*H[0, -1, 0, x])/(9*(-1 + x^2)) - (80*(1 + x^2)*H[0, 0, 0, x])/(9*(-1 + x^2)) + (64*(1 + x^2)*H[-1, -1, -1, 0, x])/(-1 + x^2) - (32*(1 + x^2)*H[-1, -1, 0, 0, x])/(-1 + x^2) - (32*(1 + x^2)*H[-1, 0, -1, 0, x])/(-1 + x^2) + (16*(1 + x^2)*H[-1, 0, 0, 0, x])/(-1 + x^2) - (32*(1 + x^2)*H[0, -1, -1, 0, x])/(-1 + x^2) + (16*(1 + x^2)*H[0, -1, 0, 0, x])/(-1 + x^2) + (16*(1 + x^2)*H[0, 0, -1, 0, x])/(-1 + x^2) - (8*(1 + x^2)*H[0, 0, 0, 0, x])/(-1 + x^2))) + Cf*nh*Tf*((4*(407 + 838*x + 407*x^2))/(27*(1 + x)^2) - (4*(17 + 80*x + 142*x^2 + 80*x^3 + 17*x^4)*z2)/(3*(1 + x)^4) + ((-32*(7 + 20*x + 14*x^2 + 20*x^3 + 7*x^4))/(27*(-1 + x)*(1 + x)^3) - (4*(1 + x^2)*z2)/(-1 + x^2))*H[0, x] + (8*(5 + 14*x + 10*x^2 + 14*x^3 + 5*x^4)*H[0, 0, x])/(9*(1 + x)^4) + ((8 + 8*x^2)*H[0, 0, 0, x])/(3 - 3*x^2) + Ep*((2*(2107 + 4358*x + 2107*x^2))/(27*(1 + x)^2) + ((64*ln2*(8 + 35*x + 58*x^2 + 35*x^3 + 8*x^4))/(3*(1 + x)^4) - (4*(-1007 - 3069*x - 2750*x^2 + 2206*x^3 + 2637*x^4 + 895*x^5))/(27*(-1 + x)*(1 + x)^4))*z2 + (8*(1 + x^2)*z2^2)/(5*(-1 + x^2)) - (8*(123 + 522*x + 838*x^2 + 522*x^3 + 123*x^4)*z3)/(9*(1 + x)^4) - (16*(5 + 14*x + 10*x^2 + 14*x^3 + 5*x^4)*z2*H[-1, x])/(3*(1 + x)^4) + ((-64*(1 + 5*x + 5*x^3 + x^4))/(9*(-1 + x)*(1 + x)^3) + (32*x*(3 + 12*x + 8*x^2 + 12*x^3 + 5*x^4)*z2)/(9*(-1 + x)*(1 + x)^4) + (56*(1 + x^2)*z3)/(9*(-1 + x^2)))*H[0, x] + ((64*(7 + 20*x + 14*x^2 + 20*x^3 + 7*x^4))/(27*(-1 + x)*(1 + x)^3) + ((8 + 8*x^2)*z2)/(3 - 3*x^2))*H[-1, 0, x] + (16*(1 + x^2)*z2*H[0, -1, x])/(-1 + x^2) + ((-8*(37 + 147*x + 70*x^2 + 202*x^3 + 69*x^4 + 19*x^5))/(27*(-1 + x)*(1 + x)^4) - (4*(1 + x^2)*z2)/(-1 + x^2))*H[0, 0, x] - (16*(5 + 14*x + 10*x^2 + 14*x^3 + 5*x^4)*H[-1, 0, 0, x])/(9*(1 + x)^4) - (16*(5 + 14*x + 10*x^2 + 14*x^3 + 5*x^4)*H[0, -1, 0, x])/(9*(1 + x)^4) + (16*(-5 - 3*x + 28*x^2 + 12*x^3 + 33*x^4 + 15*x^5)*H[0, 0, 0, x])/(9*(-1 + x)*(1 + x)^4) + (32*(5 + 14*x + 10*x^2 + 14*x^3 + 5*x^4)*H[1, 0, 0, x])/(9*(1 + x)^4) - (16*(1 + x^2)*H[-1, 0, 0, 0, x])/(3*(-1 + x^2)) + (16*(1 + x^2)*H[0, -1, 0, 0, x])/(3*(-1 + x^2)) + (16*(1 + x^2)*H[0, 0, -1, 0, x])/(3*(-1 + x^2)) - (8*(1 + x^2)*H[0, 0, 0, 0, x])/(-1 + x^2) - (32*(1 + x^2)*H[0, 1, 0, 0, x])/(3*(-1 + x^2)))) + Ca*Cf*(-869/27 + ((-48*ln2*x)/(1 + x)^2 + (2*(91 + 135*x - 705*x^2 + 81*x^3 - 34*x^4))/(9*(-1 + x^2)^2))*z2 - ((-3 + 3*x + 4*x^2 + 152*x^3 - 71*x^4 + 71*x^5)*z2^2)/(5*(-1 + x)^3*(1 + x)^2) - (2*(-49 + 6*x - 24*x^2 + 6*x^3 + 13*x^4)*z3)/(3*(-1 + x^2)^2) + ((2*(-25 + 54*x - 162*x^2 + 54*x^3 + 7*x^4)*z2)/(3*(-1 + x^2)^2) + (8*(1 + x^2)^2*z3)/(-1 + x^2)^2)*H[-1, x] + ((2*(121 - 162*x + 121*x^2))/(27*(-1 + x^2)) + (2*(11 - 35*x - 15*x^2 + 249*x^3 - 68*x^4 + 2*x^5)*z2)/(3*(-1 + x)^3*(1 + x)^2) - (2*(13 - 13*x + 6*x^2 + 10*x^3 - 15*x^4 + 15*x^5)*z3)/((-1 + x)^3*(1 + x)^2))*H[0, x] + (11/3 - (11*(1 + x^2)*H[0, x])/(3*(-1 + x^2)))/Ep^2 + ((-4*(1 + x^2)*z2)/(-1 + x^2) - (8*(1 + x^2)^2*z3)/(-1 + x^2)^2)*H[1, x] + ((-2*(53 + 54*x + 53*x^2))/(9*(-1 + x^2)) + (16*(1 + x^2)*z2)/(-1 + x^2)^2)*H[-1, 0, x] + (4*(5 - 5*x + 4*x^2 + 8*x^3 - 7*x^4 + 7*x^5)*z2*H[0, -1, x])/((-1 + x)^3*(1 + x)^2) + ((2*(-67 + 81*x + 45*x^2 + 135*x^3 - 50*x^4))/(9*(-1 + x^2)^2) + (4*(-1 + x - 7*x^2 - 3*x^3 - x^4 + x^5)*z2)/((-1 + x)^3*(1 + x)^2))*H[0, 0, x] + (4*(1 + x^2)^2*z2*H[0, 1, x])/(-1 + x^2)^2 + ((-8*(1 + x^2))/(-1 + x^2) + (16*(-2 - x^2 + x^4)*z2)/(-1 + x^2)^2)*H[1, 0, x] + (208*(1 + x^2)*H[-1, -1, 0, x])/(3*(-1 + x^2)) - (2*(-61 - 6*x + 66*x^2 - 6*x^3 + 79*x^4)*H[-1, 0, 0, x])/(3*(-1 + x^2)^2) - (24*(1 + x^2)*H[-1, 1, 0, x])/(-1 + x^2) + (8*(1 + 15*x + 15*x^2 + 15*x^3 - 34*x^4)*H[0, -1, 0, x])/(3*(-1 + x^2)^2) + (2*(11 - 35*x + 45*x^2 + 189*x^3 - 128*x^4 + 62*x^5)*H[0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^2) + (16*x*(1 + x + 2*x^2)*H[0, 1, 0, x])/((-1 + x)*(1 + x)^2) + (-49/9 + ((-2 + 6*x^2)*z2)/(-1 + x^2) - (2*(1 + x^2)^2*z3)/(-1 + x^2)^2 + ((67*(1 + x^2))/(9*(-1 + x^2)) + ((2 - 4*x^2 - 6*x^4)*z2)/(-1 + x^2)^2)*H[0, x] - (4*(1 + x^2)*H[-1, 0, x])/(-1 + x^2) + (8*x^2*H[0, 0, x])/(-1 + x^2) + (4*(1 + x^2)*H[1, 0, x])/(-1 + x^2) + (4*(1 + x^2)^2*H[0, -1, 0, x])/(-1 + x^2)^2 - (8*(x^2 + x^4)*H[0, 0, 0, x])/(-1 + x^2)^2 - (4*(1 + x^2)^2*H[0, 1, 0, x])/(-1 + x^2)^2)/Ep - (24*(1 + x^2)*H[1, -1, 0, x])/(-1 + x^2) - (16*(3 - 2*x - 4*x^2 - 2*x^3 + x^4)*H[1, 0, 0, x])/(-1 + x^2)^2 + (8*(1 + x^2)*H[1, 1, 0, x])/(-1 + x^2) - (16*(1 + x^2)^2*H[-1, 0, -1, 0, x])/(-1 + x^2)^2 + (8*(3 + 4*x^2 + x^4)*H[-1, 0, 0, 0, x])/(-1 + x^2)^2 + (16*(1 + x^2)^2*H[-1, 0, 1, 0, x])/(-1 + x^2)^2 - (40*(1 + x^2)^2*H[0, -1, -1, 0, x])/(-1 + x^2)^2 + (8*(-1 + x - 5*x^2 + 11*x^3 - 7*x^4 + 7*x^5)*H[0, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + (24*(1 + x^2)^2*H[0, -1, 1, 0, x])/(-1 + x^2)^2 + (8*(-1 + x - 14*x^2 + 10*x^3 - 11*x^4 + 11*x^5)*H[0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^2) + (4*x^2*(7 - 17*x + 12*x^2 - 12*x^3)*H[0, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^2) - (8*(1 + 8*x^2 + 7*x^4)*H[0, 0, 1, 0, x])/(-1 + x^2)^2 + (24*(1 + x^2)^2*H[0, 1, -1, 0, x])/(-1 + x^2)^2 - (8*(-3 + 3*x + 8*x^3 - x^4 + x^5)*H[0, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) - (8*(1 + x^2)^2*H[0, 1, 1, 0, x])/(-1 + x^2)^2 + (16*(1 + x^2)^2*H[1, 0, -1, 0, x])/(-1 + x^2)^2 + (8*(-5 - 4*x^2 + x^4)*H[1, 0, 0, 0, x])/(-1 + x^2)^2 - (16*(1 + x^2)^2*H[1, 0, 1, 0, x])/(-1 + x^2)^2 + Ep*(-6437/162 + (192*li4half*x)/(1 + x)^2 + (8*ln2^4*x)/(1 + x)^2 - ((325 - 829*x + 991*x^2 - 777*x^3 + 178*x^4 + 124*x^5)*z2^2)/(5*(-1 + x)^3*(1 + x)^2) + ((1055 + 396*x - 5394*x^2 - 252*x^3 + 739*x^4)*z3)/(9*(-1 + x^2)^2) + z2*((96*ln2^2*x)/(1 + x)^2 + (4*(493 - 718*x - 413*x^2 + 206*x^3))/(27*(-1 + x)^2*(1 + x)) - (12*ln2*(11 + 4*x - 46*x^2 + 4*x^3 + 11*x^4))/(-1 + x^2)^2 + ((2 - 2*x - 40*x^2 + 48*x^3 - 46*x^4 + 46*x^5)*z3)/((-1 + x)^3*(1 + x)^2)) + ((157 - 157*x + 340*x^2 - 208*x^3 + 117*x^4 - 117*x^5)*z5)/((-1 + x)^3*(1 + x)^2) + (((-24*ln2*(3 - 8*x + 3*x^2))/(-1 + x)^2 + (2*(-61 - 756*x + 2052*x^2 - 432*x^3 + 277*x^4))/(9*(-1 + x^2)^2))*z2 + (4*(-54 + 54*x - 113*x^2 + 35*x^3 - 20*x^4 + 20*x^5)*z2^2)/(5*(-1 + x)^3*(1 + x)^2) + (2*(-91 + 46*x - 138*x^2 + 46*x^3 + 65*x^4)*z3)/(-1 + x^2)^2)*H[-1, x] + ((2*(1061 - 306*x + 1061*x^2))/(81*(-1 + x^2)) + ((103 - 733*x + 2052*x^2 - 2340*x^3 + 437*x^4 - 95*x^5)*z2)/(9*(-1 + x)^3*(1 + x)^2) + ((-88 + 88*x + 170*x^2 + 266*x^3 + 40*x^4 - 40*x^5)*z2^2)/(5*(-1 + x)^3*(1 + x)^2) - (4*(38 - 50*x + 105*x^2 - 147*x^3 - 5*x^4 + 47*x^5)*z3)/(3*(-1 + x)^3*(1 + x)^2))*H[0, x] + (((8*(1 + x^2))/(-1 + x^2) - (24*ln2*(3 - 8*x + 3*x^2))/(-1 + x)^2)*z2 - (4*(-52 + 52*x - 113*x^2 + 35*x^3 - 22*x^4 + 22*x^5)*z2^2)/(5*(-1 + x)^3*(1 + x)^2) + (2*(95 - 86*x - 94*x^2 - 86*x^3 + 51*x^4)*z3)/(-1 + x^2)^2)*H[1, x] + ((12*(17 - 22*x + 34*x^2 - 22*x^3 + x^4)*z2)/(-1 + x^2)^2 - (32*(1 + x^2)^2*z3)/(-1 + x^2)^2)*H[-1, -1, x] + ((-4*(341 - 342*x + 341*x^2))/(27*(-1 + x^2)) - (4*(-18 + 61*x - 119*x^2 + 41*x^3 - 15*x^4 + 2*x^5)*z2)/((-1 + x)^3*(1 + x)^2) - (16*(4 - 4*x + 3*x^2 + x^3 - 3*x^4 + 3*x^5)*z3)/((-1 + x)^3*(1 + x)^2))*H[-1, 0, x] + ((24*(1 + x^2)*z2)/(-1 + x^2) + (32*(1 + x^2)^2*z3)/(-1 + x^2)^2)*H[-1, 1, x] + (((-96*ln2*x^2)/((-1 + x)^3*(1 + x)) + (4*(2 + 30*x + 5*x^2 - 227*x^3 + 39*x^4 + 19*x^5))/((-1 + x)^3*(1 + x)^2))*z2 + (12*(11 - 11*x + 12*x^2 - 5*x^4 + 5*x^5)*z3)/((-1 + x)^3*(1 + x)^2))*H[0, -1, x] + ((2*(-341 + 1169*x - 575*x^2 + 395*x^3))/(27*(-1 + x)^2*(1 + x)) + ((11 - 23*x + 6*x^2 - 10*x^3 + 75*x^4 - 67*x^5)*z2)/((-1 + x)^3*(1 + x)^2) + (4*(-13 + 13*x - 36*x^2 + 40*x^3 - 25*x^4 + 25*x^5)*z3)/((-1 + x)^3*(1 + x)^2))*H[0, 0, x] + (((-96*ln2*x^2)/((-1 + x)^3*(1 + x)) - (16*x*(1 + x + 2*x^2))/((-1 + x)*(1 + x)^2))*z2 - (12*(7 - 7*x - 8*x^2 - 12*x^3 - 5*x^4 + 5*x^5)*z3)/((-1 + x)^3*(1 + x)^2))*H[0, 1, x] + ((48*(1 - 2*x - 3*x^2 + 2*x^3)*z2)/((-1 + x)^2*(1 + x)) + (32*(1 + x^2)^2*z3)/(-1 + x^2)^2)*H[1, -1, x] + ((4*(1 - 6*x + x^2))/(-1 + x^2) - (4*(5 - 25*x + 68*x^2 + 20*x^3 - 33*x^4 + 13*x^5)*z2)/((-1 + x)^3*(1 + x)^2) + (16*(2 - 2*x + 3*x^2 + x^3 - x^4 + x^5)*z3)/((-1 + x)^3*(1 + x)^2))*H[1, 0, x] + ((-8*(1 + x^2)*z2)/(-1 + x^2) - (32*(1 + x^2)^2*z3)/(-1 + x^2)^2)*H[1, 1, x] + ((188 - 648*x + 188*x^2)/(9 - 9*x^2) - (16*(1 + 4*x^2 + 3*x^4)*z2)/(-1 + x^2)^2)*H[-1, -1, 0, x] + (16*(4 - 4*x + 5*x^2 + x^3 - 2*x^4 + 2*x^5)*z2*H[-1, 0, -1, x])/((-1 + x)^3*(1 + x)^2) + ((2*(-137 - 72*x + 648*x^2 - 396*x^3 + 173*x^4))/(9*(-1 + x^2)^2) - (8*(-2 + 2*x + x^2 + 9*x^3 - 2*x^4 + 2*x^5)*z2)/((-1 + x)^3*(1 + x)^2))*H[-1, 0, 0, x] - (16*(1 + x^2)^2*z2*H[-1, 0, 1, x])/(-1 + x^2)^2 + ((48*(1 + x^2))/(-1 + x^2) + (16*(-1 + 4*x^2 + 5*x^4)*z2)/(-1 + x^2)^2)*H[-1, 1, 0, x] - (8*(19 - 19*x + 8*x^2 + 4*x^3 - 17*x^4 + 17*x^5)*z2*H[0, -1, -1, x])/((-1 + x)^3*(1 + x)^2) + ((4*(35 - 189*x + 99*x^2 - 351*x^3 + 190*x^4))/(9*(-1 + x^2)^2) + (4*(29 - 29*x + 10*x^2 + 6*x^3 - 27*x^4 + 27*x^5)*z2)/((-1 + x)^3*(1 + x)^2))*H[0, -1, 0, x] - (24*(1 + x^2)^2*z2*H[0, -1, 1, x])/(-1 + x^2)^2 - (8*(-5 + 5*x - 27*x^2 + 9*x^3 - 13*x^4 + 13*x^5)*z2*H[0, 0, -1, x])/((-1 + x)^3*(1 + x)^2) + ((-2*(-134 + 737*x - 792*x^2 + 1044*x^3 - 946*x^4 + 379*x^5))/(9*(-1 + x)^3*(1 + x)^2) + (4*(-2 + 2*x - 25*x^2 + 59*x^3 - 40*x^4 + 40*x^5)*z2)/((-1 + x)^3*(1 + x)^2))*H[0, 0, 0, x] + (8*(1 + 8*x^2 + 7*x^4)*z2*H[0, 0, 1, x])/(-1 + x^2)^2 - (24*(-1 + x - 6*x^2 - 2*x^3 - x^4 + x^5)*z2*H[0, 1, -1, x])/((-1 + x)^3*(1 + x)^2) + ((8*(1 + 6*x + 2*x^2 + 6*x^3 - 7*x^4))/(-1 + x^2)^2 + ((-52 + 52*x + 8*x^2 - 72*x^3 + 92*x^4 - 92*x^5)*z2)/((-1 + x)^3*(1 + x)^2))*H[0, 1, 0, x] + (8*(1 + x^2)^2*z2*H[0, 1, 1, x])/(-1 + x^2)^2 + ((48*(1 + x^2))/(-1 + x^2) + (16*(-1 + 4*x^2 + 5*x^4)*z2)/(-1 + x^2)^2)*H[1, -1, 0, x] - (16*(10 - 10*x + 5*x^2 + x^3 - 8*x^4 + 8*x^5)*z2*H[1, 0, -1, x])/((-1 + x)^3*(1 + x)^2) + ((-4 + 40*x + 24*x^2 + 40*x^3 - 68*x^4)/(-1 + x^2)^2 + (8*x^2*(1 + 9*x - 4*x^2 + 4*x^3)*z2)/((-1 + x)^3*(1 + x)^2))*H[1, 0, 0, x] + (16*(1 + x^2)^2*z2*H[1, 0, 1, x])/(-1 + x^2)^2 + ((-16*(1 + x^2))/(-1 + x^2) - (16*(-1 + 4*x^2 + 5*x^4)*z2)/(-1 + x^2)^2)*H[1, 1, 0, x] - (480*(1 + x^2)*H[-1, -1, -1, 0, x])/(-1 + x^2) + (4*(-65 - 14*x + 42*x^2 - 14*x^3 + 91*x^4)*H[-1, -1, 0, 0, x])/(-1 + x^2)^2 + (144*(1 + x^2)*H[-1, -1, 1, 0, x])/(-1 + x^2) + (4*(-63 - 26*x + 78*x^2 - 26*x^3 + 93*x^4)*H[-1, 0, -1, 0, x])/(-1 + x^2)^2 - (2*(35 + 39*x - 302*x^2 + 146*x^3 - 101*x^4 + 87*x^5)*H[-1, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^2) - (16*(-5 - 2*x + 10*x^2 - 2*x^3 + 7*x^4)*H[-1, 0, 1, 0, x])/(-1 + x^2)^2 + (144*(1 + x^2)*H[-1, 1, -1, 0, x])/(-1 + x^2) - (8*(-15 + 17*x - 7*x^2 + 9*x^3)*H[-1, 1, 0, 0, x])/((-1 + x)^2*(1 + x)) - (48*(1 + x^2)*H[-1, 1, 1, 0, x])/(-1 + x^2) + (16*(-1 - 19*x - 11*x^2 - 19*x^3 + 38*x^4)*H[0, -1, -1, 0, x])/(-1 + x^2)^2 - (4*(-4 + 32*x - 11*x^2 + 117*x^3 - 183*x^4 + 101*x^5)*H[0, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) - (96*x*(1 + x + 2*x^2)*H[0, -1, 1, 0, x])/((-1 + x)*(1 + x)^2) - (4*(5 + 27*x - 35*x^2 + 221*x^3 - 174*x^4 + 92*x^5)*H[0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^2) + (2*(11 - 37*x + 15*x^2 + 223*x^3 - 96*x^4 + 32*x^5)*H[0, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + (16*x*(3 - 8*x + 24*x^2 - 14*x^3 + 7*x^4)*H[0, 0, 1, 0, x])/((-1 + x)^3*(1 + x)^2) - (96*x*(1 + x + 2*x^2)*H[0, 1, -1, 0, x])/((-1 + x)*(1 + x)^2) + (8*(3 - 13*x + 8*x^2 + 16*x^3 - 17*x^4 + 7*x^5)*H[0, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + (32*x*(1 + x + 2*x^2)*H[0, 1, 1, 0, x])/((-1 + x)*(1 + x)^2) + (144*(1 + x^2)*H[1, -1, -1, 0, x])/(-1 + x^2) - (8*(-15 + 17*x - 7*x^2 + 9*x^3)*H[1, -1, 0, 0, x])/((-1 + x)^2*(1 + x)) - (48*(1 + x^2)*H[1, -1, 1, 0, x])/(-1 + x^2) + (8*(25 - 6*x - 54*x^2 - 6*x^3 + x^4)*H[1, 0, -1, 0, x])/(-1 + x^2)^2 - (4*(-33 + 35*x + 108*x^2 - 20*x^3 - 67*x^4 + 25*x^5)*H[1, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + (64*(-1 + 3*x^2)*H[1, 0, 1, 0, x])/(-1 + x^2)^2 - (48*(1 + x^2)*H[1, 1, -1, 0, x])/(-1 + x^2) - (8*(13 - 14*x + 2*x^2 - 14*x^3 + 5*x^4)*H[1, 1, 0, 0, x])/(-1 + x^2)^2 + (16*(1 + x^2)*H[1, 1, 1, 0, x])/(-1 + x^2) + (64*(1 + x^2)^2*H[-1, -1, 0, -1, 0, x])/(-1 + x^2)^2 - (16*(3 + 8*x^2 + 5*x^4)*H[-1, -1, 0, 0, 0, x])/(-1 + x^2)^2 - (64*(1 + x^2)^2*H[-1, -1, 0, 1, 0, x])/(-1 + x^2)^2 + (160*(1 + x^2)^2*H[-1, 0, -1, -1, 0, x])/(-1 + x^2)^2 - (16*(-11 + 11*x - 19*x^2 + 13*x^3 - 5*x^4 + 5*x^5)*H[-1, 0, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) - (96*(1 + x^2)^2*H[-1, 0, -1, 1, 0, x])/(-1 + x^2)^2 - (16*(-17 + 17*x - 22*x^2 + 26*x^3 - 7*x^4 + 7*x^5)*H[-1, 0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^2) + (8*(-18 + 18*x - 29*x^2 + 19*x^3 - 6*x^4 + 6*x^5)*H[-1, 0, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + (16*(11 + 16*x^2 + 5*x^4)*H[-1, 0, 0, 1, 0, x])/(-1 + x^2)^2 - (96*(1 + x^2)^2*H[-1, 0, 1, -1, 0, x])/(-1 + x^2)^2 + (16*(-3 + 3*x - 12*x^2 + 4*x^3 - 5*x^4 + 5*x^5)*H[-1, 0, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + (32*(1 + x^2)^2*H[-1, 0, 1, 1, 0, x])/(-1 + x^2)^2 - (64*(1 + x^2)^2*H[-1, 1, 0, -1, 0, x])/(-1 + x^2)^2 + (16*(1 + 8*x^2 + 7*x^4)*H[-1, 1, 0, 0, 0, x])/(-1 + x^2)^2 + (64*(1 + x^2)^2*H[-1, 1, 0, 1, 0, x])/(-1 + x^2)^2 + (304*(1 + x^2)^2*H[0, -1, -1, -1, 0, x])/(-1 + x^2)^2 - (16*(-7 + 7*x - 23*x^2 + 33*x^3 - 21*x^4 + 21*x^5)*H[0, -1, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) - (144*(1 + x^2)^2*H[0, -1, -1, 1, 0, x])/(-1 + x^2)^2 - (16*(-7 + 7*x - 29*x^2 + 43*x^3 - 29*x^4 + 29*x^5)*H[0, -1, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^2) + (16*(4 - 4*x - 11*x^2 + 29*x^3 - 24*x^4 + 24*x^5)*H[0, -1, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + (64*(-1 + x - 4*x^2 + 6*x^3 - 4*x^4 + 4*x^5)*H[0, -1, 0, 1, 0, x])/((-1 + x)^3*(1 + x)^2) - (144*(1 + x^2)^2*H[0, -1, 1, -1, 0, x])/(-1 + x^2)^2 + (32*(-3 + 3*x - 5*x^2 + 7*x^3 - 3*x^4 + 3*x^5)*H[0, -1, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + (48*(1 + x^2)^2*H[0, -1, 1, 1, 0, x])/(-1 + x^2)^2 - (16*(-5 + 5*x - 54*x^2 + 42*x^3 - 43*x^4 + 43*x^5)*H[0, 0, -1, -1, 0, x])/((-1 + x)^3*(1 + x)^2) + (8*(-2 + 2*x - 63*x^2 + 53*x^3 - 56*x^4 + 56*x^5)*H[0, 0, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + (48*(1 + 8*x^2 + 7*x^4)*H[0, 0, -1, 1, 0, x])/(-1 + x^2)^2 + (8*(-2 + 2*x - 49*x^2 + 79*x^3 - 62*x^4 + 62*x^5)*H[0, 0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^2) + (4*x^2*(17 - 31*x + 24*x^2 - 24*x^3)*H[0, 0, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^2) - (16*(-1 + x - 13*x^2 + 21*x^3 - 16*x^4 + 16*x^5)*H[0, 0, 0, 1, 0, x])/((-1 + x)^3*(1 + x)^2) + (48*(1 + 8*x^2 + 7*x^4)*H[0, 0, 1, -1, 0, x])/(-1 + x^2)^2 - (16*(-3 + 3*x - 15*x^2 + 11*x^3 - 10*x^4 + 10*x^5)*H[0, 0, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) - (16*(1 + 8*x^2 + 7*x^4)*H[0, 0, 1, 1, 0, x])/(-1 + x^2)^2 - (144*(1 + x^2)^2*H[0, 1, -1, -1, 0, x])/(-1 + x^2)^2 + (32*(-3 + 3*x - 5*x^2 + 7*x^3 - 3*x^4 + 3*x^5)*H[0, 1, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + (48*(1 + x^2)^2*H[0, 1, -1, 1, 0, x])/(-1 + x^2)^2 + (16*(-7 + 7*x - 10*x^2 + 30*x^3 - 13*x^4 + 13*x^5)*H[0, 1, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^2) - (16*(-2 + 2*x - 4*x^2 + 22*x^3 - 11*x^4 + 11*x^5)*H[0, 1, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^2) - (16*(-3 + 3*x - 8*x^2 + 16*x^3 - 9*x^4 + 9*x^5)*H[0, 1, 0, 1, 0, x])/((-1 + x)^3*(1 + x)^2) + (48*(1 + x^2)^2*H[0, 1, 1, -1, 0, x])/(-1 + x^2)^2 + (16*(5 - 5*x + 2*x^2 - 6*x^3 - x^4 + x^5)*H[0, 1, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) - (16*(1 + x^2)^2*H[0, 1, 1, 1, 0, x])/(-1 + x^2)^2 - (64*(1 + x^2)^2*H[1, -1, 0, -1, 0, x])/(-1 + x^2)^2 + (16*(1 + 8*x^2 + 7*x^4)*H[1, -1, 0, 0, 0, x])/(-1 + x^2)^2 + (64*(1 + x^2)^2*H[1, -1, 0, 1, 0, x])/(-1 + x^2)^2 - (160*(1 + x^2)^2*H[1, 0, -1, -1, 0, x])/(-1 + x^2)^2 + (16*(-13 + 13*x - 19*x^2 + 13*x^3 - 3*x^4 + 3*x^5)*H[1, 0, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + (96*(1 + x^2)^2*H[1, 0, -1, 1, 0, x])/(-1 + x^2)^2 + (16*(-19 + 19*x - 22*x^2 + 26*x^3 - 5*x^4 + 5*x^5)*H[1, 0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^2) - (8*(-24 + 24*x - 29*x^2 + 19*x^3)*H[1, 0, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^2) - (16*(11 + 16*x^2 + 5*x^4)*H[1, 0, 0, 1, 0, x])/(-1 + x^2)^2 + (96*(1 + x^2)^2*H[1, 0, 1, -1, 0, x])/(-1 + x^2)^2 - (16*(-7 + 7*x - 12*x^2 + 4*x^3 - x^4 + x^5)*H[1, 0, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) - (32*(1 + x^2)^2*H[1, 0, 1, 1, 0, x])/(-1 + x^2)^2 + (64*(1 + x^2)^2*H[1, 1, 0, -1, 0, x])/(-1 + x^2)^2 - (16*(1 + 8*x^2 + 7*x^4)*H[1, 1, 0, 0, 0, x])/(-1 + x^2)^2 - (64*(1 + x^2)^2*H[1, 1, 0, 1, 0, x])/(-1 + x^2)^2)) + Cf^2*(29 + ((96*ln2*x)/(1 + x)^2 + (2*(3 - 22*x + 136*x^2 - 26*x^3 + 5*x^4))/(-1 + x^2)^2)*z2 + (2*(59 - 127*x + 24*x^2 + 268*x^3 - 249*x^4 + 181*x^5)*z2^2)/(5*(-1 + x)^3*(1 + x)^2) - (8*(7 + 7*x + 14*x^2 + 7*x^3 + 5*x^4)*z3)/(-1 + x^2)^2 + (4*(5 - 18*x + 54*x^2 - 18*x^3 + x^4)*z2*H[-1, x])/(-1 + x^2)^2 + ((-4*(3 + 2*x + 3*x^2))/(-1 + x^2) - (4*(3 - 7*x - 11*x^2 + 73*x^3 - 16*x^4 + 6*x^5)*z2)/((-1 + x)^3*(1 + x)^2) + (32*(1 - x^2 + x^4)*z3)/((-1 + x)^3*(1 + x)))*H[0, x] + (16*(1 + x^2)^2*z3*H[1, x])/(-1 + x^2)^2 + ((60 + 8*x + 60*x^2)/(1 - x^2) + (16*(1 + x^2)^2*z2)/(-1 + x^2)^2)*H[-1, 0, x] - (8*(7 - 7*x + 8*x^2 + 4*x^3 - 5*x^4 + 5*x^5)*z2*H[0, -1, x])/((-1 + x)^3*(1 + x)^2) + ((4*(3 - 11*x - 17*x^2 - 9*x^3 + 26*x^4))/(-1 + x^2)^2 + (8*(1 - 3*x + x^2 + 13*x^3 - 9*x^4 + 7*x^5)*z2)/((-1 + x)^3*(1 + x)^2))*H[0, 0, x] + (2 - (4*(1 + x^2)*H[0, x])/(-1 + x^2) + (4*(1 + x^2)^2*H[0, 0, x])/(-1 + x^2)^2)/Ep^2 + ((32*(1 + x^2))/(-1 + x^2) + (16*(-1 - 2*x + x^2)^2*z2)/(-1 + x^2)^2)*H[1, 0, x] - (16*(1 + x^2)*H[-1, -1, 0, x])/(-1 + x^2) + (4*(5 + 14*x + 46*x^2 + 14*x^3 + 9*x^4)*H[-1, 0, 0, x])/(-1 + x^2)^2 + (8*(3 - 14*x - 4*x^2 - 14*x^3 + 5*x^4)*H[0, -1, 0, x])/(-1 + x^2)^2 - (4*(1 - 9*x - 9*x^2 + 71*x^3 - 16*x^4 + 10*x^5)*H[0, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + (4 + (4*(1 + x^2)*z2)/(-1 + x^2) + ((-4*(1 + x^2))/(-1 + x^2) - (4*(1 + x^2)^2*z2)/(-1 + x^2)^2)*H[0, x] + (8*(1 + x^2)*H[-1, 0, x])/(-1 + x^2) - (4*(1 + x^2)*H[0, 0, x])/(-1 + x^2) - (16*(1 + x^2)^2*H[-1, 0, 0, x])/(-1 + x^2)^2 - (8*(1 + x^2)^2*H[0, -1, 0, x])/(-1 + x^2)^2 + (12*(1 + x^2)^2*H[0, 0, 0, x])/(-1 + x^2)^2)/Ep - (16*(1 + x^2)*H[0, 1, 0, x])/(1 + x)^2 + (8*(5 - 12*x - 18*x^2 - 12*x^3 + 5*x^4)*H[1, 0, 0, x])/(-1 + x^2)^2 + (64*(1 + x^2)^2*H[-1, -1, 0, 0, x])/(-1 + x^2)^2 + (32*(1 + x^2)^2*H[-1, 0, -1, 0, x])/(-1 + x^2)^2 - (48*(1 + x^2)^2*H[-1, 0, 0, 0, x])/(-1 + x^2)^2 + (16*(1 + x^2)^2*H[0, -1, -1, 0, x])/(-1 + x^2)^2 - (8*(-3 + 11*x - 12*x^2 + 8*x^3 + x^4 + 7*x^5)*H[0, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) - (8*(1 - 5*x - 10*x^2 + 10*x^3 - 15*x^4 + 11*x^5)*H[0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^2) + (4*(-7 + 7*x - 24*x^2 + 44*x^3 - 27*x^4 + 27*x^5)*H[0, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + (16*(-1 + 2*x^2 + 3*x^4)*H[0, 0, 1, 0, x])/(-1 + x^2)^2 - (16*(1 - 4*x + 2*x^2 - 4*x^3 + x^4)*H[0, 1, 0, 0, x])/((-1 + x)^3*(1 + x)) - (32*(1 + x^2)^2*H[1, 0, -1, 0, x])/(-1 + x^2)^2 + (32*(1 + 2*x + 2*x^2 - 2*x^3 + x^4)*H[1, 0, 0, 0, x])/(-1 + x^2)^2 + (32*(1 + x^2)^2*H[1, 0, 1, 0, x])/(-1 + x^2)^2 + Ep*(-113/2 - (384*li4half*x)/(1 + x)^2 - (16*ln2^4*x)/(1 + x)^2 + (2*(157 - 185*x + 753*x^2 - 1499*x^3 + 584*x^4 + 202*x^5)*z2^2)/(5*(-1 + x)^3*(1 + x)^2) + ((-478 + 240*x + 4676*x^2 + 96*x^3 - 1366*x^4)*z3)/(3*(-1 + x^2)^2) + z2*((-192*ln2^2*x)/(1 + x)^2 - (8*(5 - 10*x - 7*x^2 + 4*x^3))/((-1 + x)^2*(1 + x)) + (24*ln2*(11 + 4*x - 46*x^2 + 4*x^3 + 11*x^4))/(-1 + x^2)^2 - (4*(-3 - 13*x - 28*x^2 + 64*x^3 - 59*x^4 + 43*x^5)*z3)/((-1 + x)^3*(1 + x)^2)) + (6*(3 - 115*x + 16*x^2 + 164*x^3 - 189*x^4 + 77*x^5)*z5)/((-1 + x)^3*(1 + x)^2) + (((48*ln2*(3 - 8*x + 3*x^2))/(-1 + x)^2 + (4*(-29 + 60*x - 228*x^2 + 72*x^3 + 5*x^4))/(-1 + x^2)^2)*z2 - (8*(-121 + 155*x - 195*x^2 + 49*x^3 + 33*x^4 + x^5)*z2^2)/(5*(-1 + x)^3*(1 + x)^2) + (4*(21 - 30*x + 162*x^2 - 30*x^3 + 13*x^4)*z3)/(-1 + x^2)^2)*H[-1, x] + ((-4*(9 + 10*x + 9*x^2))/(-1 + x^2) - (4*(6 - 47*x + 128*x^2 - 168*x^3 - 6*x^4 + 23*x^5)*z2)/((-1 + x)^3*(1 + x)^2) + (2*(53 + 219*x + 212*x^2 - 1192*x^3 + 921*x^4 - 649*x^5)*z2^2)/(5*(-1 + x)^3*(1 + x)^2) - (4*(-53 + 185*x - 312*x^2 + 60*x^3 + 89*x^4 + 55*x^5)*z3)/(3*(-1 + x)^3*(1 + x)^2))*H[0, x] + (((-32*(1 + x^2))/(-1 + x^2) + (48*ln2*(3 - 8*x + 3*x^2))/(-1 + x)^2)*z2 - (8*(130 - 234*x + 217*x^2 + 69*x^3 - 160*x^4 + 56*x^5)*z2^2)/(5*(-1 + x)^3*(1 + x)^2) + ((-220 + 440*x + 424*x^2 + 440*x^3 - 220*x^4)*z3)/(-1 + x^2)^2)*H[1, x] - (8*(29 - 66*x + 102*x^2 - 66*x^3 + 25*x^4)*z2*H[-1, -1, x])/(-1 + x^2)^2 + ((-8*(3 + 10*x + 3*x^2))/(-1 + x^2) + (4*(-29 + 99*x - 222*x^2 + 98*x^3 - 53*x^4 + 11*x^5)*z2)/((-1 + x)^3*(1 + x)^2) + (64*(1 - x^2 + x^4)*z3)/((-1 + x)^3*(1 + x)))*H[-1, 0, x] - (64*(1 + x^2)^2*z3*H[-1, 1, x])/(-1 + x^2)^2 + (((192*ln2*x^2)/((-1 + x)^3*(1 + x)) + (8*(3 - 47*x + x^2 + 221*x^3 - 50*x^4 + 4*x^5))/((-1 + x)^3*(1 + x)^2))*z2 - (16*(9 - 5*x + 3*x^2 + 7*x^3 - 7*x^4 + 11*x^5)*z3)/((-1 + x)^3*(1 + x)^2))*H[0, -1, x] + ((4*(7 - 33*x - 15*x^2 + 17*x^3))/((-1 + x)^2*(1 + x)) + (4*(-6 + 12*x - 71*x^2 - 7*x^3 + 31*x^4 + 45*x^5)*z2)/((-1 + x)^3*(1 + x)^2) - (16*(-14 + 5*x - 25*x^2 + 49*x^3 - 32*x^4 + 23*x^5)*z3)/(3*(-1 + x)^3*(1 + x)^2))*H[0, 0, x] + (((192*ln2*x^2)/((-1 + x)^3*(1 + x)) + (16*(1 + x^2))/(1 + x)^2)*z2 + (16*(5 - 11*x - 17*x^2 - x^3 - 19*x^4 + 13*x^5)*z3)/((-1 + x)^3*(1 + x)^2))*H[0, 1, x] + ((-48*(3 - 8*x + 3*x^2)*z2)/(-1 + x)^2 - (64*(1 + x^2)^2*z3)/(-1 + x^2)^2)*H[1, -1, x] + ((16*(1 + x))/(-1 + x) + (8*(5 + 11*x + 30*x^2 - 22*x^3 + 5*x^4 + 19*x^5)*z2)/((-1 + x)^3*(1 + x)^2) - (16*(7 - 11*x + 10*x^2 + 6*x^3 - 9*x^4 + 5*x^5)*z3)/((-1 + x)^3*(1 + x)^2))*H[1, 0, x] + (64*(1 + x^2)^2*z3*H[1, 1, x])/(-1 + x^2)^2 + ((8*(65 + 6*x + 65*x^2))/(-1 + x^2) - (64*(1 + x^2)^2*z2)/(-1 + x^2)^2)*H[-1, -1, 0, x] - (32*(2 - 2*x + x^2 + 5*x^3 - 4*x^4 + 4*x^5)*z2*H[-1, 0, -1, x])/((-1 + x)^3*(1 + x)^2) + ((-4*(-95 + 152*x^2 + 12*x^3 + 83*x^4))/(-1 + x^2)^2 - (16*(-10 + 12*x - 19*x^2 + 5*x^3 + 2*x^5)*z2)/((-1 + x)^3*(1 + x)^2))*H[-1, 0, 0, x] + ((-192*(1 + x^2))/(-1 + x^2) - (64*(1 - 2*x + 2*x^2 + 2*x^3 + x^4)*z2)/(-1 + x^2)^2)*H[-1, 1, 0, x] + (16*(19 - 19*x + 8*x^2 + 4*x^3 - 17*x^4 + 17*x^5)*z2*H[0, -1, -1, x])/((-1 + x)^3*(1 + x)^2) + ((8*(10 + 43*x + 53*x^2 + 37*x^3 - 79*x^4))/(-1 + x^2)^2 - (16*(13 - 9*x + 6*x^2 - 6*x^3 - 3*x^4 + 7*x^5)*z2)/((-1 + x)^3*(1 + x)^2))*H[0, -1, 0, x] + (8*(-11 - x - 44*x^2 + 32*x^3 - 39*x^4 + 27*x^5)*z2*H[0, 0, -1, x])/((-1 + x)^3*(1 + x)^2) + ((4*(-7 + 80*x - 66*x^2 + 102*x^3 - 119*x^4 + 74*x^5))/((-1 + x)^3*(1 + x)^2) - (8*(-2 + 8*x - 33*x^2 + 55*x^3 - 36*x^4 + 42*x^5)*z2)/((-1 + x)^3*(1 + x)^2))*H[0, 0, 0, x] - (16*(-1 + 2*x^2 + 3*x^4)*z2*H[0, 0, 1, x])/(-1 + x^2)^2 - (192*x^2*z2*H[0, 1, -1, x])/((-1 + x)^3*(1 + x)) + ((16*(-3 - 9*x - 12*x^2 - 9*x^3 + 13*x^4))/(-1 + x^2)^2 + (16*(5 + x + 2*x^2 - 6*x^3 + 5*x^4 + x^5)*z2)/((-1 + x)^3*(1 + x)^2))*H[0, 1, 0, x] + ((-192*(1 + x^2))/(-1 + x^2) - (64*(1 - 2*x + 2*x^2 + 2*x^3 + x^4)*z2)/(-1 + x^2)^2)*H[1, -1, 0, x] + (32*(10 - 10*x + 5*x^2 + x^3 - 8*x^4 + 8*x^5)*z2*H[1, 0, -1, x])/((-1 + x)^3*(1 + x)^2) + ((8*(-17 - 4*x + 26*x^2 - 4*x^3 + 15*x^4))/(-1 + x^2)^2 - (16*(9 - 21*x + 13*x^2 + 21*x^3 - 25*x^4 + 13*x^5)*z2)/((-1 + x)^3*(1 + x)^2))*H[1, 0, 0, x] - (32*(1 + x^2)^2*z2*H[1, 0, 1, x])/(-1 + x^2)^2 + ((64*(1 + x^2))/(-1 + x^2) + (64*(1 - 2*x + 2*x^2 + 2*x^3 + x^4)*z2)/(-1 + x^2)^2)*H[1, 1, 0, x] + (32*(1 + x^2)*H[-1, -1, -1, 0, x])/(-1 + x^2) - (8*(19 + 18*x + 90*x^2 + 18*x^3 + 23*x^4)*H[-1, -1, 0, 0, x])/(-1 + x^2)^2 - (8*(21 + 6*x + 126*x^2 + 6*x^3 + 25*x^4)*H[-1, 0, -1, 0, x])/(-1 + x^2)^2 + (4*(-53 + 31*x - 326*x^2 + 202*x^3 + 11*x^4 + 39*x^5)*H[-1, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + (64*(1 + x + 8*x^2 + x^3 + x^4)*H[-1, 0, 1, 0, x])/(-1 + x^2)^2 - (16*(3 - 8*x + 3*x^2)*H[-1, 1, 0, 0, x])/(-1 + x)^2 - (16*(15 - 50*x - 4*x^2 - 50*x^3 + 17*x^4)*H[0, -1, -1, 0, x])/(-1 + x^2)^2 + (8*(-27 + 83*x - 93*x^2 + 135*x^3 - 78*x^4 + 32*x^5)*H[0, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + (96*(1 + x^2)*H[0, -1, 1, 0, x])/(1 + x)^2 + (8*(-9 + 33*x - 87*x^2 + 257*x^3 - 108*x^4 + 50*x^5)*H[0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^2) + (4*(-1 + 27*x + 25*x^2 - 247*x^3 + 46*x^4 + 2*x^5)*H[0, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^2) - (8*(-5 + 13*x - 58*x^2 + 106*x^3 - 25*x^4 + 17*x^5)*H[0, 0, 1, 0, x])/((-1 + x)^3*(1 + x)^2) + (96*(1 + x^2)*H[0, 1, -1, 0, x])/(1 + x)^2 + (8*(5 + 3*x + 10*x^2 - 42*x^3 - 3*x^4 + 19*x^5)*H[0, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) - (32*(1 + x^2)*H[0, 1, 1, 0, x])/(1 + x)^2 - (16*(3 - 8*x + 3*x^2)*H[1, -1, 0, 0, x])/(-1 + x)^2 - (32*(2 - 9*x - 30*x^2 - 9*x^3 + 2*x^4)*H[1, 0, -1, 0, x])/(-1 + x^2)^2 + (16*(-4 + 31*x + 31*x^2 - 27*x^3 - 23*x^4 + 16*x^5)*H[1, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + (16*(1 - 4*x - 26*x^2 - 4*x^3 + x^4)*H[1, 0, 1, 0, x])/(-1 + x^2)^2 + (32*(6 - 5*x + 2*x^2 - 5*x^3 + 6*x^4)*H[1, 1, 0, 0, x])/(-1 + x^2)^2 - (256*(1 + x^2)^2*H[-1, -1, -1, 0, 0, x])/(-1 + x^2)^2 - (128*(1 + x^2)^2*H[-1, -1, 0, -1, 0, x])/(-1 + x^2)^2 + (192*(1 + x^2)^2*H[-1, -1, 0, 0, 0, x])/(-1 + x^2)^2 - (64*(1 + x^2)^2*H[-1, 0, -1, -1, 0, x])/(-1 + x^2)^2 + (32*(-6 + 2*x - 9*x^2 + 11*x^3 - 8*x^4 + 4*x^5)*H[-1, 0, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + (64*(-4 + 5*x - 5*x^2 + 5*x^3 + x^5)*H[-1, 0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^2) - (16*(-22 + 22*x - 39*x^2 + 29*x^3 - 12*x^4 + 12*x^5)*H[-1, 0, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^2) - (128*(1 + x^2)*H[-1, 0, 0, 1, 0, x])/(-1 + x^2)^2 - (32*(1 - 4*x + 2*x^2 - 4*x^3 + x^4)*H[-1, 0, 1, 0, 0, x])/((-1 + x)^3*(1 + x)) + (128*(1 + x^2)^2*H[-1, 1, 0, -1, 0, x])/(-1 + x^2)^2 - (128*(1 - x + 2*x^2 + x^3 + x^4)*H[-1, 1, 0, 0, 0, x])/(-1 + x^2)^2 - (128*(1 + x^2)^2*H[-1, 1, 0, 1, 0, x])/(-1 + x^2)^2 - (32*(1 + x^2)^2*H[0, -1, -1, -1, 0, x])/(-1 + x^2)^2 + (16*(-3 + 19*x - 24*x^2 + 12*x^3 + x^4 + 15*x^5)*H[0, -1, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + (16*(5 + 11*x - 20*x^2 + 16*x^3 - 7*x^4 + 23*x^5)*H[0, -1, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^2) - (8*(13 + 35*x - 42*x^2 + 18*x^3 + 5*x^4 + 43*x^5)*H[0, -1, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^2) - (64*(1 + x - 2*x^2 + 2*x^3 - x^4 + 3*x^5)*H[0, -1, 0, 1, 0, x])/((-1 + x)^3*(1 + x)^2) - (64*x^2*H[0, -1, 1, 0, 0, x])/((-1 + x)^3*(1 + x)) + (16*(13 - 25*x - 26*x^2 + 26*x^3 - 51*x^4 + 39*x^5)*H[0, 0, -1, -1, 0, x])/((-1 + x)^3*(1 + x)^2) - (8*(15 - 19*x - 40*x^2 + 28*x^3 - 53*x^4 + 49*x^5)*H[0, 0, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) - (96*(-1 + 2*x^2 + 3*x^4)*H[0, 0, -1, 1, 0, x])/(-1 + x^2)^2 - (8*(5 - 9*x - 68*x^2 + 136*x^3 - 111*x^4 + 107*x^5)*H[0, 0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^2) + (4*(-15 + 15*x - 44*x^2 + 72*x^3 - 43*x^4 + 43*x^5)*H[0, 0, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + (16*(3 - x - 14*x^2 + 26*x^3 - 21*x^4 + 23*x^5)*H[0, 0, 0, 1, 0, x])/((-1 + x)^3*(1 + x)^2) - (96*(-1 + 2*x^2 + 3*x^4)*H[0, 0, 1, -1, 0, x])/(-1 + x^2)^2 - (16*(-5 + 5*x - 6*x^2 + 14*x^3 - 5*x^4 + 5*x^5)*H[0, 0, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + (32*(-1 + 2*x^2 + 3*x^4)*H[0, 0, 1, 1, 0, x])/(-1 + x^2)^2 - (64*x^2*H[0, 1, -1, 0, 0, x])/((-1 + x)^3*(1 + x)) - (32*(-1 + 7*x - 4*x^2 + 12*x^3 - x^4 + 7*x^5)*H[0, 1, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^2) + (16*(1 + 13*x + 8*x^3 + 9*x^4 + 5*x^5)*H[0, 1, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + (32*(-1 + 3*x - 6*x^2 + 10*x^3 - 5*x^4 + 7*x^5)*H[0, 1, 0, 1, 0, x])/((-1 + x)^3*(1 + x)^2) - (32*(3 - 4*x - 4*x^3 + 3*x^4)*H[0, 1, 1, 0, 0, x])/((-1 + x)^3*(1 + x)) + (128*(1 + x^2)^2*H[1, -1, 0, -1, 0, x])/(-1 + x^2)^2 - (128*(1 - x + 2*x^2 + x^3 + x^4)*H[1, -1, 0, 0, 0, x])/(-1 + x^2)^2 - (128*(1 + x^2)^2*H[1, -1, 0, 1, 0, x])/(-1 + x^2)^2 + (320*(1 + x^2)^2*H[1, 0, -1, -1, 0, x])/(-1 + x^2)^2 - (32*(-13 + 13*x - 19*x^2 + 13*x^3 - 3*x^4 + 3*x^5)*H[1, 0, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) - (192*(1 + x^2)^2*H[1, 0, -1, 1, 0, x])/(-1 + x^2)^2 - (64*(-5 - x - 5*x^2 + 19*x^3 - 13*x^4 + 7*x^5)*H[1, 0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^2) + (16*(-21 + 17*x - 25*x^2 + 23*x^3 - 7*x^4 + 3*x^5)*H[1, 0, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + (128*(2 + x + 4*x^2 - x^3 + 2*x^4)*H[1, 0, 0, 1, 0, x])/(-1 + x^2)^2 - (192*(1 + x^2)^2*H[1, 0, 1, -1, 0, x])/(-1 + x^2)^2 - (64*(5 - 7*x + 8*x^2 - 3*x^4 + x^5)*H[1, 0, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + (64*(1 + x^2)^2*H[1, 0, 1, 1, 0, x])/(-1 + x^2)^2 - (128*(1 + x^2)^2*H[1, 1, 0, -1, 0, x])/(-1 + x^2)^2 + (128*(1 - x + 2*x^2 + x^3 + x^4)*H[1, 1, 0, 0, 0, x])/(-1 + x^2)^2 + (128*(1 + x^2)^2*H[1, 1, 0, 1, 0, x])/(-1 + x^2)^2))) + asr^3*(Cf*nl^2*Tf^2*(-112/729 - (32*(-71 + 121*x^2)*z2)/(81*(-1 + x^2)) - (928*(1 + x^2)*z2^2)/(45*(-1 + x^2)) - (64*(3 + 17*x^2)*z3)/(27*(-1 + x^2)) + ((640*(1 + x^2)*z2)/(27*(-1 + x^2)) + (256*(1 + x^2)*z3)/(9*(-1 + x^2)))*H[-1, x] + ((3712*(1 + x^2))/(729*(-1 + x^2)) + (320*(1 + x^2)*z2)/(27*(-1 + x^2)) + (64*(1 + x^2)*z3)/(27*(-1 + x^2)))*H[0, x] + (160/81 - (160*(1 + x^2)*H[0, x])/(81*(-1 + x^2)))/Ep^2 + (32/81 - (32*(1 + x^2)*H[0, x])/(81*(-1 + x^2)))/Ep + (-32/27 + (32*(1 + x^2)*H[0, x])/(27*(-1 + x^2)))/Ep^3 - (256*(1 + x^2)*z2*H[-1, -1, x])/(9*(-1 + x^2)) + ((-1600*(1 + x^2))/(81*(-1 + x^2)) - (128*(1 + x^2)*z2)/(9*(-1 + x^2)))*H[-1, 0, x] + (128*(1 + x^2)*z2*H[0, -1, x])/(9*(-1 + x^2)) + ((800*(1 + x^2))/(81*(-1 + x^2)) + (64*(1 + x^2)*z2)/(9*(-1 + x^2)))*H[0, 0, x] + (1280*(1 + x^2)*H[-1, -1, 0, x])/(27*(-1 + x^2)) - (640*(1 + x^2)*H[-1, 0, 0, x])/(27*(-1 + x^2)) - (640*(1 + x^2)*H[0, -1, 0, x])/(27*(-1 + x^2)) + (320*(1 + x^2)*H[0, 0, 0, x])/(27*(-1 + x^2)) - (512*(1 + x^2)*H[-1, -1, -1, 0, x])/(9*(-1 + x^2)) + (256*(1 + x^2)*H[-1, -1, 0, 0, x])/(9*(-1 + x^2)) + (256*(1 + x^2)*H[-1, 0, -1, 0, x])/(9*(-1 + x^2)) - (128*(1 + x^2)*H[-1, 0, 0, 0, x])/(9*(-1 + x^2)) + (256*(1 + x^2)*H[0, -1, -1, 0, x])/(9*(-1 + x^2)) - (128*(1 + x^2)*H[0, -1, 0, 0, x])/(9*(-1 + x^2)) - (128*(1 + x^2)*H[0, 0, -1, 0, x])/(9*(-1 + x^2)) + (64*(1 + x^2)*H[0, 0, 0, 0, x])/(9*(-1 + x^2))) + Cf*nh*nl*Tf^2*(-13472/81 + (16*(-637 - 1791*x - 1666*x^2 + 578*x^3 + 927*x^4 + 413*x^5)*z2)/(81*(-1 + x)*(1 + x)^4) + (64*(1 + x^2)*z2^2)/(3*(-1 + x^2)) - (32*(21 + 60*x + 46*x^2 + 60*x^3 + 21*x^4)*z3)/(27*(1 + x)^4) + (128*(5 + 14*x + 10*x^2 + 14*x^3 + 5*x^4)*z2*H[-1, x])/(9*(1 + x)^4) + ((-512*(1 - x + 2*x^2 - x^3 + x^4))/(81*(-1 + x)*(1 + x)^3) - (16*(-45 - 87*x + 12*x^2 - 52*x^3 + 57*x^4 + 35*x^5)*z2)/(27*(-1 + x)*(1 + x)^4) + (416*(1 + x^2)*z3)/(27*(-1 + x^2)))*H[0, x] + ((16*z2)/9 - (16*(1 + x^2)*z2*H[0, x])/(9*(-1 + x^2)))/Ep - (512*(7 + 20*x + 14*x^2 + 20*x^3 + 7*x^4)*H[-1, 0, x])/(81*(-1 + x)*(1 + x)^3) - (128*(1 + x^2)*z2*H[0, -1, x])/(3*(-1 + x^2)) + ((64*(25 + 117*x + 124*x^2 + 148*x^3 + 99*x^4 + 31*x^5))/(81*(-1 + x)*(1 + x)^4) + (128*(1 + x^2)*z2)/(9*(-1 + x^2)))*H[0, 0, x] + (128*(5 + 14*x + 10*x^2 + 14*x^3 + 5*x^4)*H[-1, 0, 0, x])/(27*(1 + x)^4) + (128*(5 + 14*x + 10*x^2 + 14*x^3 + 5*x^4)*H[0, -1, 0, x])/(27*(1 + x)^4) - (128*(5 + 14*x + 10*x^2 + 14*x^3 + 5*x^4)*H[0, 0, 0, x])/(27*(1 + x)^4) - (128*(1 + x^2)*H[0, -1, 0, 0, x])/(9*(-1 + x^2)) - (128*(1 + x^2)*H[0, 0, -1, 0, x])/(9*(-1 + x^2)) + (128*(1 + x^2)*H[0, 0, 0, 0, x])/(9*(-1 + x^2))) + Cf^2*nl*Tf*(7727/81 + (1024*li4half*x)/(3*(1 + x)^2) + (128*ln2^4*x)/(9*(1 + x)^2) - (8*(995 - 1639*x + 594*x^2 + 3034*x^3 - 2217*x^4 + 2665*x^5)*z2^2)/(45*(-1 + x)^3*(1 + x)^2) + (16*(208 + 197*x - 422*x^2 + 221*x^3 + 392*x^4)*z3)/(9*(-1 + x^2)^2) + z2*((512*ln2^2*x)/(3*(1 + x)^2) - (320*ln2*(3 + 10*x + 3*x^2))/(3*(1 + x)^2) + (2*(99 + 256*x - 6056*x^2 + 512*x^3 + 197*x^4))/(9*(-1 + x^2)^2) + (16*(9 - 9*x + 4*x^2 + 52*x^3 - 33*x^4 + 33*x^5)*z3)/(3*(-1 + x)^3*(1 + x)^2)) - (8*(15 - 223*x - 92*x^2 + 356*x^3 - 447*x^4 + 239*x^5)*z5)/(3*(-1 + x)^3*(1 + x)^2) + (((-128*ln2*(1 + x^2))/(1 + x)^2 - (64*(-5 + 6*x - 36*x^2 + 12*x^3 + 11*x^4))/(9*(-1 + x^2)^2))*z2 + (1952*(1 + x^2)^2*z2^2)/(15*(-1 + x^2)^2) - (64*(6 - 5*x + 35*x^2 - 5*x^3 + x^4)*z3)/(3*(-1 + x^2)^2))*H[-1, x] + ((1415 + 2592*x + 1415*x^2)/(81*(-1 + x^2)) + (4*(205 - 496*x + 1015*x^2 + 1208*x^3 + 1187*x^4 + 56*x^5 + 665*x^6)*z2)/(9*(-1 + x^2)^3) + (8*(-49 - 87*x - 282*x^2 + 1058*x^3 - 757*x^4 + 621*x^5)*z2^2)/(15*(-1 + x)^3*(1 + x)^2) - (16*(119 + 5*x - 4*x^2 + 48*x^3 + 99*x^4 + 25*x^5)*z3)/(9*(-1 + x)^3*(1 + x)^2))*H[0, x] + (((-128*ln2*(1 + x^2))/(1 + x)^2 + (128*(1 + x^2))/(3*(-1 + x^2)))*z2 + (32*(-103 + 92*x - 74*x^2 - 92*x^3 + 29*x^4)*z2^2)/(15*(-1 + x^2)^2) + (32*(55 - 150*x - 322*x^2 - 150*x^3 + 55*x^4)*z3)/(9*(-1 + x^2)^2))*H[1, x] + (32*(23 - 60*x + 132*x^2 - 60*x^3 + 13*x^4)*z2*H[-1, -1, x])/(3*(-1 + x^2)^2) + ((4*(689 + 128*x + 689*x^2))/(9*(-1 + x^2)) - (8*(35 - 152*x + 308*x^2 - 56*x^3 + 81*x^4)*z2)/(3*(-1 + x^2)^2) - (32*(-1 + 2*x^2 + 3*x^4)*z3)/(-1 + x^2)^2)*H[-1, 0, x] + (256*(1 + x^2)^2*z3*H[-1, 1, x])/(3*(-1 + x^2)^2) + (((128*ln2*(1 + x^2))/(-1 + x^2) + (32*(68 + 64*x + 91*x^2 - 367*x^3 + 71*x^4 + 49*x^5))/(9*(-1 + x)^3*(1 + x)^2))*z2 + (64*(9 - 5*x + 5*x^2 + 3*x^3 - 4*x^4 + 8*x^5)*z3)/(3*(-1 + x)^3*(1 + x)^2))*H[0, -1, x] + ((-5270 + 25920*x + 16784*x^2 + 21312*x^3 - 41594*x^4)/(81*(-1 + x^2)^2) - (4*(-87 + 47*x - 980*x^2 + 1620*x^3 - 365*x^4 + 757*x^5)*z2)/(9*(-1 + x)^3*(1 + x)^2) + (16*(-29 - 31*x - 46*x^2 + 214*x^3 - 161*x^4 + 101*x^5)*z3)/(9*(-1 + x)^3*(1 + x)^2))*H[0, 0, x] + (8/3 - (16*(1 + x^2)*H[0, x])/(3*(-1 + x^2)) + (16*(1 + x^2)^2*H[0, 0, x])/(3*(-1 + x^2)^2))/Ep^3 + (((-64*(1 + x^2))/(3*(1 + x)^2) + (128*ln2*(1 + x^2))/(-1 + x^2))*z2 - (32*(3 - 19*x - 40*x^2 - 8*x^3 - 35*x^4 + 19*x^5)*z3)/(3*(-1 + x)^3*(1 + x)^2))*H[0, 1, x] + ((128*(1 + x^2)*z2)/(1 + x)^2 + (256*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[1, -1, x] + ((-1280*(1 + x^2))/(9*(-1 + x^2)) - (128*(-5 - 12*x + x^2 + 54*x^3 - 31*x^4 + 11*x^5)*z2)/(9*(-1 + x)^3*(1 + x)^2) + (128*(-3 + 3*x - x^2 - 3*x^3 + 2*x^4)*z3)/(3*(-1 + x^2)^2))*H[1, 0, x] - (256*(1 + x^2)^2*z3*H[1, 1, x])/(3*(-1 + x^2)^2) + ((-128*(44 + 3*x + 44*x^2))/(9*(-1 + x^2)) + (352*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*H[-1, -1, 0, x] + (224*(1 + x^2)^2*z2*H[-1, 0, -1, x])/(3*(-1 + x^2)^2) + ((128*(-35 - 37*x - 27*x^2 - 34*x^3 + 27*x^4))/(9*(-1 + x^2)^2) + (208*(1 + x^2)^2*z2)/(-1 + x^2)^2)*H[-1, 0, 0, x] + ((256*(1 + x^2))/(-1 + x^2) + (256*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*H[-1, 1, 0, x] - (32*(41 - 41*x + 34*x^2 + 14*x^3 - 31*x^4 + 31*x^5)*z2*H[0, -1, -1, x])/(3*(-1 + x)^3*(1 + x)^2) + ((16*(-81 + 82*x - 98*x^2 + 106*x^3 + 415*x^4))/(9*(-1 + x^2)^2) + (8*(87 - 87*x + 62*x^2 + 34*x^3 - 73*x^4 + 73*x^5)*z2)/(3*(-1 + x)^3*(1 + x)^2))*H[0, -1, 0, x] - (64*(-7 + 3*x - 22*x^2 + 10*x^3 - 13*x^4 + 9*x^5)*z2*H[0, 0, -1, x])/(3*(-1 + x)^3*(1 + x)^2) + ((-8*(-115 + 610*x + 227*x^2 - 652*x^3 - 1989*x^4 - 342*x^5 + 341*x^6))/(9*(-1 + x^2)^3) + (4*(29 + 19*x - 134*x^2 + 198*x^3 - 147*x^4 + 195*x^5)*z2)/(3*(-1 + x)^3*(1 + x)^2))*H[0, 0, 0, x] + (-40/9 + (8*(1 + x^2)*z2)/(3*(-1 + x^2)) + ((80*(1 + x^2))/(9*(-1 + x^2)) - (8*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*H[0, x] + (16*(1 + x^2)*H[-1, 0, x])/(3*(-1 + x^2)) - (8*(7 + 20*x^2 + 13*x^4)*H[0, 0, x])/(9*(-1 + x^2)^2) - (32*(1 + x^2)^2*H[-1, 0, 0, x])/(3*(-1 + x^2)^2) - (16*(1 + x^2)^2*H[0, -1, 0, x])/(3*(-1 + x^2)^2) + (8*(1 + x^2)^2*H[0, 0, 0, x])/(-1 + x^2)^2)/Ep^2 + (64*(-1 + 2*x^2 + 3*x^4)*z2*H[0, 0, 1, x])/(3*(-1 + x^2)^2) - (128*(1 + x^2)*z2*H[0, 1, -1, x])/(-1 + x^2) + ((-64*(-16 - x - 50*x^2 - x^3 + 32*x^4))/(9*(-1 + x^2)^2) + (64*(-1 + x + 4*x^3 - x^4 + x^5)*z2)/(3*(-1 + x)^3*(1 + x)^2))*H[0, 1, 0, x] + ((256*(1 + x^2))/(-1 + x^2) + (256*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*H[1, -1, 0, x] - (128*(-7 - 2*x^2 + 5*x^4)*z2*H[1, 0, -1, x])/(3*(-1 + x^2)^2) + ((16*(35 + 282*x + 366*x^2 + 282*x^3 - 157*x^4))/(9*(-1 + x^2)^2) + (128*(-3 + 3*x + 2*x^2 - 3*x^3 + 5*x^4)*z2)/(3*(-1 + x^2)^2))*H[1, 0, 0, x] + (128*(1 + x^2)^2*z2*H[1, 0, 1, x])/(3*(-1 + x^2)^2) + ((-256*(1 + x^2))/(3*(-1 + x^2)) - (256*(1 - x + 2*x^2 + x^3 + x^4)*z2)/(3*(-1 + x^2)^2))*H[1, 1, 0, x] - (320*(1 + x^2)*H[-1, -1, -1, 0, x])/(3*(-1 + x^2)) - (32*(17 - 20*x - 40*x^2 - 20*x^3 + 7*x^4)*H[-1, -1, 0, 0, x])/(3*(-1 + x^2)^2) + (64*x*(4 + 53*x + 4*x^2 + 5*x^3)*H[-1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - (32*(-6 + 10*x + 101*x^2 + 34*x^3 + 3*x^4)*H[-1, 0, 0, 0, x])/(3*(-1 + x^2)^2) - (256*(1 + x + 8*x^2 + x^3 + x^4)*H[-1, 0, 1, 0, x])/(3*(-1 + x^2)^2) + (128*(1 + x^2)*H[-1, 1, 0, 0, x])/(3*(1 + x)^2) + (64*(28 - 132*x - x^2 - 132*x^3 + 43*x^4)*H[0, -1, -1, 0, x])/(9*(-1 + x^2)^2) - (32*(-39 + 43*x - 111*x^2 + 307*x^3 - 268*x^4 + 20*x^5)*H[0, -1, 0, 0, x])/(9*(-1 + x)^3*(1 + x)^2) - (128*(1 + x^2)*H[0, -1, 1, 0, x])/(1 + x)^2 - (16*(-55 + 267*x - 344*x^2 + 1208*x^3 - 113*x^4 + 13*x^5)*H[0, 0, -1, 0, x])/(9*(-1 + x)^3*(1 + x)^2) - (8*(-175 + 391*x - 556*x^2 - 400*x^3 - 197*x^4 + 425*x^5)*H[0, 0, 0, 0, x])/(9*(-1 + x)^3*(1 + x)^2) + (-38/27 + ((12 + 68*x^2)*z2)/(3 - 3*x^2) - (16*(-1 + 3*x^2)*z3)/(3*(-1 + x^2)) + (16*(1 + x^2)*z2*H[-1, x])/(3*(-1 + x^2)) + ((2*(95 - 72*x + 95*x^2))/(27*(-1 + x^2)) + (8*(-1 + 10*x^2 + 11*x^4)*z2)/(3*(-1 + x^2)^2) + (16*(-1 + 2*x^2 + 3*x^4)*z3)/(3*(-1 + x^2)^2))*H[0, x] + ((-80*(1 + x^2))/(3*(-1 + x^2)) - (16*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*H[-1, 0, x] - (16*(1 + x^2)^2*z2*H[0, -1, x])/(3*(-1 + x^2)^2) + ((8*(-83 + 36*x - 76*x^2 + 36*x^3 + 7*x^4))/(27*(-1 + x^2)^2) - (40*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*H[0, 0, x] + (32*(1 + x^2)*H[-1, -1, 0, x])/(3*(-1 + x^2)) + (16*(11 + 20*x^2 + 9*x^4)*H[-1, 0, 0, x])/(3*(-1 + x^2)^2) + (32*(3 + 5*x^2 + 2*x^4)*H[0, -1, 0, x])/(3*(-1 + x^2)^2) - (16*(8 + 15*x^2 + 7*x^4)*H[0, 0, 0, x])/(3*(-1 + x^2)^2) - (64*(1 + x^2)^2*H[-1, -1, 0, 0, x])/(3*(-1 + x^2)^2) - (32*(1 + x^2)^2*H[-1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + (16*(1 + x^2)^2*H[-1, 0, 0, 0, x])/(-1 + x^2)^2 - (32*(1 + x^2)^2*H[0, -1, -1, 0, x])/(3*(-1 + x^2)^2) + (16*(1 + x^2)^2*H[0, -1, 0, 0, x])/(-1 + x^2)^2 + (32*(1 + x^2)^2*H[0, 0, -1, 0, x])/(3*(-1 + x^2)^2) - (32*(1 + x^2)^2*H[0, 0, 0, 0, x])/(3*(-1 + x^2)^2))/Ep - (32*(35 - 47*x + 110*x^2 - 254*x^3 - 9*x^4 + 21*x^5)*H[0, 0, 1, 0, x])/(9*(-1 + x)^3*(1 + x)^2) - (128*(1 + x^2)*H[0, 1, -1, 0, x])/(1 + x)^2 - (32*(-5 + 111*x + 88*x^2 - 86*x^3 + 141*x^4 + 7*x^5)*H[0, 1, 0, 0, x])/(9*(-1 + x)^3*(1 + x)^2) + (128*(1 + x^2)*H[0, 1, 1, 0, x])/(3*(1 + x)^2) + (128*(1 + x^2)*H[1, -1, 0, 0, x])/(3*(1 + x)^2) + (128*(22 - 39*x - 58*x^2 - 39*x^3 + 22*x^4)*H[1, 0, -1, 0, x])/(9*(-1 + x^2)^2) - (32*(-91 + 146*x + 141*x^2 + 79*x^3 - 318*x^4 + 115*x^5)*H[1, 0, 0, 0, x])/(9*(-1 + x)^3*(1 + x)^2) - (64*(29 - 24*x - 26*x^2 - 24*x^3 + 29*x^4)*H[1, 0, 1, 0, x])/(9*(-1 + x^2)^2) - (64*(8 - 5*x - 10*x^2 - 5*x^3 + 8*x^4)*H[1, 1, 0, 0, x])/(3*(-1 + x^2)^2) + (1408*(1 + x^2)^2*H[-1, -1, -1, 0, 0, x])/(3*(-1 + x^2)^2) + (704*(1 + x^2)^2*H[-1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - (352*(1 + x^2)^2*H[-1, -1, 0, 0, 0, x])/(-1 + x^2)^2 + (448*(1 + x^2)^2*H[-1, 0, -1, -1, 0, x])/(3*(-1 + x^2)^2) - (928*(1 + x^2)^2*H[-1, 0, -1, 0, 0, x])/(3*(-1 + x^2)^2) - (832*(1 + x^2)^2*H[-1, 0, 0, -1, 0, x])/(3*(-1 + x^2)^2) + (1280*(1 + x^2)^2*H[-1, 0, 0, 0, 0, x])/(3*(-1 + x^2)^2) + (256*(1 + x^2)^2*H[-1, 0, 0, 1, 0, x])/(3*(-1 + x^2)^2) - (512*(1 + x^2)^2*H[-1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + (512*(1 + x^2)^2*H[-1, 1, 0, 0, 0, x])/(3*(-1 + x^2)^2) + (512*(1 + x^2)^2*H[-1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^2) + (320*(1 + x^2)^2*H[0, -1, -1, -1, 0, x])/(3*(-1 + x^2)^2) - (32*(-15 + 47*x - 62*x^2 + 46*x^3 - 7*x^4 + 39*x^5)*H[0, -1, -1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^2) - (128*(1 + 7*x - 12*x^2 + 12*x^3 - 5*x^4 + 13*x^5)*H[0, -1, 0, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^2) + (32*(3 + 37*x - 50*x^2 + 42*x^3 - 9*x^4 + 49*x^5)*H[0, -1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^2) + (256*(1 + x - 2*x^2 + 2*x^3 - x^4 + 3*x^5)*H[0, -1, 0, 1, 0, x])/(3*(-1 + x)^3*(1 + x)^2) - (128*(1 + x^2)*H[0, -1, 1, 0, 0, x])/(3*(-1 + x^2)) - (128*(5 - 9*x - 16*x^2 + 16*x^3 - 25*x^4 + 21*x^5)*H[0, 0, -1, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^2) + (32*(9 - x - 54*x^2 + 46*x^3 - 51*x^4 + 59*x^5)*H[0, 0, -1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^2) + (128*(-1 + 2*x^2 + 3*x^4)*H[0, 0, -1, 1, 0, x])/(-1 + x^2)^2 + (16*(1 - 9*x - 166*x^2 + 294*x^3 - 239*x^4 + 231*x^5)*H[0, 0, 0, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^2) - (8*(-45 + 45*x - 142*x^2 + 246*x^3 - 149*x^4 + 149*x^5)*H[0, 0, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^2) - (64*(3 - x - 16*x^2 + 28*x^3 - 23*x^4 + 25*x^5)*H[0, 0, 0, 1, 0, x])/(3*(-1 + x)^3*(1 + x)^2) + (128*(-1 + 2*x^2 + 3*x^4)*H[0, 0, 1, -1, 0, x])/(-1 + x^2)^2 + (64*(-5 + x - 7*x^2 + 9*x^3 - 7*x^4 + 3*x^5)*H[0, 0, 1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^2) - (128*(-1 + 2*x^2 + 3*x^4)*H[0, 0, 1, 1, 0, x])/(3*(-1 + x^2)^2) - (128*(1 + x^2)*H[0, 1, -1, 0, 0, x])/(3*(-1 + x^2)) + (128*(-3 + 9*x - 4*x^2 + 12*x^3 + x^4 + 5*x^5)*H[0, 1, 0, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^2) - (64*(-2 + 11*x + 2*x^2 + 14*x^3 + 5*x^4 + 4*x^5)*H[0, 1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^2) - (256*(-1 + 2*x - 3*x^2 + 5*x^3 - 2*x^4 + 3*x^5)*H[0, 1, 0, 1, 0, x])/(3*(-1 + x)^3*(1 + x)^2) + (128*(1 - x - 3*x^2 - x^3 + x^4)*H[0, 1, 1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)) - (512*(1 + x^2)^2*H[1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + (512*(1 + x^2)^2*H[1, -1, 0, 0, 0, x])/(3*(-1 + x^2)^2) + (512*(1 + x^2)^2*H[1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^2) - (1280*(1 + x^2)^2*H[1, 0, -1, -1, 0, x])/(3*(-1 + x^2)^2) + (512*(3 + 4*x^2 + x^4)*H[1, 0, -1, 0, 0, x])/(3*(-1 + x^2)^2) + (256*(1 + x^2)^2*H[1, 0, -1, 1, 0, x])/(-1 + x^2)^2 + (256*(5 + 6*x + 12*x^2 - 6*x^3 + 7*x^4)*H[1, 0, 0, -1, 0, x])/(3*(-1 + x^2)^2) - (64*(19 + 9*x + 24*x^2 - 9*x^3 + 5*x^4)*H[1, 0, 0, 0, 0, x])/(3*(-1 + x^2)^2) - (512*(2 + x + 4*x^2 - x^3 + 2*x^4)*H[1, 0, 0, 1, 0, x])/(3*(-1 + x^2)^2) + (256*(1 + x^2)^2*H[1, 0, 1, -1, 0, x])/(-1 + x^2)^2 + (128*(-9 + 5*x - 8*x^2 - 5*x^3 + x^4)*H[1, 0, 1, 0, 0, x])/(3*(-1 + x^2)^2) - (256*(1 + x^2)^2*H[1, 0, 1, 1, 0, x])/(3*(-1 + x^2)^2) + (512*(1 + x^2)^2*H[1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - (256*(2 - x + 4*x^2 + x^3 + 2*x^4)*H[1, 1, 0, 0, 0, x])/(3*(-1 + x^2)^2) - (512*(1 + x^2)^2*H[1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^2)) + Ca*Cf*nl*Tf*(35626/729 - (512*li4half*x)/(3*(1 + x)^2) - (64*ln2^4*x)/(9*(1 + x)^2) + (4*(1675 - 1612*x - 1844*x^2 + 3104*x^3 + 105*x^4 + 852*x^5)*z2^2)/(45*(-1 + x)^3*(1 + x)^2) + (4*(-4837 + 738*x + 11626*x^2 + 2250*x^3 + 1415*x^4)*z3)/(81*(-1 + x^2)^2) + z2*((-256*ln2^2*x)/(3*(1 + x)^2) + (160*ln2*(3 + 10*x + 3*x^2))/(3*(1 + x)^2) + (8*(-335 - 135*x + 4000*x^2 + 567*x^3 + 1519*x^4))/(81*(-1 + x^2)^2) + (8*(-3 + 3*x - 100*x^2 - 68*x^3 - 13*x^4 + 13*x^5)*z3)/(9*(-1 + x)^3*(1 + x)^2)) + (4*(-149 + 149*x - 360*x^2 + 208*x^3 - 135*x^4 + 135*x^5)*z5)/(3*(-1 + x)^3*(1 + x)^2) + (((64*ln2*(1 + x^2))/(1 + x)^2 - (8*(-479 - 234*x + 432*x^2 + 18*x^3 + 407*x^4))/(27*(-1 + x^2)^2))*z2 - (32*(14 + 37*x^2 + 23*x^4)*z2^2)/(15*(-1 + x^2)^2) - (32*(-70 + 27*x - 62*x^2 + 27*x^3 + 70*x^4)*z3)/(9*(-1 + x^2)^2))*H[-1, x] + ((-2*(7499 - 47628*x + 7499*x^2))/(729*(-1 + x^2)) - (16*(409 - 1174*x + 2119*x^2 + 2147*x^3 - 900*x^4 + 207*x^5)*z2)/(81*(-1 + x)^3*(1 + x)^2) + (8*(11 - 11*x - 220*x^2 - 32*x^3 - 105*x^4 + 105*x^5)*z2^2)/(15*(-1 + x)^3*(1 + x)^2) + (8*(181 - 265*x + 236*x^2 + 140*x^3 - 191*x^4 + 191*x^5)*z3)/(9*(-1 + x)^3*(1 + x)^2))*H[0, x] + (176/27 - (176*(1 + x^2)*H[0, x])/(27*(-1 + x^2)))/Ep^3 + (((64*ln2*(1 + x^2))/(1 + x)^2 + (32*(1 + x^2))/(9*(-1 + x^2)))*z2 + (16*(59 + 74*x^2 + 15*x^4)*z2^2)/(15*(-1 + x^2)^2) - (32*(65 - 51*x - 154*x^2 - 51*x^3 + 31*x^4)*z3)/(9*(-1 + x^2)^2))*H[1, x] + ((32*(-73 + 90*x - 198*x^2 + 90*x^3 + 19*x^4)*z2)/(9*(-1 + x^2)^2) + (128*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[-1, -1, x] + ((16*(917 + 27*x + 917*x^2))/(81*(-1 + x^2)) + (32*(-27 - 39*x + 68*x^2 - 39*x^3 + 33*x^4)*z2)/(9*(-1 + x^2)^2) + (64*(-14 - 3*x^2 + 11*x^4)*z3)/(9*(-1 + x^2)^2))*H[-1, 0, x] + ((-256*(1 + x^2)*z2)/(9*(-1 + x^2)) - (128*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[-1, 1, x] + (((-64*ln2*(1 + x^2))/(-1 + x^2) - (8*(143 + 55*x + 180*x^2 - 732*x^3 + 29*x^4 + 277*x^5))/(9*(-1 + x)^3*(1 + x)^2))*z2 - (16*(93 - 93*x + 104*x^2 - 8*x^3 - 37*x^4 + 37*x^5)*z3)/(9*(-1 + x)^3*(1 + x)^2))*H[0, -1, x] + ((-4*(-1727 + 2430*x + 958*x^2 + 1890*x^3 + 1921*x^4))/(81*(-1 + x^2)^2) - (8*(24 - 87*x - 22*x^2 + 98*x^3 - 302*x^4 + 113*x^5)*z2)/(9*(-1 + x)^3*(1 + x)^2) - (32*(-9 + 9*x - 40*x^2 + 52*x^3 - 37*x^4 + 37*x^5)*z3)/(9*(-1 + x)^3*(1 + x)^2))*H[0, 0, x] + (((-64*ln2*(1 + x^2))/(-1 + x^2) + (32*(-5 - 6*x - 8*x^2 - 6*x^3 + 5*x^4))/(9*(-1 + x^2)^2))*z2 + (80*(9 - 9*x - 20*x^2 - 28*x^3 - 5*x^4 + 5*x^5)*z3)/(9*(-1 + x)^3*(1 + x)^2))*H[0, 1, x] + ((-64*(-5 + 13*x - 5*x^2 + 13*x^3)*z2)/(9*(-1 + x)*(1 + x)^2) - (128*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[1, -1, x] + ((16*(5 + 162*x + 5*x^2))/(81*(-1 + x^2)) - (16*(-83 + 42*x - 104*x^2 - 6*x^3 + 47*x^4)*z2)/(9*(-1 + x^2)^2) + (64*(2 + 3*x^2 + x^4)*z3)/(9*(-1 + x^2)^2))*H[1, 0, x] + ((64*(1 + x^2)*z2)/(9*(-1 + x^2)) + (128*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[1, 1, x] + ((-16*(611 + 126*x + 611*x^2))/(27*(-1 + x^2)) + (256*(1 + x^2)*z2)/(3*(-1 + x^2)^2))*H[-1, -1, 0, x] + (64*(1 + x^2)^2*z2*H[-1, 0, -1, x])/(3*(-1 + x^2)^2) + ((8*(-641 - 6*x - 60*x^2 + 246*x^3 + 749*x^4))/(27*(-1 + x^2)^2) + (32*(-1 + 12*x^2 + 13*x^4)*z2)/(9*(-1 + x^2)^2))*H[-1, 0, 0, x] + (64*(1 + x^2)^2*z2*H[-1, 0, 1, x])/(3*(-1 + x^2)^2) + ((448*(1 + x^2))/(9*(-1 + x^2)) - (128*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*H[-1, 1, 0, x] + (128*(14 - 14*x + 10*x^2 + 8*x^3 - 13*x^4 + 13*x^5)*z2*H[0, -1, -1, x])/(9*(-1 + x)^3*(1 + x)^2) + ((8*(-1049 - 342*x - 2320*x^2 + 414*x^3 + 3121*x^4))/(81*(-1 + x^2)^2) - (64*(9 - 9*x + 2*x^2 + 16*x^3 - 16*x^4 + 16*x^5)*z2)/(9*(-1 + x)^3*(1 + x)^2))*H[0, -1, 0, x] + (256*(1 + x^2)^2*z2*H[0, -1, 1, x])/(9*(-1 + x^2)^2) + (32*(-15 + 15*x - 64*x^2 + 4*x^3 - 19*x^4 + 19*x^5)*z2*H[0, 0, -1, x])/(9*(-1 + x)^3*(1 + x)^2) + ((-8*(867 - 3126*x + 4489*x^2 + 3503*x^3 - 788*x^4 + 671*x^5))/(81*(-1 + x)^3*(1 + x)^2) - (32*(-3 + 3*x - 19*x^2 + 49*x^3 - 31*x^4 + 31*x^5)*z2)/(9*(-1 + x)^3*(1 + x)^2))*H[0, 0, 0, x] - (32*(3 + 22*x^2 + 19*x^4)*z2*H[0, 0, 1, x])/(9*(-1 + x^2)^2) + (64*(-5 + 8*x^2 + 13*x^4)*z2*H[0, 1, -1, x])/(9*(-1 + x^2)^2) + ((16*(49 + 36*x + 206*x^2 + 36*x^3 - 311*x^4))/(81*(-1 + x^2)^2) + (32*(-15 + 15*x - 38*x^2 + 26*x^3 - 17*x^4 + 17*x^5)*z2)/(9*(-1 + x)^3*(1 + x)^2))*H[0, 1, 0, x] + (-1192/81 + ((16 - 48*x^2)*z2)/(9 - 9*x^2) - (16*(1 + x^2)^2*z3)/(9*(-1 + x^2)^2) + ((1336*(1 + x^2))/(81*(-1 + x^2)) - (16*(-1 + 2*x^2 + 3*x^4)*z2)/(9*(-1 + x^2)^2))*H[0, x] - (32*(1 + x^2)*H[-1, 0, x])/(9*(-1 + x^2)) + (64*x^2*H[0, 0, x])/(9*(-1 + x^2)) + (32*(1 + x^2)*H[1, 0, x])/(9*(-1 + x^2)) + (32*(1 + x^2)^2*H[0, -1, 0, x])/(9*(-1 + x^2)^2) - (64*(x^2 + x^4)*H[0, 0, 0, x])/(9*(-1 + x^2)^2) - (32*(1 + x^2)^2*H[0, 1, 0, x])/(9*(-1 + x^2)^2))/Ep^2 + (356/81 - (160*(-1 + 3*x^2)*z2)/(27*(-1 + x^2)) + (16*(31 - 22*x^2 + 31*x^4)*z3)/(27*(-1 + x^2)^2) + ((-836*(1 + x^2))/(81*(-1 + x^2)) + (160*(-1 + 2*x^2 + 3*x^4)*z2)/(27*(-1 + x^2)^2) - (112*(1 + x^2)*z3)/(9*(-1 + x^2)))*H[0, x] + (320*(1 + x^2)*H[-1, 0, x])/(27*(-1 + x^2)) + (640*x^2*H[0, 0, x])/(27 - 27*x^2) - (320*(1 + x^2)*H[1, 0, x])/(27*(-1 + x^2)) - (320*(1 + x^2)^2*H[0, -1, 0, x])/(27*(-1 + x^2)^2) + (640*(x^2 + x^4)*H[0, 0, 0, x])/(27*(-1 + x^2)^2) + (320*(1 + x^2)^2*H[0, 1, 0, x])/(27*(-1 + x^2)^2))/Ep - (64*(1 + x^2)^2*z2*H[0, 1, 1, x])/(9*(-1 + x^2)^2) + ((448*(1 + x^2))/(9*(-1 + x^2)) - (128*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*H[1, -1, 0, x] + (64*(-7 - 2*x^2 + 5*x^4)*z2*H[1, 0, -1, x])/(3*(-1 + x^2)^2) + ((16*(112 - 101*x - 226*x^2 - 101*x^3 + 72*x^4))/(9*(-1 + x^2)^2) - (64*(-5 + 6*x^2 + 11*x^4)*z2)/(9*(-1 + x^2)^2))*H[1, 0, 0, x] - (64*(1 + x^2)^2*z2*H[1, 0, 1, x])/(3*(-1 + x^2)^2) + ((-64*(1 + x^2))/(3*(-1 + x^2)) + (128*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*H[1, 1, 0, x] + (2176*(1 + x^2)*H[-1, -1, -1, 0, x])/(3*(-1 + x^2)) - (32*(-115 - 18*x + 78*x^2 - 18*x^3 + 145*x^4)*H[-1, -1, 0, 0, x])/(9*(-1 + x^2)^2) - (1792*(1 + x^2)*H[-1, -1, 1, 0, x])/(9*(-1 + x^2)) - (32*(-127 - 36*x + 82*x^2 - 36*x^3 + 133*x^4)*H[-1, 0, -1, 0, x])/(9*(-1 + x^2)^2) + (16*(-149 - 54*x + 158*x^2 - 54*x^3 + 155*x^4)*H[-1, 0, 0, 0, x])/(9*(-1 + x^2)^2) + (32*(-47 - 12*x + 10*x^2 - 12*x^3 + 29*x^4)*H[-1, 0, 1, 0, x])/(9*(-1 + x^2)^2) - (1792*(1 + x^2)*H[-1, 1, -1, 0, x])/(9*(-1 + x^2)) + (128*(11 + 8*x + 11*x^2 + 8*x^3)*H[-1, 1, 0, 0, x])/(9*(-1 + x)*(1 + x)^2) + (640*(1 + x^2)*H[-1, 1, 1, 0, x])/(9*(-1 + x^2)) + (16*(143 + 198*x + 334*x^2 + 198*x^3 - 377*x^4)*H[0, -1, -1, 0, x])/(9*(-1 + x^2)^2) + (8*(65 + 85*x + 132*x^2 + 36*x^3 - 781*x^4 + 367*x^5)*H[0, -1, 0, 0, x])/(9*(-1 + x)^3*(1 + x)^2) + (64*(-15 - 18*x - 32*x^2 - 18*x^3 + 23*x^4)*H[0, -1, 1, 0, x])/(9*(-1 + x^2)^2) + (16*(46 + 11*x + 248*x^2 + 384*x^3 - 254*x^4 + 53*x^5)*H[0, 0, -1, 0, x])/(9*(-1 + x)^3*(1 + x)^2) - (16*(22 - 76*x + 137*x^2 + 309*x^3 - 218*x^4 + 8*x^5)*H[0, 0, 0, 0, x])/(9*(-1 + x)^3*(1 + x)^2) + (64*(-5 - x - 29*x^2 - 19*x^3 + 8*x^4 + 10*x^5)*H[0, 0, 1, 0, x])/(9*(-1 + x)^3*(1 + x)^2) + (64*(-15 - 18*x - 32*x^2 - 18*x^3 + 23*x^4)*H[0, 1, -1, 0, x])/(9*(-1 + x^2)^2) - (16*(87 - 150*x + 20*x^2 - 84*x^3 - 153*x^4 + 60*x^5)*H[0, 1, 0, 0, x])/(9*(-1 + x)^3*(1 + x)^2) - (64*(-5 - 6*x - 12*x^2 - 6*x^3 + 9*x^4)*H[0, 1, 1, 0, x])/(9*(-1 + x^2)^2) - (1792*(1 + x^2)*H[1, -1, -1, 0, x])/(9*(-1 + x^2)) + (128*(11 + 8*x + 11*x^2 + 8*x^3)*H[1, -1, 0, 0, x])/(9*(-1 + x)*(1 + x)^2) + (640*(1 + x^2)*H[1, -1, 1, 0, x])/(9*(-1 + x^2)) - (64*(52 - 21*x - 44*x^2 - 21*x^3 + 14*x^4)*H[1, 0, -1, 0, x])/(9*(-1 + x^2)^2) + (8*(443 - 222*x - 238*x^2 - 126*x^3 + 55*x^4)*H[1, 0, 0, 0, x])/(9*(-1 + x^2)^2) + (32*(47 - 12*x - 10*x^2 - 12*x^3 + 19*x^4)*H[1, 0, 1, 0, x])/(9*(-1 + x^2)^2) + (640*(1 + x^2)*H[1, 1, -1, 0, x])/(9*(-1 + x^2)) + (16*(67 - 42*x - 66*x^2 - 42*x^3 + 11*x^4)*H[1, 1, 0, 0, x])/(9*(-1 + x^2)^2) - (256*(1 + x^2)*H[1, 1, 1, 0, x])/(9*(-1 + x^2)) - (256*(1 + x^2)^2*H[-1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + (128*(3 + 4*x^2 + x^4)*H[-1, -1, 0, 0, 0, x])/(3*(-1 + x^2)^2) + (256*(1 + x^2)^2*H[-1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^2) - (640*(1 + x^2)^2*H[-1, 0, -1, -1, 0, x])/(3*(-1 + x^2)^2) + (128*(5 + 8*x^2 + 3*x^4)*H[-1, 0, -1, 0, 0, x])/(3*(-1 + x^2)^2) + (128*(1 + x^2)^2*H[-1, 0, -1, 1, 0, x])/(-1 + x^2)^2 + (64*(43 + 72*x^2 + 29*x^4)*H[-1, 0, 0, -1, 0, x])/(9*(-1 + x^2)^2) - (32*(59 + 72*x^2 + 13*x^4)*H[-1, 0, 0, 0, 0, x])/(9*(-1 + x^2)^2) - (256*(7 + 12*x^2 + 5*x^4)*H[-1, 0, 0, 1, 0, x])/(9*(-1 + x^2)^2) + (128*(1 + x^2)^2*H[-1, 0, 1, -1, 0, x])/(-1 + x^2)^2 - (256*(1 + x^2)^2*H[-1, 0, 1, 0, 0, x])/(3*(-1 + x^2)^2) - (128*(1 + x^2)^2*H[-1, 0, 1, 1, 0, x])/(3*(-1 + x^2)^2) + (256*(1 + x^2)^2*H[-1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - (256*(1 + x^2)^2*H[-1, 1, 0, 0, 0, x])/(3*(-1 + x^2)^2) - (256*(1 + x^2)^2*H[-1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^2) - (3712*(1 + x^2)^2*H[0, -1, -1, -1, 0, x])/(9*(-1 + x^2)^2) + (128*(-11 + 11*x - 34*x^2 + 52*x^3 - 32*x^4 + 32*x^5)*H[0, -1, -1, 0, 0, x])/(9*(-1 + x)^3*(1 + x)^2) + (1792*(1 + x^2)^2*H[0, -1, -1, 1, 0, x])/(9*(-1 + x^2)^2) + (64*(-21 + 21*x - 86*x^2 + 134*x^3 - 89*x^4 + 89*x^5)*H[0, -1, 0, -1, 0, x])/(9*(-1 + x)^3*(1 + x)^2) - (64*x^2*(-38 + 92*x - 65*x^2 + 65*x^3)*H[0, -1, 0, 0, 0, x])/(9*(-1 + x)^3*(1 + x)^2) - (128*(-6 + 6*x - 25*x^2 + 37*x^3 - 25*x^4 + 25*x^5)*H[0, -1, 0, 1, 0, x])/(9*(-1 + x)^3*(1 + x)^2) + (1792*(1 + x^2)^2*H[0, -1, 1, -1, 0, x])/(9*(-1 + x^2)^2) - (128*(11 + 19*x^2 + 8*x^4)*H[0, -1, 1, 0, 0, x])/(9*(-1 + x^2)^2) - (640*(1 + x^2)^2*H[0, -1, 1, 1, 0, x])/(9*(-1 + x^2)^2) + (64*(-15 + 15*x - 158*x^2 + 134*x^3 - 131*x^4 + 131*x^5)*H[0, 0, -1, -1, 0, x])/(9*(-1 + x)^3*(1 + x)^2) - (64*(-3 + 3*x - 89*x^2 + 95*x^3 - 89*x^4 + 89*x^5)*H[0, 0, -1, 0, 0, x])/(9*(-1 + x)^3*(1 + x)^2) - (64*(9 + 74*x^2 + 65*x^4)*H[0, 0, -1, 1, 0, x])/(9*(-1 + x^2)^2) - (64*(-3 + 3*x - 80*x^2 + 122*x^3 - 98*x^4 + 98*x^5)*H[0, 0, 0, -1, 0, x])/(9*(-1 + x)^3*(1 + x)^2) + (16*x^2*(-77 + 155*x - 116*x^2 + 116*x^3)*H[0, 0, 0, 0, 0, x])/(9*(-1 + x)^3*(1 + x)^2) + (64*(-3 + 3*x - 44*x^2 + 68*x^3 - 53*x^4 + 53*x^5)*H[0, 0, 0, 1, 0, x])/(9*(-1 + x)^3*(1 + x)^2) - (64*(9 + 74*x^2 + 65*x^4)*H[0, 0, 1, -1, 0, x])/(9*(-1 + x^2)^2) + (32*(-18 + 18*x - 79*x^2 + 97*x^3 - 70*x^4 + 70*x^5)*H[0, 0, 1, 0, 0, x])/(9*(-1 + x)^3*(1 + x)^2) + (64*(3 + 26*x^2 + 23*x^4)*H[0, 0, 1, 1, 0, x])/(9*(-1 + x^2)^2) + (1792*(1 + x^2)^2*H[0, 1, -1, -1, 0, x])/(9*(-1 + x^2)^2) - (128*(11 + 19*x^2 + 8*x^4)*H[0, 1, -1, 0, 0, x])/(9*(-1 + x^2)^2) - (640*(1 + x^2)^2*H[0, 1, -1, 1, 0, x])/(9*(-1 + x^2)^2) - (64*(-27 + 27*x - 32*x^2 + 92*x^3 - 35*x^4 + 35*x^5)*H[0, 1, 0, -1, 0, x])/(9*(-1 + x)^3*(1 + x)^2) + (32*(-39 + 39*x - 37*x^2 + 139*x^3 - 49*x^4 + 49*x^5)*H[0, 1, 0, 0, 0, x])/(9*(-1 + x)^3*(1 + x)^2) + (128*(-6 + 6*x - 13*x^2 + 25*x^3 - 13*x^4 + 13*x^5)*H[0, 1, 0, 1, 0, x])/(9*(-1 + x)^3*(1 + x)^2) - (640*(1 + x^2)^2*H[0, 1, 1, -1, 0, x])/(9*(-1 + x^2)^2) + (64*(-10 + 10*x - 5*x^2 + 23*x^3 - 4*x^4 + 4*x^5)*H[0, 1, 1, 0, 0, x])/(9*(-1 + x)^3*(1 + x)^2) + (256*(1 + x^2)^2*H[0, 1, 1, 1, 0, x])/(9*(-1 + x^2)^2) + (256*(1 + x^2)^2*H[1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - (256*(1 + x^2)^2*H[1, -1, 0, 0, 0, x])/(3*(-1 + x^2)^2) - (256*(1 + x^2)^2*H[1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^2) + (640*(1 + x^2)^2*H[1, 0, -1, -1, 0, x])/(3*(-1 + x^2)^2) - (256*(3 + 4*x^2 + x^4)*H[1, 0, -1, 0, 0, x])/(3*(-1 + x^2)^2) - (128*(1 + x^2)^2*H[1, 0, -1, 1, 0, x])/(-1 + x^2)^2 - (128*(29 + 36*x^2 + 7*x^4)*H[1, 0, 0, -1, 0, x])/(9*(-1 + x^2)^2) - (64*(-43 - 36*x^2 + 7*x^4)*H[1, 0, 0, 0, 0, x])/(9*(-1 + x^2)^2) + (128*(17 + 24*x^2 + 7*x^4)*H[1, 0, 0, 1, 0, x])/(9*(-1 + x^2)^2) - (128*(1 + x^2)^2*H[1, 0, 1, -1, 0, x])/(-1 + x^2)^2 + (128*(3 + 4*x^2 + x^4)*H[1, 0, 1, 0, 0, x])/(3*(-1 + x^2)^2) + (128*(1 + x^2)^2*H[1, 0, 1, 1, 0, x])/(3*(-1 + x^2)^2) - (256*(1 + x^2)^2*H[1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + (256*(1 + x^2)^2*H[1, 1, 0, 0, 0, x])/(3*(-1 + x^2)^2) + (256*(1 + x^2)^2*H[1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^2)) + nc^3*(-133949/2916 + ((-48*ln2^2*(1 + 2*x - 12*x^2 + 2*x^3 + x^4))/((-1 + x)^3*(1 + x)) + (66821 - 627744*x + 1961594*x^2 - 3516847*x^3 + 3459372*x^4 - 744352*x^5 - 3460394*x^6 + 6191292*x^7 - 5924909*x^8 + 3608380*x^9 - 1381416*x^10 + 267115*x^11)/(1620*(-1 + x)^3*(1 + x)^2*(1 - x + x^2)^3))*z2^2 + ((262213 - 1535146*x + 2038763*x^2 + 1189940*x^3 + 311123*x^4 + 1613486*x^5 - 1465427*x^6)*z2^3)/(2835*(-1 + x^2)^3) + ((3403 - 178868*x + 59081*x^2 - 156066*x^3 - 222340*x^4 + 15102*x^5 - 230071*x^6 + 24700*x^7 - 114581*x^8)*z3)/(324*(-1 + x - x^3 + x^4)^2) + ((1199 - 5130*x + 5583*x^2 - 4560*x^3 - 1569*x^4 + 9078*x^5 - 5953*x^6)*z3^2)/(6*(-1 + x^2)^3) + z2*((192*li4half*(1 + 2*x - 12*x^2 + 2*x^3 + x^4))/((-1 + x)^3*(1 + x)) + (8*ln2^4*(1 + 2*x - 12*x^2 + 2*x^3 + x^4))/((-1 + x)^3*(1 + x)) + (19869 + 52023*x + 73981*x^2 - 37714*x^3 + 88797*x^4 + 38179*x^5 - 21295*x^6)/(324*(-1 + x^2)^2*(1 - x + x^2)) + ((168*ln2*(1 + 2*x - 12*x^2 + 2*x^3 + x^4))/((-1 + x)^3*(1 + x)) + (339 + 4491*x - 6635*x^2 + 4467*x^3 + 8526*x^4 - 21350*x^5 + 17909*x^6 - 9981*x^7 + 2613*x^8 - 1891*x^9)/(18*(-1 + x)^3*(1 + x^3)^2))*z3) + ((1753 - 14689*x + 29439*x^2 - 39213*x^3 + 22500*x^4 + 10376*x^5 - 24895*x^6 + 23405*x^7 - 12111*x^8 + 5703*x^9)*z5)/(18*(-1 + x)^3*(1 + x^3)^2) + (((2053 - 1351*x + 354*x^2 - 4926*x^3 + 1769*x^4 - 1067*x^5)*z2^2)/(60*(-1 + x)^3*(1 + x)^2) + (2*(-435 + 681*x + 145*x^2 - 388*x^3 + 1855*x^4 - 1029*x^5 + 1275*x^6)*z3)/(9*(-1 + x^2)^2*(1 - x + x^2)) + z2*((1907 + 1134*x + 1907*x^2)/(27*(-1 + x^2)) + (2*(-101 - 8*x - 143*x^2 + 16*x^3 + 17*x^4 - 8*x^5 + 59*x^6)*z3)/(3*(-1 + x^2)^3)) - (2*(-38 + 9*x - 2*x^2 - 18*x^3 + 110*x^4 + 9*x^5 + 74*x^6)*z5)/(3*(-1 + x^2)^3))*H[-1, x] + ((-140*(1 + x^2)*z2)/(3*(-1 + x^2)) + (16*x*z2^2)/(5 - 5*x^2) - (352*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[-1, -1, x] + ((5684 - 1815*x + 5684*x^2)/(27 - 27*x^2) + ((5203 - 2773*x + 8567*x^2 - 3130*x^3 + 6135*x^4 - 341*x^5 + 899*x^6)*z2)/(18*(-1 + x^2)^2*(1 - x + x^2)) - ((658 + 181*x + 2038*x^2 - 362*x^3 + 1142*x^4 + 181*x^5 - 238*x^6)*z2^2)/(15*(-1 + x^2)^3) + ((-1729 + 2131*x - 618*x^2 + 6438*x^3 - 821*x^4 + 1223*x^5)*z3)/(18*(-1 + x)^3*(1 + x)^2))*H[-1, 0, x] + ((100*(1 + x^2)*z2)/(9*(-1 + x^2)) + (8*x*z2^2)/(5 - 5*x^2) + (128*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[-1, 1, x] + (((1249 + 149*x + 3513*x^2 - 1190*x^3 + 4553*x^4 - 891*x^5 + 2289*x^6)*z2)/(18*(-1 + x^2)^2*(1 - x + x^2)) + (4*(-56 + 15*x - 191*x^2 + 72*x^3 - 112*x^4 - 87*x^5 + 23*x^6)*z2^2)/(15*(-1 + x^2)^3) + (2*(321 - 1101*x + 2041*x^2 - 2025*x^3 + 636*x^4 + 1336*x^5 - 2575*x^6 + 2391*x^7 - 1251*x^8 + 371*x^9)*z3)/(9*(-1 + x)^3*(1 + x^3)^2))*H[0, -1, x] + ((-3*(1 - 5*x + 2*x^2 - 5*x^3 + x^4))/((-1 + x)^2*(1 - x + x^2)) - (6*(1 - x + x^2)*z2)/(-1 + x^2))*H[0, {6, 0}, 1]^2 + ((-6*(-1 + 2*x - 3*x^2 + 9*x^3 - 7*x^4 + 2*x^5)*z2^2)/(5*(-1 + x)^3*(1 + x)^2) - (12*(1 - 4*x + 14*x^2 - 27*x^3 + 40*x^4 - 33*x^5 + 23*x^6 - 10*x^7 + 4*x^8)*z3)/((-1 + x)^3*(1 + x)*(1 - x + x^2)^2))*H[0, {6, 0}, x] + ((12*(-1 + 2*x - 3*x^2 + 9*x^3 - 7*x^4 + 2*x^5)*z2^2)/(5*(-1 + x)^3*(1 + x)^2) + (24*(1 - 4*x + 14*x^2 - 27*x^3 + 40*x^4 - 33*x^5 + 23*x^6 - 10*x^7 + 4*x^8)*z3)/((-1 + x)^3*(1 + x)*(1 - x + x^2)^2))*H[0, {6, 1}, x] + ((100*(1 + x^2)*z2)/(9*(-1 + x^2)) + (16*(3 - 7*x + 3*x^2)*z2^2)/(5*(-1 + x^2)) + (128*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[1, -1, x] + ((-52*(1 + x^2)*z2)/(9*(-1 + x^2)) + (48*x*z2^2)/(5 - 5*x^2) - (16*(2 + 3*x + 10*x^2 + 3*x^3 + 2*x^4)*z3)/(3*(-1 + x^2)^2))*H[1, 1, x] + ((-6*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*z2^2)/(5*(-1 + x)^3*(1 + x)) - (36*(1 + x^2)*z3)/(-1 + x)^2)*H[1, {6, 0}, x] + ((12*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*z2^2)/(5*(-1 + x)^3*(1 + x)) + (72*(1 + x^2)*z3)/(-1 + x)^2)*H[1, {6, 1}, x] - (176*(1 - x + x^2)*z2^2*H[{6, 0}, 1, x])/(5*(-1 + x^2)) + (352*(1 - x + x^2)*z2^2*H[{6, 1}, 1, x])/(5*(-1 + x^2)) + ((2*(8687 + 1998*x + 8687*x^2))/(27*(-1 + x^2)) - (2*(431 + 606*x^2 + 175*x^4)*z2)/(3*(-1 + x^2)^2) - (4*(27 - 8*x + 81*x^2 + 16*x^3 + 81*x^4 - 8*x^5 + 27*x^6)*z3)/(3*(-1 + x^2)^3))*H[-1, -1, 0, x] + ((-2*(179 + 406*x^2 + 179*x^4)*z2)/(3*(-1 + x^2)^2) + (8*(1 + x + 3*x^2 - 2*x^3 + 3*x^4 + x^5 + x^6)*z3)/(-1 + x^2)^3)*H[-1, 0, -1, x] + ((-2*(-6688 + 3806*x - 11109*x^2 - 2212*x^3 + 1836*x^4 - 21506*x^5 + 20262*x^6 - 17918*x^7 + 5389*x^8))/(27*(-1 + x - x^3 + x^4)^2) - ((-89 + 648*x + 1974*x^2 + 504*x^3 + 1247*x^4)*z2)/(9*(-1 + x^2)^2) - (2*(-1 + 4*x + 29*x^2 - 8*x^3 + 61*x^4 + 4*x^5 + 31*x^6)*z3)/(3*(-1 + x^2)^3))*H[-1, 0, 0, x] + ((64*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2) - (8*(4 + x + 12*x^2 - 2*x^3 + 12*x^4 + x^5 + 4*x^6)*z3)/(-1 + x^2)^3)*H[-1, 0, 1, x] + ((-4*(565 + 72*x + 565*x^2))/(9*(-1 + x^2)) + (8*(41 - 12*x + 56*x^2 + 12*x^3 + 15*x^4)*z2)/(3*(-1 + x^2)^2) + (16*x*z3)/(3*(-1 + x^2)))*H[-1, 1, 0, x] + ((-854*(1 + x^2)^2*z2)/(9*(-1 + x^2)^2) + (176*(1 + x^2)^3*z3)/(3*(-1 + x^2)^3))*H[0, -1, -1, x] + ((13253 - 43210*x + 115579*x^2 - 223182*x^3 + 147400*x^4 + 8346*x^5 - 260873*x^6 + 217478*x^7 - 131671*x^8)/(162*(-1 + x - x^3 + x^4)^2) + ((-1125 + 5499*x - 14723*x^2 + 28599*x^3 - 39462*x^4 + 42454*x^5 - 34063*x^6 + 21627*x^7 - 8763*x^8 + 2477*x^9)*z2)/(18*(-1 + x)^3*(1 + x^3)^2) - (2*(61 - 72*x + 143*x^2 + 96*x^3 + 151*x^4 - 24*x^5 + 69*x^6)*z3)/(3*(-1 + x^2)^3))*H[0, -1, 0, x] + ((152*(1 + x^2)^2*z2)/(9*(-1 + x^2)^2) - (128*(1 + x^2)^3*z3)/(3*(-1 + x^2)^3))*H[0, -1, 1, x] + ((2*(-204 + 501*x - 2045*x^2 + 4623*x^3 - 8073*x^4 + 9895*x^5 - 9361*x^6 + 6723*x^7 - 3195*x^8 + 1028*x^9)*z2)/(9*(-1 + x)^3*(1 + x^3)^2) - (4*(21 + 6*x + 103*x^2 + 84*x^3 + 203*x^4 - 66*x^5 + 121*x^6)*z3)/(3*(-1 + x^2)^3))*H[0, 0, -1, x] + ((2886 + 21525*x + 19420*x^2 - 85121*x^3 - 41712*x^4 + 216628*x^5 - 379854*x^6 + 102365*x^7 + 88344*x^8 - 187357*x^9 + 52364*x^10)/(162*(-1 + x^2)^3*(1 - x + x^2)^2) - ((423 + 459*x + 197*x^2 - 11841*x^3 + 18222*x^4 - 31654*x^5 + 31057*x^6 - 42597*x^7 + 23901*x^8 - 14735*x^9)*z2)/(36*(-1 + x)^3*(1 + x^3)^2) + ((147 - 240*x + 769*x^2 + 1560*x^3 + 833*x^4 - 216*x^5 + 211*x^6)*z3)/(3*(-1 + x^2)^3))*H[0, 0, 0, x] + (-175/27 + (467*(1 + x^2)*H[0, x])/(54*(-1 + x^2)) - (14*(1 + x^2)^2*H[0, 0, x])/(3*(-1 + x^2)^2) + ((1 + x^2)^3*H[0, 0, 0, x])/(-1 + x^2)^3)/Ep^3 + ((2*(93 + 123*x + 230*x^2 - 86*x^3 + 281*x^4 - 65*x^5)*z2)/(9*(-1 + x)^3*(1 + x)^2) + (4*(-3 + 108*x + 55*x^2 + 432*x^3 + 263*x^4 - 348*x^5 + 205*x^6)*z3)/(3*(-1 + x^2)^3))*H[0, 0, 1, x] - (24*(-1 + 5*x - 8*x^2 + 16*x^3 - 13*x^4 + 5*x^5)*z3*H[0, 0, {6, 0}, x])/((-1 + x)^3*(1 + x)^2) + (((-851231 + 1560082*x - 1295121*x^2 - 1503734*x^3 + 4749528*x^4 - 4669594*x^5 + 3453669*x^6 - 1605778*x^7 + 731699*x^8)*z2)/(75*(-1 + x)^3*(1 + x)*(1 - x + x^2)^2) - (48*x*(3 - 7*x + 17*x^2 - 15*x^3 + 6*x^4)*z3)/((-1 + x)^3*(1 + x)^2))*H[0, 0, {6, 1}, 1] + (48*(-1 + 5*x - 8*x^2 + 16*x^3 - 13*x^4 + 5*x^5)*z3*H[0, 0, {6, 1}, x])/((-1 + x)^3*(1 + x)^2) + ((152*(1 + x^2)^2*z2)/(9*(-1 + x^2)^2) - (128*(1 + x^2)^3*z3)/(3*(-1 + x^2)^3))*H[0, 1, -1, x] + ((-10073 + 15178*x - 77392*x^2 + 126642*x^3 - 129814*x^4 + 24114*x^5 + 81584*x^6 - 92534*x^7 + 46375*x^8)/(162*(-1 + x - x^3 + x^4)^2) + (4*(144 - 945*x + 2347*x^2 - 3963*x^3 + 4602*x^4 - 4016*x^5 + 2606*x^6 - 1170*x^7 + 336*x^8 + 5*x^9)*z2)/(9*(-1 + x)^3*(1 + x^3)^2) + (2*(73 + 6*x + 239*x^2 + 12*x^3 + 115*x^4 + 78*x^5 - 51*x^6)*z3)/(3*(-1 + x^2)^3))*H[0, 1, 0, x] + ((16*(1 + x^2)^2*z2)/(9*(-1 + x^2)^2) + (16*(2 + 3*x + 30*x^2 + 42*x^3 + 30*x^4 + 3*x^5 + 2*x^6)*z3)/(3*(-1 + x^2)^3))*H[0, 1, 1, x] + (103*(1 + x^2)*z2*H[0, 1, {6, 0}, 1])/(2*(-1 + x)^2) + H[0, {6, 0}, 1]*(((1 - 5*x + 2*x^2 - 5*x^3 + x^4)*z2)/(3*(-1 + x)^2*(1 - x + x^2)) - (4*(37 - 192*x + 364*x^2 - 192*x^3 + 37*x^4)*z2^2)/(3*(-1 + x)^3*(1 + x)) - (157*(1 + x^2)*H[0, 0, {6, 1}, 1])/(-1 + x)^2 + (9*(1 + x^2)*H[0, 1, {6, 0}, 1])/(2*(-1 + x)^2)) - (48*x^2*z3*H[0, 1, {6, 0}, x])/((-1 + x)^3*(1 + x)) + (96*x^2*z3*H[0, 1, {6, 1}, x])/((-1 + x)^3*(1 + x)) + ((-4*(565 + 72*x + 565*x^2))/(9*(-1 + x^2)) + (8*(41 - 12*x + 56*x^2 + 12*x^3 + 15*x^4)*z2)/(3*(-1 + x^2)^2) - (32*(3 - 7*x + 3*x^2)*z3)/(3*(-1 + x^2)))*H[1, -1, 0, x] + ((128*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2) + (8*x*(5 - 14*x + 5*x^2)*z3)/((-1 + x)^3*(1 + x)))*H[1, 0, -1, x] + ((-5368 + 6162*x - 10083*x^2 - 1180*x^3 + 3938*x^4 - 12572*x^5 + 7581*x^6 - 5806*x^7 + 904*x^8)/(18*(-1 + x - x^3 + x^4)^2) + (2*(31 - 1623*x + 3383*x^2 - 4637*x^3 + 2828*x^4 - 148*x^5 - 1757*x^6 + 2183*x^7 - 1191*x^8 + 607*x^9)*z2)/(9*(-1 + x)^3*(1 + x^3)^2) + (4*(58 - 171*x + 193*x^2 + 57*x^3 - 79*x^4 + 14*x^5)*z3)/(3*(-1 + x)^3*(1 + x)^2))*H[1, 0, 0, x] + ((4*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2) + (8*(8 - 47*x + 94*x^2 - 47*x^3 + 8*x^4)*z3)/((-1 + x)^3*(1 + x)))*H[1, 0, 1, x] + (48*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*z3*H[1, 0, {6, 0}, x])/((-1 + x)^3*(1 + x)) - (96*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*z3*H[1, 0, {6, 1}, x])/((-1 + x)^3*(1 + x)) + ((292*(1 + x^2))/(3*(-1 + x^2)) + (8*(20 - 68*x + 135*x^2 - 171*x^3 + 137*x^4 - 71*x^5 - 17*x^6 + 43*x^7 - 32*x^8 + 6*x^9)*z2)/(3*(-1 + x)^3*(1 + x^3)^2) + (8*x*(5 + 2*x + 5*x^2)*z3)/(3*(-1 + x)^3*(1 + x)))*H[1, 1, 0, x] - (24*(1 - x + x^2)*z3*H[{6, 0}, 0, -1, x])/(-1 + x^2) + ((18*(2 - x + 2*x^2 - x^3 + 2*x^4)*z2)/((-1 + x)^3*(1 + x)) - (8*(1 - x + x^2)*z3)/(-1 + x^2))*H[{6, 0}, 0, 0, x] + (48*(1 - x + x^2)*z3*H[{6, 0}, 0, 1, x])/(-1 + x^2) - (72*(1 - x + x^2)*z3*H[{6, 0}, 0, {6, 0}, x])/(-1 + x^2) + (144*(1 - x + x^2)*z3*H[{6, 0}, 0, {6, 1}, x])/(-1 + x^2) - (16*(1 - x + x^2)*z3*H[{6, 0}, 1, 0, x])/(-1 + x^2) + (144*(1 + x^2)*z2*H[{6, 0}, {6, 1}, -1, 1])/(-1 + x)^2 - (144*(1 + x^2)*z2*H[{6, 0}, {6, 1}, {6, 1}, 1])/(-1 + x)^2 + (48*(1 - x + x^2)*z3*H[{6, 1}, 0, -1, x])/(-1 + x^2) + ((-36*(2 - x + 2*x^2 - x^3 + 2*x^4)*z2)/((-1 + x)^3*(1 + x)) + (16*(1 - x + x^2)*z3)/(-1 + x^2))*H[{6, 1}, 0, 0, x] - (96*(1 - x + x^2)*z3*H[{6, 1}, 0, 1, x])/(-1 + x^2) + (144*(1 - x + x^2)*z3*H[{6, 1}, 0, {6, 0}, x])/(-1 + x^2) - (288*(1 - x + x^2)*z3*H[{6, 1}, 0, {6, 1}, x])/(-1 + x^2) + (32*(1 - x + x^2)*z3*H[{6, 1}, 1, 0, x])/(-1 + x^2) - (6200*(1 + x^2)*H[-1, -1, -1, 0, x])/(9*(-1 + x^2)) + ((2*(-203 + 229*x + 969*x^2 - 1038*x^3 + 2449*x^4 - 1251*x^5 + 1277*x^6))/(3*(-1 + x^2)^2*(1 - x + x^2)) + (4*(1 + x^2)^2*(-209 + 47*x^2)*z2)/(3*(-1 + x^2)^3))*H[-1, -1, 0, 0, x] + (2680*(1 + x^2)*H[-1, -1, 1, 0, x])/(9*(-1 + x^2)) + ((-4509 + 3603*x - 3313*x^2 - 1562*x^3 + 5567*x^4 - 5277*x^5 + 4371*x^6)/(9*(-1 + x^2)^2*(1 - x + x^2)) - (4*(5 - 5*x + 47*x^2 + 10*x^3 + 79*x^4 - 5*x^5 + 37*x^6)*z2)/(3*(-1 + x^2)^3))*H[-1, 0, -1, 0, x] - (4*(1 + 2*x + 3*x^2 - 4*x^3 + 3*x^4 + 2*x^5 + x^6)*z2*H[-1, 0, 0, -1, x])/(-1 + x^2)^3 + ((-4055 + 2056*x + 7236*x^2 - 16371*x^3 + 20803*x^4 - 21284*x^5 + 14152*x^6 - 7721*x^7)/(18*(-1 + x)^3*(1 + x)^2*(1 - x + x^2)) - ((457 - 82*x + 1915*x^2 + 164*x^3 + 2075*x^4 - 82*x^5 + 617*x^6)*z2)/(3*(-1 + x^2)^3))*H[-1, 0, 0, 0, x] - (56*(1 + x^2)^3*z2*H[-1, 0, 0, 1, x])/(-1 + x^2)^3 + ((-16*(-220 + 145*x - 317*x^2 + 49*x^3 - 72*x^4 - 100*x^5 + 25*x^6))/(9*(-1 + x^2)^2*(1 - x + x^2)) - (8*(41 + 4*x + 83*x^2 - 8*x^3 + 43*x^4 + 4*x^5 + x^6)*z2)/(3*(-1 + x^2)^3))*H[-1, 0, 1, 0, x] + (2680*(1 + x^2)*H[-1, 1, -1, 0, x])/(9*(-1 + x^2)) + ((-8*(-215 + 161*x - 23*x^2 - 192*x^3 + 467*x^4 - 329*x^5 + 275*x^6))/(9*(-1 + x^2)^2*(1 - x + x^2)) - (320*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*H[-1, 1, 0, 0, x] - (1240*(1 + x^2)*H[-1, 1, 1, 0, x])/(9*(-1 + x^2)) + ((-3287 + 4685*x - 11599*x^2 + 9386*x^3 - 2719*x^4 - 4195*x^5 + 5593*x^6)/(9*(-1 + x^2)^2*(1 - x + x^2)) + (4*(1 + x^2)^2*(67 + 27*x^2)*z2)/(3*(-1 + x^2)^3))*H[0, -1, -1, 0, x] + (4*(29 + 111*x^2 + 111*x^4 + 29*x^6)*z2*H[0, -1, 0, -1, x])/(3*(-1 + x^2)^3) + (-(441 + 3262*x - 9597*x^2 + 10579*x^3 + 5438*x^4 - 24863*x^5 + 21743*x^6 + 12970*x^7 - 46171*x^8 + 51133*x^9 - 28950*x^10 + 9055*x^11)/(18*(-1 + x)^3*(1 + x)^2*(1 - x + x^2)^3) - (2*(165 - 108*x - 81*x^2 + 192*x^3 + 215*x^4 - 84*x^5 + 461*x^6)*z2)/(3*(-1 + x^2)^3))*H[0, -1, 0, 0, x] - (152*(1 + x^2)^3*z2*H[0, -1, 0, 1, x])/(3*(-1 + x^2)^3) + ((-4*(-567 - 1322*x^2 + 413*x^4))/(9*(-1 + x^2)^2) - (8*(41 - 12*x + 97*x^2 + 71*x^4 + 12*x^5 + 15*x^6)*z2)/(3*(-1 + x^2)^3))*H[0, -1, 1, 0, x] + (68*(1 + x^2)^3*z2*H[0, 0, -1, -1, x])/(-1 + x^2)^3 + ((-1100 + 7362*x - 29439*x^2 + 64410*x^3 - 95418*x^4 + 89977*x^5 - 51123*x^6 + 2742*x^7 + 19646*x^8 - 17075*x^9 + 6234*x^10 - 752*x^11)/(9*(-1 + x)^3*(1 + x)^2*(1 - x + x^2)^3) - ((-27 + 36*x + 415*x^2 + 936*x^3 + 815*x^4 - 396*x^5 + 373*x^6)*z2)/(3*(-1 + x^2)^3))*H[0, 0, -1, 0, x] - (56*(1 + x^2)^3*z2*H[0, 0, -1, 1, x])/(-1 + x^2)^3 - (2*(39 - 18*x + 329*x^2 - 36*x^3 + 589*x^4 + 54*x^5 + 299*x^6)*z2*H[0, 0, 0, -1, x])/(3*(-1 + x^2)^3) + ((1366 - 5714*x + 8291*x^2 - 11697*x^3 + 28048*x^4 - 73309*x^5 + 131356*x^6 - 162409*x^7 + 144634*x^8 - 89007*x^9 + 38603*x^10 - 9872*x^11 + 2014*x^12)/(18*(-1 + x)^4*(1 + x)^2*(1 - x + x^2)^3) - (4*(-12 - 54*x + 37*x^2 + 156*x^3 + 519*x^4 - 12*x^5 + 470*x^6)*z2)/(3*(-1 + x^2)^3))*H[0, 0, 0, 0, x] + (2*(81 + 72*x + 335*x^2 + 427*x^4 - 72*x^5 + 173*x^6)*z2*H[0, 0, 0, 1, x])/(3*(-1 + x^2)^3) - (56*(1 + x^2)^3*z2*H[0, 0, 1, -1, x])/(-1 + x^2)^3 + ((1069 - 4030*x + 15163*x^2 - 33965*x^3 + 57794*x^4 - 69587*x^5 + 65051*x^6 - 45410*x^7 + 25757*x^8 - 12451*x^9 + 5086*x^10 - 1597*x^11)/(9*(-1 + x)^3*(1 + x)^2*(1 - x + x^2)^3) - (2*(27 + 12*x + 85*x^2 - 72*x^3 + 281*x^4 + 156*x^5 + 223*x^6)*z2)/(3*(-1 + x^2)^3))*H[0, 0, 1, 0, x] + (8*(1 + x^2)^3*z2*H[0, 0, 1, 1, x])/(-1 + x^2)^3 + ((-4*(-567 - 1322*x^2 + 413*x^4))/(9*(-1 + x^2)^2) - (8*(41 - 12*x + 97*x^2 + 71*x^4 + 12*x^5 + 15*x^6)*z2)/(3*(-1 + x^2)^3))*H[0, 1, -1, 0, x] - (128*(1 + x^2)^3*z2*H[0, 1, 0, -1, x])/(3*(-1 + x^2)^3) + ((2*(680 - 1908*x + 4923*x^2 - 9339*x^3 + 15477*x^4 - 19006*x^5 + 17058*x^6 - 9264*x^7 + 1399*x^8 + 2273*x^9 - 1881*x^10 + 596*x^11))/(9*(-1 + x)^3*(1 + x)^2*(1 - x + x^2)^3) - (4*(-33 + 111*x + 267*x^2 + 6*x^3 + 353*x^4 + 27*x^5 + 53*x^6)*z2)/(3*(-1 + x^2)^3))*H[0, 1, 0, 0, x] + (1753/162 - (2*(-5 + 57*x^2)*z2)/(9*(-1 + x^2)) + (31*(1 + x^2)^2*z3)/(9*(-1 + x^2)^2) + ((-2671*(1 + x^2))/(162*(-1 + x^2)) + ((-29 + 262*x^2 + 291*x^4)*z2)/(18*(-1 + x^2)^2) - ((1 + x^2)^3*z3)/(-1 + x^2)^3)*H[0, x] + (20*(1 + x^2)*H[-1, 0, x])/(9*(-1 + x^2)) + ((37 + 240*x^2 - 45*x^4)/(9*(-1 + x^2)^2) - ((1 + x^2)^2*(-1 + 7*x^2)*z2)/(-1 + x^2)^3)*H[0, 0, x] - (62*(1 + x^2)*H[1, 0, x])/(9*(-1 + x^2)) + (22*(1 + x^2)^2*H[-1, 0, 0, x])/(3*(-1 + x^2)^2) - (29*(1 + x^2)^2*H[0, -1, 0, x])/(9*(-1 + x^2)^2) + ((-153 + 158*x^2 + 311*x^4)*H[0, 0, 0, x])/(18*(-1 + x^2)^2) + (80*(1 + x^2)^2*H[0, 1, 0, x])/(9*(-1 + x^2)^2) + (4*(1 + x^2)^2*H[1, 0, 0, x])/(-1 + x^2)^2 - (6*(1 + x^2)^3*H[-1, 0, 0, 0, x])/(-1 + x^2)^3 + (2*(1 + x^2)^3*H[0, 0, -1, 0, x])/(-1 + x^2)^3 + (2*(3 + x^2 - 7*x^4 - 5*x^6)*H[0, 0, 0, 0, x])/(-1 + x^2)^3 - (4*(1 + x^2)^3*H[0, 0, 1, 0, x])/(-1 + x^2)^3 - (4*(1 + x^2)^3*H[0, 1, 0, 0, x])/(-1 + x^2)^3)/Ep^2 - (4*(1 + x^2)^3*z2*H[0, 1, 0, 1, x])/(3*(-1 + x^2)^3) + ((4*(-239 - 594*x^2 + 213*x^4))/(9*(-1 + x^2)^2) - (16*(-10 + 6*x - 41*x^2 - 12*x^3 - 16*x^4 - 18*x^5 + 15*x^6)*z2)/(3*(-1 + x^2)^3))*H[0, 1, 1, 0, x] + (-(1 - 5*x + 2*x^2 - 5*x^3 + x^4)/(3*(-1 + x)^2*(1 - x + x^2)) + (4*(23 - 123*x + 236*x^2 - 123*x^3 + 23*x^4)*z2)/(3*(-1 + x)^3*(1 + x)))*H[0, {6, 0}, 0, 0, 1] - (36*(-1 + 2*x - 3*x^2 + 9*x^3 - 7*x^4 + 2*x^5)*z2*H[0, {6, 0}, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + (72*(-1 + 2*x - 3*x^2 + 9*x^3 - 7*x^4 + 2*x^5)*z2*H[0, {6, 1}, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + (2680*(1 + x^2)*H[1, -1, -1, 0, x])/(9*(-1 + x^2)) + ((-8*(-215 + 161*x - 23*x^2 - 192*x^3 + 467*x^4 - 329*x^5 + 275*x^6))/(9*(-1 + x^2)^2*(1 - x + x^2)) - (320*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2))*H[1, -1, 0, 0, x] - (1240*(1 + x^2)*H[1, -1, 1, 0, x])/(9*(-1 + x^2)) + ((-4*(-744 + 501*x - 365*x^2 - 568*x^3 + 615*x^4 - 479*x^5 + 236*x^6))/(9*(-1 + x^2)^2*(1 - x + x^2)) + (4*(-58 + 195*x - 265*x^2 - 9*x^3 + 19*x^4 + 22*x^5)*z2)/(3*(-1 + x)^3*(1 + x)^2))*H[1, 0, -1, 0, x] + (8*(6 - 13*x + 6*x^2)*z2*H[1, 0, 0, -1, x])/(-1 + x^2) + ((3099 - 8255*x + 10116*x^2 - 1422*x^3 - 9222*x^4 + 13260*x^5 - 7197*x^6 + 1565*x^7)/(9*(-1 + x)^3*(1 + x)^2*(1 - x + x^2)) - (2*(-302 + 699*x - 1013*x^2 + 1107*x^3 - 769*x^4 + 350*x^5)*z2)/(3*(-1 + x)^3*(1 + x)^2))*H[1, 0, 0, 0, x] + ((4*(-399 + 285*x - 269*x^2 - 190*x^3 + 183*x^4 - 167*x^5 + 53*x^6))/(9*(-1 + x^2)^2*(1 - x + x^2)) - (8*(-53 + 141*x - 194*x^2 + 42*x^3 - 13*x^4 + 29*x^5)*z2)/(3*(-1 + x)^3*(1 + x)^2))*H[1, 0, 1, 0, x] - (1240*(1 + x^2)*H[1, 1, -1, 0, x])/(9*(-1 + x^2)) + ((2*(-485 + 410*x - 170*x^2 - 282*x^3 + 734*x^4 - 494*x^5 + 419*x^6))/(9*(-1 + x^2)^2*(1 - x + x^2)) - (8*(-2 + 47*x - 73*x^2 - 17*x^3 - 5*x^4 + 2*x^5)*z2)/(3*(-1 + x)^3*(1 + x)^2))*H[1, 1, 0, 0, x] + ((568*(1 + x^2))/(9*(-1 + x^2)) - (16*x*z2)/(-1 + x^2))*H[1, 1, 1, 0, x] - (36*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*z2*H[1, {6, 0}, 0, 0, x])/((-1 + x)^3*(1 + x)) + (72*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*z2*H[1, {6, 1}, 0, 0, x])/((-1 + x)^3*(1 + x)) + ((6*(1 - 5*x + 2*x^2 - 5*x^3 + x^4))/((-1 + x)^2*(1 - x + x^2)) - (36*(1 - x + x^2)*z2)/(-1 + x^2))*H[{6, 0}, 0, -1, 0, x] - (36*(1 - x + x^2)*z2*H[{6, 0}, 0, 0, -1, x])/(-1 + x^2) + ((-4*(1 - 5*x + 2*x^2 - 5*x^3 + x^4))/((-1 + x)^2*(1 - x + x^2)) - (128*(1 - x + x^2)*z2)/(-1 + x^2))*H[{6, 0}, 0, 0, 0, x] + ((-3*(1 - 5*x + 2*x^2 - 5*x^3 + x^4))/((-1 + x)^2*(1 - x + x^2)) + (8*(1 - x + x^2)*z2)/(-1 + x^2))*H[{6, 0}, 0, 1, 0, x] + ((1 - 5*x + 2*x^2 - 5*x^3 + x^4)/((-1 + x)^2*(1 - x + x^2)) - (16*(1 - x + x^2)*z2)/(-1 + x^2))*H[{6, 0}, 1, 0, 0, x] - (32*(1 - x + x^2)*z2*H[{6, 0}, 1, 1, 0, x])/(-1 + x^2) + ((12*(1 - 5*x + 2*x^2 - 5*x^3 + x^4))/((-1 + x)^2*(1 - x + x^2)) + (24*(1 - x + x^2)*z2)/(-1 + x^2))*H[{6, 1}, 0, -1, 0, 1] + ((-12*(1 - 5*x + 2*x^2 - 5*x^3 + x^4))/((-1 + x)^2*(1 - x + x^2)) + (72*(1 - x + x^2)*z2)/(-1 + x^2))*H[{6, 1}, 0, -1, 0, x] - (72*(1 - x + x^2)*z2*H[{6, 1}, 0, 0, -1, 1])/(-1 + x^2) + (72*(1 - x + x^2)*z2*H[{6, 1}, 0, 0, -1, x])/(-1 + x^2) + ((8*(1 - 5*x + 2*x^2 - 5*x^3 + x^4))/((-1 + x)^2*(1 - x + x^2)) + (256*(1 - x + x^2)*z2)/(-1 + x^2))*H[{6, 1}, 0, 0, 0, x] + ((12*(1 - 5*x + 2*x^2 - 5*x^3 + x^4))/((-1 + x)^2*(1 - x + x^2)) - (8*(5 - 42*x + 92*x^2 - 42*x^3 + 5*x^4)*z2)/((-1 + x)^3*(1 + x)))*H[{6, 1}, 0, 0, 1, 1] + H[0, 1, x]*((2*(89 + 134*x^2 + 13*x^4)*z2)/(9*(-1 + x^2)^2) - (2*(-5049 + 7452*x - 6607*x^2 + 28312*x^3 + 23417*x^4 - 21708*x^5 + 24975*x^6)*z2^2)/(405*(-1 + x^2)^3) + (2*(-189 + 435*x - 805*x^2 + 1293*x^3 - 2190*x^4 + 3266*x^5 - 3107*x^6 + 2067*x^7 - 837*x^8 + 211*x^9)*z3)/(9*(-1 + x)^3*(1 + x^3)^2) - (16*x^2*z2*H[0, {6, 0}, 1])/(3*(-1 + x)^3*(1 + x)) + (48*x^2*H[0, {6, 0}, 1]^2)/((-1 + x)^3*(1 + x)) + (320*x^2*H[{6, 1}, 1]*H[0, 0, {6, 1}, 1])/((-1 + x)^3*(1 + x)) + (16*x^2*H[0, {6, 0}, 0, 0, 1])/(3*(-1 + x)^3*(1 + x)) - (192*x^2*H[{6, 1}, 0, -1, 0, 1])/((-1 + x)^3*(1 + x)) - (192*x^2*H[{6, 1}, 0, 0, 1, 1])/((-1 + x)^3*(1 + x))) + H[{6, 1}, 1]*(((570711 - 1046502*x + 873085*x^2 + 996042*x^3 - 3166352*x^4 + 3119510*x^5 - 2312117*x^6 + 1076966*x^7 - 491023*x^8)*z2^2)/(90*(-1 + x)^3*(1 + x)*(1 - x + x^2)^2) + (80*x*(3 - 7*x + 17*x^2 - 15*x^3 + 6*x^4)*z2*z3)/(3*(-1 + x)^3*(1 + x)^2) + ((-622091 + 1140502*x - 949281*x^2 - 1092074*x^3 + 3460608*x^4 - 3405334*x^5 + 2520609*x^6 - 1172758*x^7 + 534539*x^8)*z2*H[0, {6, 0}, 1])/(90*(-1 + x)^3*(1 + x)*(1 - x + x^2)^2) + (27*(1 + x^2)*H[0, {6, 0}, 1]^2)/(-1 + x)^2 + ((-20*(1 - 5*x + 2*x^2 - 5*x^3 + x^4))/((-1 + x)^2*(1 - x + x^2)) - (8*(25 - 102*x + 172*x^2 - 102*x^3 + 25*x^4)*z2)/((-1 + x)^3*(1 + x)))*H[0, 0, {6, 1}, 1] + (48*(1 - x + x^2)*z2*H[0, 1, {6, 0}, 1])/(-1 + x^2) - (4*(1 + x^2)*H[0, {6, 0}, 0, 0, 1])/(-1 + x)^2 - (144*(1 + x^2)*H[{6, 1}, 0, -1, 0, 1])/(-1 + x)^2 - (120*(1 + x^2)*H[{6, 1}, 0, 0, 1, 1])/(-1 + x)^2) + H[{6, 0}, 0, x]*((-14264*(1 - x + x^2)*z2^2)/(135*(-1 + x^2)) - (8*(1 - x + x^2)*z2*H[0, {6, 0}, 1])/(-1 + x^2) + (72*(1 - x + x^2)*H[0, {6, 0}, 1]^2)/(-1 + x^2) + (480*(1 - x + x^2)*H[{6, 1}, 1]*H[0, 0, {6, 1}, 1])/(-1 + x^2) + (8*(1 - x + x^2)*H[0, {6, 0}, 0, 0, 1])/(-1 + x^2) - (288*(1 - x + x^2)*H[{6, 1}, 0, -1, 0, 1])/(-1 + x^2) - (288*(1 - x + x^2)*H[{6, 1}, 0, 0, 1, 1])/(-1 + x^2)) + H[{6, 1}, 0, x]*((28528*(1 - x + x^2)*z2^2)/(135*(-1 + x^2)) + (16*(1 - x + x^2)*z2*H[0, {6, 0}, 1])/(-1 + x^2) - (144*(1 - x + x^2)*H[0, {6, 0}, 1]^2)/(-1 + x^2) - (960*(1 - x + x^2)*H[{6, 1}, 1]*H[0, 0, {6, 1}, 1])/(-1 + x^2) - (16*(1 - x + x^2)*H[0, {6, 0}, 0, 0, 1])/(-1 + x^2) + (576*(1 - x + x^2)*H[{6, 1}, 0, -1, 0, 1])/(-1 + x^2) + (576*(1 - x + x^2)*H[{6, 1}, 0, 0, 1, 1])/(-1 + x^2)) + H[1, 0, x]*((6761 - 25958*x + 32962*x^2 - 25958*x^3 + 6761*x^4)/(162*(-1 + x - x^3 + x^4)) + ((2109 - 8282*x + 12806*x^2 - 6685*x^3 - 5089*x^4 + 11534*x^5 - 7486*x^6 + 1741*x^7)*z2)/(9*(-1 + x)^3*(1 + x)^2*(1 - x + x^2)) + ((43648 - 77171*x + 103599*x^2 - 162513*x^3 + 97357*x^4 - 47936*x^5)*z2^2)/(405*(-1 + x)^3*(1 + x)^2) + ((571 + 57*x + 1049*x^2 - 1103*x^3 + 4154*x^4 - 5590*x^5 + 6841*x^6 - 5839*x^7 + 3585*x^8 - 1565*x^9)*z3)/(18*(-1 + x)^3*(1 + x^3)^2) + (16*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*z2*H[0, {6, 0}, 1])/(3*(-1 + x)^3*(1 + x)) - (48*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*H[0, {6, 0}, 1]^2)/((-1 + x)^3*(1 + x)) - (320*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*H[{6, 1}, 1]*H[0, 0, {6, 1}, 1])/((-1 + x)^3*(1 + x)) - (16*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*H[0, {6, 0}, 0, 0, 1])/(3*(-1 + x)^3*(1 + x)) + (192*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*H[{6, 1}, 0, -1, 0, 1])/((-1 + x)^3*(1 + x)) + (192*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*H[{6, 1}, 0, 0, 1, 1])/((-1 + x)^3*(1 + x))) + H[0, 0, x]*(-(11277 + 15615*x + 88053*x^2 + 11262*x^3 - 54337*x^4 + 157519*x^5 - 70453*x^6)/(324*(-1 + x^2)^2*(1 - x + x^2)) + ((-41 + 3083*x - 9624*x^2 + 9753*x^3 + 17931*x^4 - 81074*x^5 + 153572*x^6 - 191286*x^7 + 172709*x^8 - 115297*x^9 + 56504*x^10 - 18803*x^11 + 3725*x^12)*z2)/(18*(-1 + x)^4*(1 + x)^2*(1 - x + x^2)^3) - (2*(-8374 + 35278*x + 501*x^2 + 85622*x^3 + 135795*x^4 - 74606*x^5 + 126920*x^6)*z2^2)/(405*(-1 + x^2)^3) - ((185 - 2475*x + 6253*x^2 - 9001*x^3 + 8908*x^4 - 5384*x^5 + 3509*x^6 - 965*x^7 + 639*x^8 + 383*x^9)*z3)/(9*(-1 + x)^3*(1 + x^3)^2) - (8*(-1 + 5*x - 8*x^2 + 16*x^3 - 13*x^4 + 5*x^5)*z2*H[0, {6, 0}, 1])/(3*(-1 + x)^3*(1 + x)^2) + (24*(-1 + 5*x - 8*x^2 + 16*x^3 - 13*x^4 + 5*x^5)*H[0, {6, 0}, 1]^2)/((-1 + x)^3*(1 + x)^2) + (160*(-1 + 5*x - 8*x^2 + 16*x^3 - 13*x^4 + 5*x^5)*H[{6, 1}, 1]*H[0, 0, {6, 1}, 1])/((-1 + x)^3*(1 + x)^2) + (8*(-1 + 5*x - 8*x^2 + 16*x^3 - 13*x^4 + 5*x^5)*H[0, {6, 0}, 0, 0, 1])/(3*(-1 + x)^3*(1 + x)^2) - (96*(-1 + 5*x - 8*x^2 + 16*x^3 - 13*x^4 + 5*x^5)*H[{6, 1}, 0, -1, 0, 1])/((-1 + x)^3*(1 + x)^2) - (96*(-1 + 5*x - 8*x^2 + 16*x^3 - 13*x^4 + 5*x^5)*H[{6, 1}, 0, 0, 1, 1])/((-1 + x)^3*(1 + x)^2)) + ((6*(1 - 5*x + 2*x^2 - 5*x^3 + x^4))/((-1 + x)^2*(1 - x + x^2)) - (16*(1 - x + x^2)*z2)/(-1 + x^2))*H[{6, 1}, 0, 1, 0, x] + ((-2*(1 - 5*x + 2*x^2 - 5*x^3 + x^4))/((-1 + x)^2*(1 - x + x^2)) + (32*(1 - x + x^2)*z2)/(-1 + x^2))*H[{6, 1}, 1, 0, 0, x] + (64*(1 - x + x^2)*z2*H[{6, 1}, 1, 1, 0, x])/(-1 + x^2) - (2552*(1 + x^2)^2*H[-1, -1, -1, 0, 0, x])/(3*(-1 + x^2)^2) - (572*(1 + x^2)^2*H[-1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + (2*(-1141 + 565*x - 2362*x^2 + 1210*x^3 - 1221*x^4 + 645*x^5)*H[-1, -1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^2) - (320*(1 + x^2)^2*H[-1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^2) + (256*(1 + x^2)^2*H[-1, -1, 1, 0, 0, x])/(-1 + x^2)^2 + (4*(47 + 78*x^2 + 47*x^4)*H[-1, 0, -1, -1, 0, x])/(-1 + x^2)^2 - ((563 + 147*x + 3566*x^2 - 858*x^3 + 2263*x^4 - 1553*x^5)*H[-1, 0, -1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^2) - (640*(1 + x^2)^2*H[-1, 0, -1, 1, 0, x])/(3*(-1 + x^2)^2) - (4*(-169 + 493*x - 54*x^2 + 558*x^3 + 115*x^4 + 209*x^5)*H[-1, 0, 0, -1, 0, x])/(9*(-1 + x)^3*(1 + x)^2) + ((1499 + 4087*x + 9726*x^2 + 1854*x^3 + 5383*x^4 - 2101*x^5)*H[-1, 0, 0, 0, 0, x])/(9*(-1 + x)^3*(1 + x)^2) + (8*(-293 + 365*x - 492*x^2 + 636*x^3 - 199*x^4 + 271*x^5)*H[-1, 0, 0, 1, 0, x])/(9*(-1 + x)^3*(1 + x)^2) - (640*(1 + x^2)^2*H[-1, 0, 1, -1, 0, x])/(3*(-1 + x^2)^2) + ((-555 + 785*x + 714*x^2 + 842*x^3 + 721*x^4 - 491*x^5)*H[-1, 0, 1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^2) + (128*(1 + x^2)^2*H[-1, 0, 1, 1, 0, x])/(-1 + x^2)^2 + (256*(1 + x^2)^2*H[-1, 1, -1, 0, 0, x])/(-1 + x^2)^2 + (128*(1 + x^2)^2*H[-1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - (4*(-197 + 137*x - 244*x^2 + 220*x^3 - 95*x^4 + 35*x^5)*H[-1, 1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^2) + (160*(1 + x^2)^2*H[-1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^2) - (64*(1 + x^2)^2*H[-1, 1, 1, 0, 0, x])/(-1 + x^2)^2 + (4084*(1 + x^2)^2*H[0, -1, -1, -1, 0, x])/(9*(-1 + x^2)^2) + (2*(203 + 1347*x - 3643*x^2 + 8255*x^3 - 9422*x^4 + 11438*x^5 - 8135*x^6 + 6787*x^7 - 3123*x^8 + 1693*x^9)*H[0, -1, -1, 0, 0, x])/(9*(-1 + x)^3*(1 + x^3)^2) - (2896*(1 + x^2)^2*H[0, -1, -1, 1, 0, x])/(9*(-1 + x^2)^2) - (4*(-501 + 876*x - 2447*x^2 + 4395*x^3 - 7806*x^4 + 9274*x^5 - 9025*x^6 + 6093*x^7 - 2784*x^8 + 719*x^9)*H[0, -1, 0, -1, 0, x])/(9*(-1 + x)^3*(1 + x^3)^2) + (2*(477 - 3120*x + 7733*x^2 - 11649*x^3 + 10782*x^4 - 6718*x^5 + 565*x^6 + 2007*x^7 - 1530*x^8 + 283*x^9)*H[0, -1, 0, 0, 0, x])/(9*(-1 + x)^3*(1 + x^3)^2) + (16*(-117 + 276*x - 767*x^2 + 1461*x^3 - 2373*x^4 + 2821*x^5 - 2620*x^6 + 1830*x^7 - 837*x^8 + 254*x^9)*H[0, -1, 0, 1, 0, x])/(9*(-1 + x)^3*(1 + x^3)^2) - (2896*(1 + x^2)^2*H[0, -1, 1, -1, 0, x])/(9*(-1 + x^2)^2) + (8*(-173 + 357*x - 797*x^2 + 1093*x^3 - 1504*x^4 + 1324*x^5 - 1129*x^6 + 617*x^7 - 249*x^8 + 29*x^9)*H[0, -1, 1, 0, 0, x])/(9*(-1 + x)^3*(1 + x^3)^2) + (1600*(1 + x^2)^2*H[0, -1, 1, 1, 0, x])/(9*(-1 + x^2)^2) - (4*(-390 + 1713*x - 5273*x^2 + 10383*x^3 - 15171*x^4 + 17653*x^5 - 15541*x^6 + 11355*x^7 - 5475*x^8 + 2006*x^9)*H[0, 0, -1, -1, 0, x])/(9*(-1 + x)^3*(1 + x^3)^2) + (2*(-132 - 39*x - 1159*x^2 + 4737*x^3 - 8067*x^4 + 9053*x^5 - 5639*x^6 + 3441*x^7 - 879*x^8 + 772*x^9)*H[0, 0, -1, 0, 0, x])/(9*(-1 + x)^3*(1 + x^3)^2) + (4*(-297 + 513*x - 1742*x^2 + 1886*x^3 - 1301*x^4 + 1517*x^5)*H[0, 0, -1, 1, 0, x])/(9*(-1 + x)^3*(1 + x)^2) + ((153 + 525*x - 2111*x^2 + 4995*x^3 - 8844*x^4 + 11248*x^5 - 15547*x^6 + 14415*x^7 - 8409*x^8 + 2387*x^9)*H[0, 0, 0, -1, 0, x])/(9*(-1 + x)^3*(1 + x^3)^2) + ((-1215 + 3645*x - 13793*x^2 + 26853*x^3 - 35178*x^4 + 33322*x^5 - 25165*x^6 + 22041*x^7 - 12165*x^8 + 6839*x^9)*H[0, 0, 0, 0, 0, x])/(18*(-1 + x)^3*(1 + x^3)^2) - (4*(-21 + 78*x - 704*x^2 + 1881*x^3 - 3582*x^4 + 4270*x^5 - 4513*x^6 + 3420*x^7 - 1746*x^8 + 485*x^9)*H[0, 0, 0, 1, 0, x])/(9*(-1 + x)^3*(1 + x^3)^2) + (4*(-297 + 513*x - 1742*x^2 + 1886*x^3 - 1301*x^4 + 1517*x^5)*H[0, 0, 1, -1, 0, x])/(9*(-1 + x)^3*(1 + x)^2) - (2*(-393 + 1149*x - 4384*x^2 + 9894*x^3 - 14421*x^4 + 14351*x^5 - 8840*x^6 + 4134*x^7 - 825*x^8 + 505*x^9)*H[0, 0, 1, 0, 0, x])/(9*(-1 + x)^3*(1 + x^3)^2) - (4*(195 + 986*x^2 + 791*x^4)*H[0, 0, 1, 1, 0, x])/(9*(-1 + x^2)^2) - (2896*(1 + x^2)^2*H[0, 1, -1, -1, 0, x])/(9*(-1 + x^2)^2) + (8*(-173 + 357*x - 797*x^2 + 1093*x^3 - 1504*x^4 + 1324*x^5 - 1129*x^6 + 617*x^7 - 249*x^8 + 29*x^9)*H[0, 1, -1, 0, 0, x])/(9*(-1 + x)^3*(1 + x^3)^2) + (1600*(1 + x^2)^2*H[0, 1, -1, 1, 0, x])/(9*(-1 + x^2)^2) + (4*(-495 + 1107*x - 2597*x^2 + 4245*x^3 - 6528*x^4 + 7456*x^5 - 6799*x^6 + 4467*x^7 - 1941*x^8 + 509*x^9)*H[0, 1, 0, -1, 0, x])/(9*(-1 + x)^3*(1 + x^3)^2) - (4*(-66 + 153*x - 212*x^2 + 147*x^3 - 768*x^4 + 1228*x^5 - 2206*x^6 + 1632*x^7 - 879*x^8 + 17*x^9)*H[0, 1, 0, 0, 0, x])/(9*(-1 + x)^3*(1 + x^3)^2) - (8*(-183 + 456*x - 1081*x^2 + 1761*x^3 - 2517*x^4 + 2705*x^5 - 2342*x^6 + 1530*x^7 - 663*x^8 + 190*x^9)*H[0, 1, 0, 1, 0, x])/(9*(-1 + x)^3*(1 + x^3)^2) + (1600*(1 + x^2)^2*H[0, 1, 1, -1, 0, x])/(9*(-1 + x^2)^2) - (4*(-307 + 807*x - 1771*x^2 + 2561*x^3 - 3116*x^4 + 2744*x^5 - 2015*x^6 + 1123*x^7 - 423*x^8 + 109*x^9)*H[0, 1, 1, 0, 0, x])/(9*(-1 + x)^3*(1 + x^3)^2) - (784*(1 + x^2)^2*H[0, 1, 1, 1, 0, x])/(9*(-1 + x^2)^2) + (72*(-1091 + 2002*x - 1681*x^2 - 1874*x^3 + 6008*x^4 - 5934*x^5 + 4409*x^6 - 2058*x^7 + 939*x^8)*H[0, {6, 0}, 0, -1, 0, 1])/(25*(-1 + x)^3*(1 + x)*(1 - x + x^2)^2) - (24*(1 - 4*x + 14*x^2 - 27*x^3 + 40*x^4 - 33*x^5 + 23*x^6 - 10*x^7 + 4*x^8)*H[0, {6, 0}, 0, -1, 0, x])/((-1 + x)^3*(1 + x)*(1 - x + x^2)^2) + (16*(1 - 4*x + 14*x^2 - 27*x^3 + 40*x^4 - 33*x^5 + 23*x^6 - 10*x^7 + 4*x^8)*H[0, {6, 0}, 0, 0, 0, x])/((-1 + x)^3*(1 + x)*(1 - x + x^2)^2) - (3*(1 + x^2)*H[0, {6, 0}, 0, 1, 0, 1])/(2*(-1 + x)^2) + (12*(1 - 4*x + 14*x^2 - 27*x^3 + 40*x^4 - 33*x^5 + 23*x^6 - 10*x^7 + 4*x^8)*H[0, {6, 0}, 0, 1, 0, x])/((-1 + x)^3*(1 + x)*(1 - x + x^2)^2) + (32*(1 + x^2)*H[0, {6, 0}, 1, 0, 0, 1])/(-1 + x)^2 - (4*(1 - 4*x + 14*x^2 - 27*x^3 + 40*x^4 - 33*x^5 + 23*x^6 - 10*x^7 + 4*x^8)*H[0, {6, 0}, 1, 0, 0, x])/((-1 + x)^3*(1 + x)*(1 - x + x^2)^2) - (72*(-2157 + 3954*x - 3287*x^2 - 3798*x^3 + 12016*x^4 - 11818*x^5 + 8743*x^6 - 4066*x^7 + 1853*x^8)*H[0, {6, 1}, 0, -1, 0, 1])/(25*(-1 + x)^3*(1 + x)*(1 - x + x^2)^2) + H[{6, 0}, x]*((3*(2 - x + 2*x^2 - x^3 + 2*x^4)*z2^2)/(5*(-1 + x)^3*(1 + x)) + (3*(1 - 5*x + 2*x^2 - 5*x^3 + x^4)*z3)/((-1 + x)^2*(1 - x + x^2)) - (184*(1 - x + x^2)*z2*z3)/(-1 + x^2) + (3416*(1 - x + x^2)*z5)/(9*(-1 + x^2)) + H[{6, 1}, 1]*((-459368*(1 - x + x^2)*z2^2)/(45*(-1 + x^2)) + (55808*(1 - x + x^2)*z2*H[0, {6, 0}, 1])/(5*(-1 + x^2))) + (459368*(1 - x + x^2)*z2*H[0, 0, {6, 1}, 1])/(25*(-1 + x^2)) + (125568*(1 - x + x^2)*H[0, {6, 0}, 0, -1, 0, 1])/(25*(-1 + x^2)) - (251136*(1 - x + x^2)*H[0, {6, 1}, 0, -1, 0, 1])/(25*(-1 + x^2))) + H[{6, 1}, x]*((-6*(2 - x + 2*x^2 - x^3 + 2*x^4)*z2^2)/(5*(-1 + x)^3*(1 + x)) - (6*(1 - 5*x + 2*x^2 - 5*x^3 + x^4)*z3)/((-1 + x)^2*(1 - x + x^2)) + (368*(1 - x + x^2)*z2*z3)/(-1 + x^2) - (6832*(1 - x + x^2)*z5)/(9*(-1 + x^2)) + H[{6, 1}, 1]*((918736*(1 - x + x^2)*z2^2)/(45*(-1 + x^2)) - (111616*(1 - x + x^2)*z2*H[0, {6, 0}, 1])/(5*(-1 + x^2))) - (918736*(1 - x + x^2)*z2*H[0, 0, {6, 1}, 1])/(25*(-1 + x^2)) - (251136*(1 - x + x^2)*H[0, {6, 0}, 0, -1, 0, 1])/(25*(-1 + x^2)) + (502272*(1 - x + x^2)*H[0, {6, 1}, 0, -1, 0, 1])/(25*(-1 + x^2))) + H[1, x]*(((6037 + 56783*x - 157745*x^2 + 268063*x^3 - 235778*x^4 + 75326*x^5 + 47711*x^6 - 101617*x^7 + 61135*x^8 - 32875*x^9)*z2^2)/(540*(-1 + x)^3*(1 + x^3)^2) - (4*(-270 + 177*x - 92*x^2 - 325*x^3 + 255*x^4 - 170*x^5 + 77*x^6)*z3)/(9*(-1 + x^2)^2*(1 - x + x^2)) + z2*((254 + 144*x + 254*x^2)/(9 - 9*x^2) + (8*(41 + 20*x - 135*x^2 - 239*x^3 + 84*x^4 + x^5)*z3)/(3*(-1 + x)^3*(1 + x)^2)) - (2*(60 + 2483*x - 5155*x^2 - 4819*x^3 + 2243*x^4 + 156*x^5)*z5)/(9*(-1 + x)^3*(1 + x)^2) - (4*(1 + x^2)*z2*H[0, {6, 0}, 1])/(-1 + x)^2 + (36*(1 + x^2)*H[0, {6, 0}, 1]^2)/(-1 + x)^2 - (56*(1695 + 6236*x - 28878*x^2 + 6236*x^3 + 1695*x^4)*z2*H[0, 0, {6, 1}, 1])/(25*(-1 + x)^3*(1 + x)) + H[{6, 1}, 1]*((56*(1695 + 6236*x - 28878*x^2 + 6236*x^3 + 1695*x^4)*z2^2)/(45*(-1 + x)^3*(1 + x)) - (256*(45 + 166*x - 768*x^2 + 166*x^3 + 45*x^4)*z2*H[0, {6, 0}, 1])/(5*(-1 + x)^3*(1 + x)) + (240*(1 + x^2)*H[0, 0, {6, 1}, 1])/(-1 + x)^2) + (4*(1 + x^2)*H[0, {6, 0}, 0, 0, 1])/(-1 + x)^2 - (144*(1 + x^2)*H[{6, 1}, 0, -1, 0, 1])/(-1 + x)^2 - (144*(1 + x^2)*H[{6, 1}, 0, 0, 1, 1])/(-1 + x)^2 - (576*(45 + 166*x - 768*x^2 + 166*x^3 + 45*x^4)*H[0, {6, 0}, 0, -1, 0, 1])/(25*(-1 + x)^3*(1 + x)) + (1152*(45 + 166*x - 768*x^2 + 166*x^3 + 45*x^4)*H[0, {6, 1}, 0, -1, 0, 1])/(25*(-1 + x)^3*(1 + x))) + (48*(1 - 4*x + 14*x^2 - 27*x^3 + 40*x^4 - 33*x^5 + 23*x^6 - 10*x^7 + 4*x^8)*H[0, {6, 1}, 0, -1, 0, x])/((-1 + x)^3*(1 + x)*(1 - x + x^2)^2) - (32*(1 - 4*x + 14*x^2 - 27*x^3 + 40*x^4 - 33*x^5 + 23*x^6 - 10*x^7 + 4*x^8)*H[0, {6, 1}, 0, 0, 0, x])/((-1 + x)^3*(1 + x)*(1 - x + x^2)^2) - (24*(1 - 4*x + 14*x^2 - 27*x^3 + 40*x^4 - 33*x^5 + 23*x^6 - 10*x^7 + 4*x^8)*H[0, {6, 1}, 0, 1, 0, x])/((-1 + x)^3*(1 + x)*(1 - x + x^2)^2) + (8*(1 - 4*x + 14*x^2 - 27*x^3 + 40*x^4 - 33*x^5 + 23*x^6 - 10*x^7 + 4*x^8)*H[0, {6, 1}, 1, 0, 0, x])/((-1 + x)^3*(1 + x)*(1 - x + x^2)^2) + (256*(1 + x^2)^2*H[1, -1, -1, 0, 0, x])/(-1 + x^2)^2 + (128*(1 + x^2)^2*H[1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - (4*(-197 + 137*x - 244*x^2 + 220*x^3 - 95*x^4 + 35*x^5)*H[1, -1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^2) + (160*(1 + x^2)^2*H[1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^2) - (64*(1 + x^2)^2*H[1, -1, 1, 0, 0, x])/(-1 + x^2)^2 - (304*(1 + x^2)^2*H[1, 0, -1, -1, 0, x])/(3*(-1 + x^2)^2) + ((331 + 783*x + 318*x^2 - 434*x^3 + 1159*x^4 - 45*x^5)*H[1, 0, -1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^2) + (280*(1 + x^2)^2*H[1, 0, -1, 1, 0, x])/(3*(-1 + x^2)^2) - (8*(53 - 834*x + 1747*x^2 - 2758*x^3 + 1888*x^4 - 626*x^5 - 847*x^6 + 778*x^7 - 501*x^8 + 56*x^9)*H[1, 0, 0, -1, 0, x])/(9*(-1 + x)^3*(1 + x^3)^2) - ((881 + 7935*x - 17495*x^2 + 27845*x^3 - 15428*x^4 + 196*x^5 + 13685*x^6 - 11195*x^7 + 5667*x^8 - 1183*x^9)*H[1, 0, 0, 0, 0, x])/(9*(-1 + x)^3*(1 + x^3)^2) - (8*(-143 + 840*x - 1810*x^2 + 2701*x^3 - 2224*x^4 + 1172*x^5 + 79*x^6 - 274*x^7 + 228*x^8 + 7*x^9)*H[1, 0, 0, 1, 0, x])/(9*(-1 + x)^3*(1 + x^3)^2) + (280*(1 + x^2)^2*H[1, 0, 1, -1, 0, x])/(3*(-1 + x^2)^2) + ((281 - 1469*x + 3207*x^2 - 4161*x^3 + 2522*x^4 + 154*x^5 - 2297*x^6 + 1927*x^7 - 893*x^8 + 33*x^9)*H[1, 0, 1, 0, 0, x])/(3*(-1 + x)^3*(1 + x^3)^2) + (275/108 - (2*(-32 + 51*x - 45*x^2 - 51*x^3 + 227*x^4)*z2^2)/(15*(-1 + x^2)^2) + ((-334 + 432*x + 334*x^2 + 432*x^3 - 100*x^4)*z3)/(27*(-1 + x^2)^2) + z2*((128 + 108*x + 777*x^2)/(27*(-1 + x^2)) + (7*(1 + x^2)^3*z3)/(3*(-1 + x^2)^3)) + (2*(1 + x^2)^2*(-3 + 5*x^2)*z5)/(-1 + x^2)^3 + ((-10*(1 + x^2)*z2)/(3*(-1 + x^2)) + (4*x*z2^2)/(5*(-1 + x^2)) + (4*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[-1, x] + ((277 + 1152*x + 277*x^2)/(108*(-1 + x^2)) - ((593 + 864*x + 4484*x^2 - 864*x^3 + 2307*x^4)*z2)/(108*(-1 + x^2)^2) + (2*(-32 + 51*x - 77*x^2 + 182*x^4 - 51*x^5 + 227*x^6)*z2^2)/(15*(-1 + x^2)^3) - ((-73 + 361*x - 150*x^2 + 150*x^3 + 211*x^4 + 77*x^5)*z3)/(9*(-1 + x)^3*(1 + x)^2))*H[0, x] + ((14*(1 + x^2)*z2)/(3*(-1 + x^2)) + (4*x*z2^2)/(5*(-1 + x^2)) - (16*(1 + x^2)^2*z3)/(3*(-1 + x^2)^2))*H[1, x] + ((301 + 216*x + 301*x^2)/(27*(-1 + x^2)) + ((-19 - 6*x^2 + 13*x^4)*z2)/(3*(-1 + x^2)^2) + (2*(9 - 4*x + 27*x^2 + 8*x^3 + 27*x^4 - 4*x^5 + 9*x^6)*z3)/(3*(-1 + x^2)^3))*H[-1, 0, x] + ((3*(1 + x^2)^2*z2)/(-1 + x^2)^2 - (4*(1 + x^2)^3*z3)/(3*(-1 + x^2)^3))*H[0, -1, x] + ((565 - 936*x - 636*x^2 - 1368*x^3 + 567*x^4)/(54*(-1 + x^2)^2) + ((-5 + 41*x + 22*x^2 - 94*x^3 + 115*x^4 - 175*x^5)*z2)/(3*(-1 + x)^3*(1 + x)^2) + ((33 - 96*x + 43*x^2 - 13*x^4 + 96*x^5 - 23*x^6)*z3)/(3*(-1 + x^2)^3))*H[0, 0, x] + ((-28*(1 + x^2)^2*z2)/(3*(-1 + x^2)^2) + (16*(1 + x^2)^3*z3)/(3*(-1 + x^2)^3))*H[0, 1, x] + ((302*(1 + x^2))/(27*(-1 + x^2)) - (8*(-3 + 6*x + 7*x^2 - 6*x^3 + 10*x^4)*z2)/(3*(-1 + x^2)^2) + (8*x*z3)/(3 - 3*x^2))*H[1, 0, x] - (20*(1 + x^2)*H[-1, -1, 0, x])/(-1 + x^2) + ((-2*(107 + 48*x + 214*x^2 + 48*x^3 + 67*x^4))/(3*(-1 + x^2)^2) + (2*(1 + x^2)^2*(43 + 11*x^2)*z2)/(3*(-1 + x^2)^3))*H[-1, 0, 0, x] + (20*(1 + x^2)*H[-1, 1, 0, x])/(3*(-1 + x^2)) + ((-409 - 602*x^2 + 311*x^4)/(27*(-1 + x^2)^2) - (2*(-15 + x^2)*(1 + x^2)^2*z2)/(3*(-1 + x^2)^3))*H[0, -1, 0, x] + (2*(1 + x^2)^3*z2*H[0, 0, -1, x])/(3*(-1 + x^2)^3) + ((1557 + 648*x + 4318*x^2 + 1512*x^3 + 1609*x^4)/(54*(-1 + x^2)^2) + ((27 + 72*x + 257*x^2 + 817*x^4 - 72*x^5 + 587*x^6)*z2)/(6*(-1 + x^2)^3))*H[0, 0, 0, x] + (28*(1 + x^2)^3*z2*H[0, 0, 1, x])/(3*(-1 + x^2)^3) + ((-2*(133 + 410*x^2 + 205*x^4))/(27*(-1 + x^2)^2) + (8*(-3 + 6*x + 4*x^2 + 17*x^4 - 6*x^5 + 10*x^6)*z2)/(3*(-1 + x^2)^3))*H[0, 1, 0, x] + (20*(1 + x^2)*H[1, -1, 0, x])/(3*(-1 + x^2)) + ((2*(21 + 12*x + 38*x^2 + 12*x^3 + 13*x^4))/(3*(-1 + x^2)^2) + (8*(13 - 12*x + 26*x^2 - 12*x^3 + 13*x^4)*z2)/(3*(-1 + x^2)^2))*H[1, 0, 0, x] + (4*(1 + x^2)*H[1, 1, 0, x])/(3*(-1 + x^2)) + (164*(1 + x^2)^2*H[-1, -1, 0, 0, x])/(3*(-1 + x^2)^2) + (74*(1 + x^2)^2*H[-1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + ((247 - 103*x + 518*x^2 - 230*x^3 + 271*x^4 - 127*x^5)*H[-1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^2) - (40*(1 + x^2)^2*H[-1, 0, 1, 0, x])/(3*(-1 + x^2)^2) - (32*(1 + x^2)^2*H[-1, 1, 0, 0, x])/(-1 + x^2)^2 + (98*(1 + x^2)^2*H[0, -1, -1, 0, x])/(3*(-1 + x^2)^2) - ((79 + 48*x + 398*x^2 - 48*x^3 + 319*x^4)*H[0, -1, 0, 0, x])/(3*(-1 + x^2)^2) - (40*(1 + x^2)^2*H[0, -1, 1, 0, x])/(3*(-1 + x^2)^2) - (2*(-29 + 65*x - 102*x^2 + 126*x^3 - 49*x^4 + 85*x^5)*H[0, 0, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^2) + ((-1 + x - 214*x^2 + 22*x^3 - 149*x^4 - 43*x^5)*H[0, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^2) - (2*(-27 - 26*x^2 + x^4)*H[0, 0, 1, 0, x])/(3*(-1 + x^2)^2) - (40*(1 + x^2)^2*H[0, 1, -1, 0, x])/(3*(-1 + x^2)^2) + (2*(-35 + 11*x - 76*x^2 + 76*x^3 - 65*x^4 + 41*x^5)*H[0, 1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^2) - (8*(1 + x^2)^2*H[0, 1, 1, 0, x])/(3*(-1 + x^2)^2) - (32*(1 + x^2)^2*H[1, -1, 0, 0, x])/(-1 + x^2)^2 - (16*(1 + x^2)^2*H[1, 0, -1, 0, x])/(3*(-1 + x^2)^2) - (4*(49 - 43*x + 59*x^2 + x^3 - 14*x^4 + 20*x^5)*H[1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^2) - (20*(1 + x^2)^2*H[1, 0, 1, 0, x])/(3*(-1 + x^2)^2) + (8*(1 + x^2)^2*H[1, 1, 0, 0, x])/(-1 + x^2)^2 + (36*(1 + x^2)^3*H[-1, -1, 0, 0, 0, x])/(-1 + x^2)^3 + (16*x*H[-1, 0, -1, 0, 0, x])/(3*(-1 + x^2)) - (12*(1 + x^2)^3*H[-1, 0, 0, -1, 0, x])/(-1 + x^2)^3 - (4*(-25 + 4*x - 43*x^2 - 8*x^3 - 11*x^4 + 4*x^5 + 7*x^6)*H[-1, 0, 0, 0, 0, x])/(3*(-1 + x^2)^3) + (24*(1 + x^2)^3*H[-1, 0, 0, 1, 0, x])/(-1 + x^2)^3 + (8*(9 - 2*x + 27*x^2 + 4*x^3 + 27*x^4 - 2*x^5 + 9*x^6)*H[-1, 0, 1, 0, 0, x])/(3*(-1 + x^2)^3) - (40*(1 + x^2)^3*H[0, -1, -1, 0, 0, x])/(-1 + x^2)^3 - (52*(1 + x^2)^3*H[0, -1, 0, -1, 0, x])/(3*(-1 + x^2)^3) + (4*(13 + 36*x + 63*x^2 + 87*x^4 - 36*x^5 + 37*x^6)*H[0, -1, 0, 0, 0, x])/(3*(-1 + x^2)^3) + (40*(1 + x^2)^3*H[0, -1, 0, 1, 0, x])/(3*(-1 + x^2)^3) + (32*(1 + x^2)^3*H[0, -1, 1, 0, 0, x])/(-1 + x^2)^3 - (76*(1 + x^2)^3*H[0, 0, -1, -1, 0, x])/(3*(-1 + x^2)^3) + (2*(23 + 24*x + 189*x^2 + 309*x^4 - 24*x^5 + 143*x^6)*H[0, 0, -1, 0, 0, x])/(3*(-1 + x^2)^3) + (40*(1 + x^2)^3*H[0, 0, -1, 1, 0, x])/(3*(-1 + x^2)^3) + (2*(45 - 36*x + 155*x^2 + 175*x^4 + 36*x^5 + 65*x^6)*H[0, 0, 0, -1, 0, x])/(3*(-1 + x^2)^3) + ((75 + 77*x^2 + 249*x^4 + 247*x^6)*H[0, 0, 0, 0, 0, x])/(3*(-1 + x^2)^3) - (2*(1 + x^2)^2*(45 + 17*x^2)*H[0, 0, 0, 1, 0, x])/(3*(-1 + x^2)^3) + (40*(1 + x^2)^3*H[0, 0, 1, -1, 0, x])/(3*(-1 + x^2)^3) - (8*(11 + 6*x + 39*x^2 + 45*x^4 - 6*x^5 + 17*x^6)*H[0, 0, 1, 0, 0, x])/(3*(-1 + x^2)^3) + (8*(1 + x^2)^3*H[0, 0, 1, 1, 0, x])/(3*(-1 + x^2)^3) + (32*(1 + x^2)^3*H[0, 1, -1, 0, 0, x])/(-1 + x^2)^3 + (16*(1 + x^2)^3*H[0, 1, 0, -1, 0, x])/(3*(-1 + x^2)^3) + (2*(-71 - 12*x - 129*x^2 - 45*x^4 + 12*x^5 + 13*x^6)*H[0, 1, 0, 0, 0, x])/(3*(-1 + x^2)^3) + (20*(1 + x^2)^3*H[0, 1, 0, 1, 0, x])/(3*(-1 + x^2)^3) - (8*(1 + x^2)^3*H[0, 1, 1, 0, 0, x])/(-1 + x^2)^3 + (16*x*H[1, 0, -1, 0, 0, x])/(3*(-1 + x^2)) + (16*(13 - 11*x + 26*x^2 - 13*x^3 + 13*x^4)*H[1, 0, 0, 0, 0, x])/(3*(-1 + x^2)^2) + (16*x*H[1, 0, 1, 0, 0, x])/(3 - 3*x^2))/Ep - (136*(1 + x^2)^2*H[1, 0, 1, 1, 0, x])/(3*(-1 + x^2)^2) - (64*(1 + x^2)^2*H[1, 1, -1, 0, 0, x])/(-1 + x^2)^2 - (16*(2 + 3*x + 10*x^2 + 3*x^3 + 2*x^4)*H[1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^2) + (4*(-8 + 35*x - 83*x^2 + 228*x^3 - 356*x^4 + 468*x^5 - 410*x^6 + 317*x^7 - 133*x^8 + 50*x^9)*H[1, 1, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x^3)^2) - (40*(1 + x^2)^2*H[1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^2) + (8*(2 - x + 2*x^2 - x^3 + 2*x^4)*H[1, 1, 1, 0, 0, x])/(-1 + x^2)^2 - (72*(1 + x^2)*H[1, {6, 0}, 0, -1, 0, x])/(-1 + x)^2 + (48*(1 + x^2)*H[1, {6, 0}, 0, 0, 0, x])/(-1 + x)^2 + (36*(1 + x^2)*H[1, {6, 0}, 0, 1, 0, x])/(-1 + x)^2 - (12*(1 + x^2)*H[1, {6, 0}, 1, 0, 0, x])/(-1 + x)^2 + (144*(1 + x^2)*H[1, {6, 1}, 0, -1, 0, x])/(-1 + x)^2 - (96*(1 + x^2)*H[1, {6, 1}, 0, 0, 0, x])/(-1 + x)^2 - (72*(1 + x^2)*H[1, {6, 1}, 0, 1, 0, x])/(-1 + x)^2 + (24*(1 + x^2)*H[1, {6, 1}, 1, 0, 0, x])/(-1 + x)^2 - (36*(1 + x^2)*H[{6, 0}, 0, -1, 0, 0, 1])/(-1 + x)^2 - (24*(2 - x + 2*x^2 - x^3 + 2*x^4)*H[{6, 0}, 0, -1, 0, 0, x])/((-1 + x)^3*(1 + x)) - (60*(2 - x + 2*x^2 - x^3 + 2*x^4)*H[{6, 0}, 0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)) + (74*(2 - x + 2*x^2 - x^3 + 2*x^4)*H[{6, 0}, 0, 0, 0, 0, x])/((-1 + x)^3*(1 + x)) + (48*(2 - x + 2*x^2 - x^3 + 2*x^4)*H[{6, 0}, 0, 0, 1, 0, x])/((-1 + x)^3*(1 + x)) + (16*(2 - x + 2*x^2 - x^3 + 2*x^4)*H[{6, 0}, 0, 1, 0, 0, x])/((-1 + x)^3*(1 + x)) + (48*(2 - x + 2*x^2 - x^3 + 2*x^4)*H[{6, 1}, 0, -1, 0, 0, x])/((-1 + x)^3*(1 + x)) - (144*(1 + x^2)*H[{6, 1}, 0, -1, 0, 1, 1])/(-1 + x)^2 + (120*(2 - x + 2*x^2 - x^3 + 2*x^4)*H[{6, 1}, 0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)) - (148*(2 - x + 2*x^2 - x^3 + 2*x^4)*H[{6, 1}, 0, 0, 0, 0, x])/((-1 + x)^3*(1 + x)) - (96*(2 - x + 2*x^2 - x^3 + 2*x^4)*H[{6, 1}, 0, 0, 1, 0, x])/((-1 + x)^3*(1 + x)) - (32*(2 - x + 2*x^2 - x^3 + 2*x^4)*H[{6, 1}, 0, 1, 0, 0, x])/((-1 + x)^3*(1 + x)) + (60*(1 + x^2)*H[{6, 1}, 0, 1, 0, 1, 1])/(-1 + x)^2 - (12*(1 + x^2)*H[{6, 1}, 0, 1, 1, 0, 1])/(-1 + x)^2 + H[0, x]*(-(229163 + 986580*x + 229163*x^2)/(5832*(-1 + x^2)) - ((4598 + 33942*x - 155089*x^2 + 495589*x^3 - 919813*x^4 + 1353863*x^5 - 1191833*x^6 + 775733*x^7 - 306120*x^8 + 89456*x^9)*z2^2)/(810*(-1 + x)^3*(1 + x^3)^2) + ((-2351 + 19819*x - 32122*x^2 + 18932*x^3 + 17231*x^4 - 37666*x^5 + 26719*x^6 - 8240*x^7)*z3)/(27*(-1 + x)^3*(1 + x)^2*(1 - x + x^2)) + z2*(-(-5018 + 31402*x - 33267*x^2 + 19876*x^3 + 110151*x^4 - 129850*x^5 + 153924*x^6 - 13684*x^7 + 12281*x^8 + 21624*x^9 + 17889*x^10)/(162*(-1 + x^2)^3*(1 - x + x^2)^2) + ((973 - 2136*x + 1735*x^2 - 4992*x^3 - 2577*x^4 + 5640*x^5 - 3339*x^6)*z3)/(6*(-1 + x^2)^3)) + ((-8709 + 20064*x - 14857*x^2 + 70804*x^3 + 22355*x^4 - 58896*x^5 + 28503*x^6)*z5)/(27*(-1 + x^2)^3) + (12*(1 - 4*x + 14*x^2 - 27*x^3 + 40*x^4 - 33*x^5 + 23*x^6 - 10*x^7 + 4*x^8)*H[0, {6, 0}, 1]^2)/((-1 + x)^3*(1 + x)*(1 - x + x^2)^2) + (4*(-820008 + 2673594*x - 3735715*x^2 + 10238693*x^3 - 7807212*x^4 + 2673594*x^5)*z2*H[0, 0, {6, 1}, 1])/(225*(-1 + x)^3*(1 + x)^2) + (206*x^2*z2*H[0, 1, {6, 0}, 1])/(3*(-1 + x)^3*(1 + x)) + H[0, {6, 0}, 1]*((-4*(1 - 4*x + 14*x^2 - 27*x^3 + 40*x^4 - 33*x^5 + 23*x^6 - 10*x^7 + 4*x^8)*z2)/(3*(-1 + x)^3*(1 + x)*(1 - x + x^2)^2) - (628*x^2*H[0, 0, {6, 1}, 1])/(3*(-1 + x)^3*(1 + x)) + (6*x^2*H[0, 1, {6, 0}, 1])/((-1 + x)^3*(1 + x))) + (192*x^2*z2*H[{6, 0}, {6, 1}, -1, 1])/((-1 + x)^3*(1 + x)) - (192*x^2*z2*H[{6, 0}, {6, 1}, {6, 1}, 1])/((-1 + x)^3*(1 + x)) + (4*(1 - 4*x + 14*x^2 - 27*x^3 + 40*x^4 - 33*x^5 + 23*x^6 - 10*x^7 + 4*x^8)*H[0, {6, 0}, 0, 0, 1])/(3*(-1 + x)^3*(1 + x)*(1 - x + x^2)^2) - (48*(1 - 4*x + 14*x^2 - 27*x^3 + 40*x^4 - 33*x^5 + 23*x^6 - 10*x^7 + 4*x^8)*H[{6, 1}, 0, -1, 0, 1])/((-1 + x)^3*(1 + x)*(1 - x + x^2)^2) - (48*(1 - 4*x + 14*x^2 - 27*x^3 + 40*x^4 - 33*x^5 + 23*x^6 - 10*x^7 + 4*x^8)*H[{6, 1}, 0, 0, 1, 1])/((-1 + x)^3*(1 + x)*(1 - x + x^2)^2) + H[{6, 1}, 1]*((-2*(-546672 + 1782396*x - 2487253*x^2 + 6829019*x^3 - 5204808*x^4 + 1782396*x^5)*z2^2)/(135*(-1 + x)^3*(1 + x)^2) + (2*(-597888 + 1949184*x - 2722165*x^2 + 7466123*x^3 - 5692032*x^4 + 1949184*x^5)*z2*H[0, {6, 0}, 1])/(135*(-1 + x)^3*(1 + x)^2) + (36*x^2*H[0, {6, 0}, 1]^2)/((-1 + x)^3*(1 + x)) + (80*(1 - 4*x + 14*x^2 - 27*x^3 + 40*x^4 - 33*x^5 + 23*x^6 - 10*x^7 + 4*x^8)*H[0, 0, {6, 1}, 1])/((-1 + x)^3*(1 + x)*(1 - x + x^2)^2) - (16*x^2*H[0, {6, 0}, 0, 0, 1])/(3*(-1 + x)^3*(1 + x)) - (192*x^2*H[{6, 1}, 0, -1, 0, 1])/((-1 + x)^3*(1 + x)) - (160*x^2*H[{6, 1}, 0, 0, 1, 1])/((-1 + x)^3*(1 + x))) + (96*(-1038 + 3384*x - 4715*x^2 + 12973*x^3 - 9882*x^4 + 3384*x^5)*H[0, {6, 0}, 0, -1, 0, 1])/(25*(-1 + x)^3*(1 + x)^2) - (2*x^2*H[0, {6, 0}, 0, 1, 0, 1])/((-1 + x)^3*(1 + x)) + (128*x^2*H[0, {6, 0}, 1, 0, 0, 1])/(3*(-1 + x)^3*(1 + x)) - (96*(-2076 + 6768*x - 9455*x^2 + 25921*x^3 - 19764*x^4 + 6768*x^5)*H[0, {6, 1}, 0, -1, 0, 1])/(25*(-1 + x)^3*(1 + x)^2) - (48*x^2*H[{6, 0}, 0, -1, 0, 0, 1])/((-1 + x)^3*(1 + x)) - (192*x^2*H[{6, 1}, 0, -1, 0, 1, 1])/((-1 + x)^3*(1 + x)) + (80*x^2*H[{6, 1}, 0, 1, 0, 1, 1])/((-1 + x)^3*(1 + x)) - (16*x^2*H[{6, 1}, 0, 1, 1, 0, 1])/((-1 + x)^3*(1 + x))) - (216*(1 + x^2)^3*H[-1, -1, -1, 0, 0, 0, x])/(-1 + x^2)^3 + (64*x*H[-1, -1, 0, -1, 0, 0, x])/(3 - 3*x^2) + (72*(1 + x^2)^3*H[-1, -1, 0, 0, -1, 0, x])/(-1 + x^2)^3 + (8*(-155 + 8*x - 209*x^2 - 16*x^3 + 47*x^4 + 8*x^5 + 101*x^6)*H[-1, -1, 0, 0, 0, 0, x])/(3*(-1 + x^2)^3) - (144*(1 + x^2)^3*H[-1, -1, 0, 0, 1, 0, x])/(-1 + x^2)^3 - (16*(27 - 4*x + 81*x^2 + 8*x^3 + 81*x^4 - 4*x^5 + 27*x^6)*H[-1, -1, 0, 1, 0, 0, x])/(3*(-1 + x^2)^3) + (80*(9 - x + 27*x^2 + 2*x^3 + 27*x^4 - x^5 + 9*x^6)*H[-1, 0, -1, -1, 0, 0, x])/(3*(-1 + x^2)^3) + (8*(39 - 11*x + 117*x^2 + 22*x^3 + 117*x^4 - 11*x^5 + 39*x^6)*H[-1, 0, -1, 0, -1, 0, x])/(3*(-1 + x^2)^3) - (4*(82 - 11*x + 182*x^2 + 22*x^3 + 118*x^4 - 11*x^5 + 18*x^6)*H[-1, 0, -1, 0, 0, 0, x])/(-1 + x^2)^3 - (16*(15 - 4*x + 45*x^2 + 8*x^3 + 45*x^4 - 4*x^5 + 15*x^6)*H[-1, 0, -1, 0, 1, 0, x])/(3*(-1 + x^2)^3) - (32*(18 - x + 54*x^2 + 2*x^3 + 54*x^4 - x^5 + 18*x^6)*H[-1, 0, -1, 1, 0, 0, x])/(3*(-1 + x^2)^3) + (8*(19 - 2*x + 57*x^2 + 4*x^3 + 57*x^4 - 2*x^5 + 19*x^6)*H[-1, 0, 0, -1, -1, 0, x])/(-1 + x^2)^3 - (4*(51 - 8*x + 217*x^2 + 16*x^3 + 281*x^4 - 8*x^5 + 115*x^6)*H[-1, 0, 0, -1, 0, 0, x])/(-1 + x^2)^3 - (80*(1 + x^2)^3*H[-1, 0, 0, -1, 1, 0, x])/(-1 + x^2)^3 - (4*(101 - 25*x + 431*x^2 + 50*x^3 + 559*x^4 - 25*x^5 + 229*x^6)*H[-1, 0, 0, 0, -1, 0, x])/(3*(-1 + x^2)^3) - (2*(19 + 11*x + 665*x^2 - 22*x^3 + 953*x^4 + 11*x^5 + 307*x^6)*H[-1, 0, 0, 0, 0, 0, x])/(3*(-1 + x^2)^3) + (4*(5 - 16*x + 191*x^2 + 32*x^3 + 367*x^4 - 16*x^5 + 181*x^6)*H[-1, 0, 0, 0, 1, 0, x])/(3*(-1 + x^2)^3) - (80*(1 + x^2)^3*H[-1, 0, 0, 1, -1, 0, x])/(-1 + x^2)^3 + (16*(2 - x + 30*x^2 + 2*x^3 + 54*x^4 - x^5 + 26*x^6)*H[-1, 0, 0, 1, 0, 0, x])/(-1 + x^2)^3 - (16*(1 + x^2)^3*H[-1, 0, 0, 1, 1, 0, x])/(-1 + x^2)^3 - (32*(18 - x + 54*x^2 + 2*x^3 + 54*x^4 - x^5 + 18*x^6)*H[-1, 0, 1, -1, 0, 0, x])/(3*(-1 + x^2)^3) - (32*(3 - 2*x + 9*x^2 + 4*x^3 + 9*x^4 - 2*x^5 + 3*x^6)*H[-1, 0, 1, 0, -1, 0, x])/(3*(-1 + x^2)^3) + (4*(37 - 8*x + 95*x^2 + 16*x^3 + 79*x^4 - 8*x^5 + 21*x^6)*H[-1, 0, 1, 0, 0, 0, x])/(-1 + x^2)^3 - (8*(15 + 8*x + 45*x^2 - 16*x^3 + 45*x^4 + 8*x^5 + 15*x^6)*H[-1, 0, 1, 0, 1, 0, x])/(3*(-1 + x^2)^3) + (16*(9 - 2*x + 27*x^2 + 4*x^3 + 27*x^4 - 2*x^5 + 9*x^6)*H[-1, 0, 1, 1, 0, 0, x])/(3*(-1 + x^2)^3) + (32*x*H[-1, 1, 0, -1, 0, 0, x])/(3 - 3*x^2) - (32*(20 + x + 40*x^2 - x^3 + 20*x^4)*H[-1, 1, 0, 0, 0, 0, x])/(3*(-1 + x^2)^2) + (32*x*H[-1, 1, 0, 1, 0, 0, x])/(3*(-1 + x^2)) + (528*(1 + x^2)^3*H[0, -1, -1, -1, 0, 0, x])/(-1 + x^2)^3 + (440*(1 + x^2)^3*H[0, -1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^3) - (128*(7 + 9*x + 24*x^2 + 27*x^4 - 9*x^5 + 10*x^6)*H[0, -1, -1, 0, 0, 0, x])/(3*(-1 + x^2)^3) - (32*(1 + x^2)^3*H[0, -1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^3) - (256*(1 + x^2)^3*H[0, -1, -1, 1, 0, 0, x])/(-1 + x^2)^3 + (8*(1 + 27*x^2 + 27*x^4 + x^6)*H[0, -1, 0, -1, -1, 0, x])/(3*(-1 + x^2)^3) - (4*(61 + 216*x + 695*x^2 - 96*x^3 + 1087*x^4 - 120*x^5 + 453*x^6)*H[0, -1, 0, -1, 0, 0, x])/(3*(-1 + x^2)^3) + (112*(1 + x^2)^3*H[0, -1, 0, -1, 1, 0, x])/(3*(-1 + x^2)^3) - (4*(71 + 108*x + 265*x^2 + 293*x^4 - 108*x^5 + 99*x^6)*H[0, -1, 0, 0, -1, 0, x])/(3*(-1 + x^2)^3) - (8*(71 - 252*x - 240*x^2 + 144*x^3 - 215*x^4 + 108*x^5 + 96*x^6)*H[0, -1, 0, 0, 0, 0, x])/(3*(-1 + x^2)^3) + (16*(-4 + 12*x - 5*x^2 + 2*x^4 - 12*x^5 + 3*x^6)*H[0, -1, 0, 0, 1, 0, x])/(3*(-1 + x^2)^3) + (112*(1 + x^2)^3*H[0, -1, 0, 1, -1, 0, x])/(3*(-1 + x^2)^3) + (8*(-19 + 48*x + 139*x^2 - 48*x^3 + 287*x^4 + 129*x^6)*H[0, -1, 0, 1, 0, 0, x])/(3*(-1 + x^2)^3) - (208*(1 + x^2)^3*H[0, -1, 0, 1, 1, 0, x])/(3*(-1 + x^2)^3) - (256*(1 + x^2)^3*H[0, -1, 1, -1, 0, 0, x])/(-1 + x^2)^3 - (128*(1 + x^2)^3*H[0, -1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^3) + (8*(85 + 30*x + 201*x^2 + 147*x^4 - 30*x^5 + 31*x^6)*H[0, -1, 1, 0, 0, 0, x])/(3*(-1 + x^2)^3) - (160*(1 + x^2)^3*H[0, -1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^3) + (64*(1 + x^2)^3*H[0, -1, 1, 1, 0, 0, x])/(-1 + x^2)^3 + (40*(1 + x^2)^3*H[0, 0, -1, -1, -1, 0, x])/(-1 + x^2)^3 - (4*(99 - 92*x + 385*x^2 - 88*x^3 + 393*x^4 + 148*x^5 + 107*x^6)*H[0, 0, -1, -1, 0, 0, x])/(-1 + x^2)^3 + (48*(1 + x^2)^3*H[0, 0, -1, -1, 1, 0, x])/(-1 + x^2)^3 + (4*(-129 + 150*x - 439*x^2 + 300*x^3 - 251*x^4 - 354*x^5 + 59*x^6)*H[0, 0, -1, 0, -1, 0, x])/(3*(-1 + x^2)^3) - (4*(-225 + 219*x - 867*x^2 + 666*x^3 - 379*x^4 - 549*x^5 + 263*x^6)*H[0, 0, -1, 0, 0, 0, x])/(3*(-1 + x^2)^3) - (8*(-21 + 48*x - 35*x^2 + 168*x^3 + 113*x^4 - 168*x^5 + 127*x^6)*H[0, 0, -1, 0, 1, 0, x])/(3*(-1 + x^2)^3) + (48*(1 + x^2)^3*H[0, 0, -1, 1, -1, 0, x])/(-1 + x^2)^3 - (32*(-7 + 7*x - 23*x^2 + 14*x^3 - 15*x^4 - 17*x^5 + x^6)*H[0, 0, -1, 1, 0, 0, x])/(-1 + x^2)^3 - (80*(1 + x^2)^3*H[0, 0, -1, 1, 1, 0, x])/(-1 + x^2)^3 + (4*(-93 - 126*x - 115*x^2 + 36*x^3 + x^4 + 90*x^5 + 23*x^6)*H[0, 0, 0, -1, -1, 0, x])/(3*(-1 + x^2)^3) + (4*(84 + 81*x + 316*x^2 - 558*x^3 + 472*x^4 + 165*x^5 + 240*x^6)*H[0, 0, 0, -1, 0, 0, x])/(3*(-1 + x^2)^3) - (4*(-27 - 72*x + 107*x^2 + 295*x^4 + 72*x^5 + 161*x^6)*H[0, 0, 0, -1, 1, 0, x])/(3*(-1 + x^2)^3) + ((474 - 192*x + 1510*x^2 + 576*x^3 + 294*x^4 + 336*x^5 - 742*x^6)*H[0, 0, 0, 0, -1, 0, x])/(3*(-1 + x^2)^3) + ((90 + 14*x^2 - 538*x^4 - 462*x^6)*H[0, 0, 0, 0, 0, 0, x])/(-1 + x^2)^3 - (8*(51 + 15*x + 125*x^2 - 42*x^3 + 93*x^4 + 27*x^5 + 19*x^6)*H[0, 0, 0, 0, 1, 0, x])/(3*(-1 + x^2)^3) - (4*(-27 - 72*x + 107*x^2 + 295*x^4 + 72*x^5 + 161*x^6)*H[0, 0, 0, 1, -1, 0, x])/(3*(-1 + x^2)^3) - (8*(45 + 66*x + 113*x^2 - 246*x^3 + 296*x^4 + 42*x^5 + 228*x^6)*H[0, 0, 0, 1, 0, 0, x])/(3*(-1 + x^2)^3) + (4*(1 + x^2)^2*(27 + 167*x^2)*H[0, 0, 0, 1, 1, 0, x])/(3*(-1 + x^2)^3) + (48*(1 + x^2)^3*H[0, 0, 1, -1, -1, 0, x])/(-1 + x^2)^3 - (32*(-7 + 7*x - 23*x^2 + 14*x^3 - 15*x^4 - 17*x^5 + x^6)*H[0, 0, 1, -1, 0, 0, x])/(-1 + x^2)^3 - (80*(1 + x^2)^3*H[0, 0, 1, -1, 1, 0, x])/(-1 + x^2)^3 - (16*(3 + 6*x - 7*x^2 - 24*x^3 + x^4 - 6*x^5 + 11*x^6)*H[0, 0, 1, 0, -1, 0, x])/(3*(-1 + x^2)^3) - (4*(237 - 123*x + 759*x^2 - 174*x^3 + 589*x^4 + 285*x^5 + 67*x^6)*H[0, 0, 1, 0, 0, 0, x])/(3*(-1 + x^2)^3) + (8*(33 + 30*x + 97*x^2 + 84*x^3 + 155*x^4 - 90*x^5 + 91*x^6)*H[0, 0, 1, 0, 1, 0, x])/(3*(-1 + x^2)^3) - (80*(1 + x^2)^3*H[0, 0, 1, 1, -1, 0, x])/(-1 + x^2)^3 + (8*(-2 + 19*x - 27*x^2 + 77*x^3 - 65*x^4 + 18*x^5)*H[0, 0, 1, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + (48*(1 + x^2)^3*H[0, 0, 1, 1, 1, 0, x])/(-1 + x^2)^3 + (48*(-1 + 5*x - 8*x^2 + 16*x^3 - 13*x^4 + 5*x^5)*H[0, 0, {6, 0}, 0, -1, 0, 1])/((-1 + x)^3*(1 + x)^2) - (48*(-1 + 5*x - 8*x^2 + 16*x^3 - 13*x^4 + 5*x^5)*H[0, 0, {6, 0}, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^2) - (32*(-1 + 5*x - 8*x^2 + 16*x^3 - 13*x^4 + 5*x^5)*H[0, 0, {6, 0}, 0, 0, 0, 1])/((-1 + x)^3*(1 + x)^2) + (32*(-1 + 5*x - 8*x^2 + 16*x^3 - 13*x^4 + 5*x^5)*H[0, 0, {6, 0}, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^2) - (24*(-1 + 5*x - 8*x^2 + 16*x^3 - 13*x^4 + 5*x^5)*H[0, 0, {6, 0}, 0, 1, 0, 1])/((-1 + x)^3*(1 + x)^2) + (24*(-1 + 5*x - 8*x^2 + 16*x^3 - 13*x^4 + 5*x^5)*H[0, 0, {6, 0}, 0, 1, 0, x])/((-1 + x)^3*(1 + x)^2) + (8*(-1 + 5*x - 8*x^2 + 16*x^3 - 13*x^4 + 5*x^5)*H[0, 0, {6, 0}, 1, 0, 0, 1])/((-1 + x)^3*(1 + x)^2) - (8*(-1 + 5*x - 8*x^2 + 16*x^3 - 13*x^4 + 5*x^5)*H[0, 0, {6, 0}, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) - (96*(-1 + 5*x - 8*x^2 + 16*x^3 - 13*x^4 + 5*x^5)*H[0, 0, {6, 1}, 0, -1, 0, 1])/((-1 + x)^3*(1 + x)^2) + (96*(-1 + 5*x - 8*x^2 + 16*x^3 - 13*x^4 + 5*x^5)*H[0, 0, {6, 1}, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^2) + (64*(-1 + 5*x - 8*x^2 + 16*x^3 - 13*x^4 + 5*x^5)*H[0, 0, {6, 1}, 0, 0, 0, 1])/((-1 + x)^3*(1 + x)^2) - (64*(-1 + 5*x - 8*x^2 + 16*x^3 - 13*x^4 + 5*x^5)*H[0, 0, {6, 1}, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + (48*(-1 + 5*x - 8*x^2 + 16*x^3 - 13*x^4 + 5*x^5)*H[0, 0, {6, 1}, 0, 1, 0, 1])/((-1 + x)^3*(1 + x)^2) - (48*(-1 + 5*x - 8*x^2 + 16*x^3 - 13*x^4 + 5*x^5)*H[0, 0, {6, 1}, 0, 1, 0, x])/((-1 + x)^3*(1 + x)^2) - (16*(-1 + 5*x - 8*x^2 + 16*x^3 - 13*x^4 + 5*x^5)*H[0, 0, {6, 1}, 1, 0, 0, 1])/((-1 + x)^3*(1 + x)^2) + (16*(-1 + 5*x - 8*x^2 + 16*x^3 - 13*x^4 + 5*x^5)*H[0, 0, {6, 1}, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) - (256*(1 + x^2)^3*H[0, 1, -1, -1, 0, 0, x])/(-1 + x^2)^3 - (128*(1 + x^2)^3*H[0, 1, -1, 0, -1, 0, x])/(3*(-1 + x^2)^3) + (8*(85 + 30*x + 201*x^2 + 147*x^4 - 30*x^5 + 31*x^6)*H[0, 1, -1, 0, 0, 0, x])/(3*(-1 + x^2)^3) - (160*(1 + x^2)^3*H[0, 1, -1, 0, 1, 0, x])/(3*(-1 + x^2)^3) + (64*(1 + x^2)^3*H[0, 1, -1, 1, 0, 0, x])/(-1 + x^2)^3 + (304*(1 + x^2)^3*H[0, 1, 0, -1, -1, 0, x])/(3*(-1 + x^2)^3) + (4*(7 + 120*x + 53*x^2 - 144*x^3 + 133*x^4 - 72*x^5 + 87*x^6)*H[0, 1, 0, -1, 0, 0, x])/(3*(-1 + x^2)^3) - (280*(1 + x^2)^3*H[0, 1, 0, -1, 1, 0, x])/(3*(-1 + x^2)^3) - (4*(-53 + 42*x + 29*x^2 + 372*x^3 + 337*x^4 - 270*x^5 + 255*x^6)*H[0, 1, 0, 0, -1, 0, x])/(3*(-1 + x^2)^3) + (4*(-71 - 258*x - 615*x^2 + 336*x^3 - 421*x^4 - 150*x^5 + 123*x^6)*H[0, 1, 0, 0, 0, 0, x])/(3*(-1 + x^2)^3) + (4*(67 + 24*x + 257*x^2 + 312*x^3 + 325*x^4 - 168*x^5 + 135*x^6)*H[0, 1, 0, 0, 1, 0, x])/(3*(-1 + x^2)^3) - (280*(1 + x^2)^3*H[0, 1, 0, 1, -1, 0, x])/(3*(-1 + x^2)^3) - (8*(-70 + 45*x - 146*x^2 - 54*x^3 - 4*x^4 - 51*x^5 + 72*x^6)*H[0, 1, 0, 1, 0, 0, x])/(3*(-1 + x^2)^3) + (136*(1 + x^2)^3*H[0, 1, 0, 1, 1, 0, x])/(3*(-1 + x^2)^3) + (64*(1 + x^2)^3*H[0, 1, 1, -1, 0, 0, x])/(-1 + x^2)^3 + (16*(2 + 3*x + 30*x^2 + 42*x^3 + 30*x^4 + 3*x^5 + 2*x^6)*H[0, 1, 1, 0, -1, 0, x])/(3*(-1 + x^2)^3) - (4*(35 - 3*x + 69*x^2 + 78*x^3 + 105*x^4 - 27*x^5 + 71*x^6)*H[0, 1, 1, 0, 0, 0, x])/(3*(-1 + x^2)^3) + (40*(1 + x^2)^3*H[0, 1, 1, 0, 1, 0, x])/(3*(-1 + x^2)^3) + (8*(-2 + x + 2*x^2 + 14*x^3 + 2*x^4 + x^5 - 2*x^6)*H[0, 1, 1, 1, 0, 0, x])/(-1 + x^2)^3 + (96*(1 - x + x^2)*H[0, 1, {6, 0}, 0, -1, 0, 1])/(-1 + x^2) - (96*x^2*H[0, 1, {6, 0}, 0, -1, 0, x])/((-1 + x)^3*(1 + x)) - (64*(1 - x + x^2)*H[0, 1, {6, 0}, 0, 0, 0, 1])/(-1 + x^2) + (64*x^2*H[0, 1, {6, 0}, 0, 0, 0, x])/((-1 + x)^3*(1 + x)) - (48*(1 - x + x^2)*H[0, 1, {6, 0}, 0, 1, 0, 1])/(-1 + x^2) + (48*x^2*H[0, 1, {6, 0}, 0, 1, 0, x])/((-1 + x)^3*(1 + x)) + (16*(1 - x + x^2)*H[0, 1, {6, 0}, 1, 0, 0, 1])/(-1 + x^2) - (16*x^2*H[0, 1, {6, 0}, 1, 0, 0, x])/((-1 + x)^3*(1 + x)) - (192*(1 - x + x^2)*H[0, 1, {6, 1}, 0, -1, 0, 1])/(-1 + x^2) + (192*x^2*H[0, 1, {6, 1}, 0, -1, 0, x])/((-1 + x)^3*(1 + x)) + (128*(1 - x + x^2)*H[0, 1, {6, 1}, 0, 0, 0, 1])/(-1 + x^2) - (128*x^2*H[0, 1, {6, 1}, 0, 0, 0, x])/((-1 + x)^3*(1 + x)) + (96*(1 - x + x^2)*H[0, 1, {6, 1}, 0, 1, 0, 1])/(-1 + x^2) - (96*x^2*H[0, 1, {6, 1}, 0, 1, 0, x])/((-1 + x)^3*(1 + x)) - (32*(1 - x + x^2)*H[0, 1, {6, 1}, 1, 0, 0, 1])/(-1 + x^2) + (32*x^2*H[0, 1, {6, 1}, 1, 0, 0, x])/((-1 + x)^3*(1 + x)) - (48*(-1 + 2*x - 3*x^2 + 9*x^3 - 7*x^4 + 2*x^5)*H[0, {6, 0}, 0, -1, 0, 0, 1])/((-1 + x)^3*(1 + x)^2) + (48*(-1 + 2*x - 3*x^2 + 9*x^3 - 7*x^4 + 2*x^5)*H[0, {6, 0}, 0, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + (96*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*H[0, {6, 0}, 0, -1, 0, 1, 1])/((-1 + x)^3*(1 + x)) + (96*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*H[0, {6, 0}, 0, -1, 1, 0, 1])/((-1 + x)^3*(1 + x)) - (120*(-1 + 2*x - 3*x^2 + 9*x^3 - 7*x^4 + 2*x^5)*H[0, {6, 0}, 0, 0, -1, 0, 1])/((-1 + x)^3*(1 + x)^2) + (120*(-1 + 2*x - 3*x^2 + 9*x^3 - 7*x^4 + 2*x^5)*H[0, {6, 0}, 0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^2) + (148*(-1 + 2*x - 3*x^2 + 9*x^3 - 7*x^4 + 2*x^5)*H[0, {6, 0}, 0, 0, 0, 0, 1])/((-1 + x)^3*(1 + x)^2) - (148*(-1 + 2*x - 3*x^2 + 9*x^3 - 7*x^4 + 2*x^5)*H[0, {6, 0}, 0, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^2) - (64*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*H[0, {6, 0}, 0, 0, 0, 1, 1])/((-1 + x)^3*(1 + x)) + (32*(-5 + 10*x - 9*x^2 + 27*x^3 - 17*x^4 + 4*x^5)*H[0, {6, 0}, 0, 0, 1, 0, 1])/((-1 + x)^3*(1 + x)^2) - (96*(-1 + 2*x - 3*x^2 + 9*x^3 - 7*x^4 + 2*x^5)*H[0, {6, 0}, 0, 0, 1, 0, x])/((-1 + x)^3*(1 + x)^2) + (96*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*H[0, {6, 0}, 0, 1, -1, 0, 1])/((-1 + x)^3*(1 + x)) - (96*(1 - 2*x + x^2 - 3*x^3 + x^4)*H[0, {6, 0}, 0, 1, 0, 0, 1])/((-1 + x)^3*(1 + x)^2) - (32*(-1 + 2*x - 3*x^2 + 9*x^3 - 7*x^4 + 2*x^5)*H[0, {6, 0}, 0, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) - (48*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*H[0, {6, 0}, 0, 1, 0, 1, 1])/((-1 + x)^3*(1 + x)) - (96*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*H[0, {6, 0}, 0, 1, 1, 0, 1])/((-1 + x)^3*(1 + x)) + (96*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*H[0, {6, 0}, 1, 0, -1, 0, 1])/((-1 + x)^3*(1 + x)) - (64*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*H[0, {6, 0}, 1, 0, 0, 0, 1])/((-1 + x)^3*(1 + x)) + (16*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*H[0, {6, 0}, 1, 0, 0, 1, 1])/((-1 + x)^3*(1 + x)) - (32*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*H[0, {6, 0}, 1, 0, 1, 0, 1])/((-1 + x)^3*(1 + x)) + (32*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*H[0, {6, 0}, 1, 1, 0, 0, 1])/((-1 + x)^3*(1 + x)) + (96*(-1 + 2*x - 3*x^2 + 9*x^3 - 7*x^4 + 2*x^5)*H[0, {6, 1}, 0, -1, 0, 0, 1])/((-1 + x)^3*(1 + x)^2) - (96*(-1 + 2*x - 3*x^2 + 9*x^3 - 7*x^4 + 2*x^5)*H[0, {6, 1}, 0, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) - (192*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*H[0, {6, 1}, 0, -1, 0, 1, 1])/((-1 + x)^3*(1 + x)) - (192*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*H[0, {6, 1}, 0, -1, 1, 0, 1])/((-1 + x)^3*(1 + x)) + (240*(-1 + 2*x - 3*x^2 + 9*x^3 - 7*x^4 + 2*x^5)*H[0, {6, 1}, 0, 0, -1, 0, 1])/((-1 + x)^3*(1 + x)^2) - (240*(-1 + 2*x - 3*x^2 + 9*x^3 - 7*x^4 + 2*x^5)*H[0, {6, 1}, 0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)^2) - (296*(-1 + 2*x - 3*x^2 + 9*x^3 - 7*x^4 + 2*x^5)*H[0, {6, 1}, 0, 0, 0, 0, 1])/((-1 + x)^3*(1 + x)^2) + (296*(-1 + 2*x - 3*x^2 + 9*x^3 - 7*x^4 + 2*x^5)*H[0, {6, 1}, 0, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + (128*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*H[0, {6, 1}, 0, 0, 0, 1, 1])/((-1 + x)^3*(1 + x)) - (64*(-5 + 10*x - 9*x^2 + 27*x^3 - 17*x^4 + 4*x^5)*H[0, {6, 1}, 0, 0, 1, 0, 1])/((-1 + x)^3*(1 + x)^2) + (192*(-1 + 2*x - 3*x^2 + 9*x^3 - 7*x^4 + 2*x^5)*H[0, {6, 1}, 0, 0, 1, 0, x])/((-1 + x)^3*(1 + x)^2) - (192*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*H[0, {6, 1}, 0, 1, -1, 0, 1])/((-1 + x)^3*(1 + x)) + (192*(1 - 2*x + x^2 - 3*x^3 + x^4)*H[0, {6, 1}, 0, 1, 0, 0, 1])/((-1 + x)^3*(1 + x)^2) + (64*(-1 + 2*x - 3*x^2 + 9*x^3 - 7*x^4 + 2*x^5)*H[0, {6, 1}, 0, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + (96*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*H[0, {6, 1}, 0, 1, 0, 1, 1])/((-1 + x)^3*(1 + x)) + (192*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*H[0, {6, 1}, 0, 1, 1, 0, 1])/((-1 + x)^3*(1 + x)) - (192*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*H[0, {6, 1}, 1, 0, -1, 0, 1])/((-1 + x)^3*(1 + x)) + (128*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*H[0, {6, 1}, 1, 0, 0, 0, 1])/((-1 + x)^3*(1 + x)) - (32*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*H[0, {6, 1}, 1, 0, 0, 1, 1])/((-1 + x)^3*(1 + x)) + (64*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*H[0, {6, 1}, 1, 0, 1, 0, 1])/((-1 + x)^3*(1 + x)) - (64*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*H[0, {6, 1}, 1, 1, 0, 0, 1])/((-1 + x)^3*(1 + x)) + (64*(3 - 7*x + 3*x^2)*H[1, -1, 0, -1, 0, 0, x])/(3*(-1 + x^2)) - (64*(7 + 7*x + 20*x^2 - 7*x^3 + 13*x^4)*H[1, -1, 0, 0, 0, 0, x])/(3*(-1 + x^2)^2) - (64*(3 - 7*x + 3*x^2)*H[1, -1, 0, 1, 0, 0, x])/(3*(-1 + x^2)) - (16*(18 - 43*x + 26*x^2 - 43*x^3 + 18*x^4)*H[1, 0, -1, -1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)) - (8*(18 - 13*x - 58*x^2 - 13*x^3 + 18*x^4)*H[1, 0, -1, 0, -1, 0, x])/(3*(-1 + x)^3*(1 + x)) - (4*(-38 - x + 63*x^2 + 143*x^3 - 41*x^4 + 2*x^5)*H[1, 0, -1, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + (64*x*(7 - 20*x + 7*x^2)*H[1, 0, -1, 0, 1, 0, x])/(3*(-1 + x)^3*(1 + x)) + (32*x*(13 - 38*x + 13*x^2)*H[1, 0, -1, 1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)) + (16*(6 - 13*x + 6*x^2)*H[1, 0, 0, -1, -1, 0, x])/(-1 + x^2) - (16*(-5 + 9*x - 6*x^2 + 26*x^3 - 15*x^4 + 3*x^5)*H[1, 0, 0, -1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + (4*(188 - 589*x + 453*x^2 + 181*x^3 - 357*x^4 + 148*x^5)*H[1, 0, 0, 0, -1, 0, x])/(3*(-1 + x)^3*(1 + x)^2) + ((148 + 22*x - 456*x^2 + 842*x^3 - 604*x^4)*H[1, 0, 0, 0, 0, 0, x])/(3*(-1 + x^2)^2) + (8*(11 + 47*x + 78*x^2 - 254*x^3 + 249*x^4 - 119*x^5)*H[1, 0, 0, 0, 1, 0, x])/(3*(-1 + x)^3*(1 + x)^2) - (8*(-28 + 61*x - 93*x^2 + 35*x^3 - 19*x^4 + 20*x^5)*H[1, 0, 0, 1, 0, 0, x])/((-1 + x)^3*(1 + x)^2) + (32*x*(13 - 38*x + 13*x^2)*H[1, 0, 1, -1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)) + (16*(12 - 17*x + 12*x^2)*H[1, 0, 1, 0, -1, 0, x])/(3*(-1 + x^2)) - (4*(-36 + 123*x - 203*x^2 + 53*x^3 - 53*x^4 + 44*x^5)*H[1, 0, 1, 0, 0, 0, x])/((-1 + x)^3*(1 + x)^2) - (64*x*(4 - 11*x + 4*x^2)*H[1, 0, 1, 0, 1, 0, x])/(3*(-1 + x)^3*(1 + x)) + (8*(12 - 85*x + 182*x^2 - 85*x^3 + 12*x^4)*H[1, 0, 1, 1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)) + (96*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*H[1, 0, {6, 0}, 0, -1, 0, x])/((-1 + x)^3*(1 + x)) - (64*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*H[1, 0, {6, 0}, 0, 0, 0, x])/((-1 + x)^3*(1 + x)) - (48*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*H[1, 0, {6, 0}, 0, 1, 0, x])/((-1 + x)^3*(1 + x)) + (16*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*H[1, 0, {6, 0}, 1, 0, 0, x])/((-1 + x)^3*(1 + x)) - (192*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*H[1, 0, {6, 1}, 0, -1, 0, x])/((-1 + x)^3*(1 + x)) + (128*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*H[1, 0, {6, 1}, 0, 0, 0, x])/((-1 + x)^3*(1 + x)) + (96*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*H[1, 0, {6, 1}, 0, 1, 0, x])/((-1 + x)^3*(1 + x)) - (32*(1 - 3*x + 3*x^2 - 3*x^3 + x^4)*H[1, 0, {6, 1}, 1, 0, 0, x])/((-1 + x)^3*(1 + x)) + (32*x*(5 - 22*x + 5*x^2)*H[1, 1, 0, -1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)) + (32*x*(5 - 14*x + 5*x^2)*H[1, 1, 0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)) - (4*(-8 + 255*x - 455*x^2 - 231*x^3 + 47*x^4 + 8*x^5)*H[1, 1, 0, 0, 0, 0, x])/(3*(-1 + x)^3*(1 + x)^2) - (128*x*(1 - 3*x + x^2)*H[1, 1, 0, 0, 1, 0, x])/((-1 + x)^3*(1 + x)) - (8*x*(17 - 82*x + 17*x^2)*H[1, 1, 0, 1, 0, 0, x])/(3*(-1 + x)^3*(1 + x)) - (16*x*H[1, 1, 1, 0, 0, 0, x])/(-1 + x^2) + (48*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*H[1, {6, 0}, 0, -1, 0, 0, x])/((-1 + x)^3*(1 + x)) + (120*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*H[1, {6, 0}, 0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)) - (148*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*H[1, {6, 0}, 0, 0, 0, 0, x])/((-1 + x)^3*(1 + x)) - (96*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*H[1, {6, 0}, 0, 0, 1, 0, x])/((-1 + x)^3*(1 + x)) - (32*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*H[1, {6, 0}, 0, 1, 0, 0, x])/((-1 + x)^3*(1 + x)) - (96*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*H[1, {6, 1}, 0, -1, 0, 0, x])/((-1 + x)^3*(1 + x)) - (240*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*H[1, {6, 1}, 0, 0, -1, 0, x])/((-1 + x)^3*(1 + x)) + (296*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*H[1, {6, 1}, 0, 0, 0, 0, x])/((-1 + x)^3*(1 + x)) + (192*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*H[1, {6, 1}, 0, 0, 1, 0, x])/((-1 + x)^3*(1 + x)) + (64*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*H[1, {6, 1}, 0, 1, 0, 0, x])/((-1 + x)^3*(1 + x)) - (144*(1 - x + x^2)*H[{6, 0}, 0, -1, -1, 0, 0, 1])/(-1 + x^2) + (144*(1 - x + x^2)*H[{6, 0}, 0, -1, -1, 0, 0, x])/(-1 + x^2) - (120*(1 - x + x^2)*H[{6, 0}, 0, -1, 0, -1, 0, 1])/(-1 + x^2) + (120*(1 - x + x^2)*H[{6, 0}, 0, -1, 0, -1, 0, x])/(-1 + x^2) + (228*(1 - x + x^2)*H[{6, 0}, 0, -1, 0, 0, 0, 1])/(-1 + x^2) - (228*(1 - x + x^2)*H[{6, 0}, 0, -1, 0, 0, 0, x])/(-1 + x^2) + (48*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*H[{6, 0}, 0, -1, 0, 0, 1, 1])/((-1 + x)^3*(1 + x)) + (48*(3 - 12*x + 20*x^2 - 12*x^3 + 3*x^4)*H[{6, 0}, 0, -1, 0, 1, 0, 1])/((-1 + x)^3*(1 + x)) - (96*(1 - x + x^2)*H[{6, 0}, 0, -1, 0, 1, 0, x])/(-1 + x^2) + (48*(3 - 12*x + 20*x^2 - 12*x^3 + 3*x^4)*H[{6, 0}, 0, -1, 1, 0, 0, 1])/((-1 + x)^3*(1 + x)) - (96*(1 - x + x^2)*H[{6, 0}, 0, -1, 1, 0, 0, x])/(-1 + x^2) + (72*(1 - x + x^2)*H[{6, 0}, 0, 0, -1, -1, 0, 1])/(-1 + x^2) - (72*(1 - x + x^2)*H[{6, 0}, 0, 0, -1, -1, 0, x])/(-1 + x^2) + (84*(1 - x + x^2)*H[{6, 0}, 0, 0, -1, 0, 0, 1])/(-1 + x^2) - (84*(1 - x + x^2)*H[{6, 0}, 0, 0, -1, 0, 0, x])/(-1 + x^2) + (120*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*H[{6, 0}, 0, 0, -1, 0, 1, 1])/((-1 + x)^3*(1 + x)) + (120*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*H[{6, 0}, 0, 0, -1, 1, 0, 1])/((-1 + x)^3*(1 + x)) + (224*(1 - x + x^2)*H[{6, 0}, 0, 0, 0, -1, 0, 1])/(-1 + x^2) - (224*(1 - x + x^2)*H[{6, 0}, 0, 0, 0, -1, 0, x])/(-1 + x^2) + (88*(1 - x + x^2)*H[{6, 0}, 0, 0, 0, 0, 0, 1])/(-1 + x^2) - (88*(1 - x + x^2)*H[{6, 0}, 0, 0, 0, 0, 0, x])/(-1 + x^2) - (148*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*H[{6, 0}, 0, 0, 0, 0, 1, 1])/((-1 + x)^3*(1 + x)) - (4*(77 - 342*x + 604*x^2 - 342*x^3 + 77*x^4)*H[{6, 0}, 0, 0, 0, 1, 0, 1])/((-1 + x)^3*(1 + x)) + (160*(1 - x + x^2)*H[{6, 0}, 0, 0, 0, 1, 0, x])/(-1 + x^2) + (120*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*H[{6, 0}, 0, 0, 1, -1, 0, 1])/((-1 + x)^3*(1 + x)) - (4*(45 - 246*x + 476*x^2 - 246*x^3 + 45*x^4)*H[{6, 0}, 0, 0, 1, 0, 0, 1])/((-1 + x)^3*(1 + x)) + (32*(1 - x + x^2)*H[{6, 0}, 0, 0, 1, 0, 0, x])/(-1 + x^2) - (96*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*H[{6, 0}, 0, 0, 1, 0, 1, 1])/((-1 + x)^3*(1 + x)) - (192*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*H[{6, 0}, 0, 0, 1, 1, 0, 1])/((-1 + x)^3*(1 + x)) + (48*(3 - 12*x + 20*x^2 - 12*x^3 + 3*x^4)*H[{6, 0}, 0, 1, -1, 0, 0, 1])/((-1 + x)^3*(1 + x)) - (96*(1 - x + x^2)*H[{6, 0}, 0, 1, -1, 0, 0, x])/(-1 + x^2) + (24*(7 - 36*x + 68*x^2 - 36*x^3 + 7*x^4)*H[{6, 0}, 0, 1, 0, -1, 0, 1])/((-1 + x)^3*(1 + x)) - (48*(1 - x + x^2)*H[{6, 0}, 0, 1, 0, -1, 0, x])/(-1 + x^2) - (4*(63 - 300*x + 548*x^2 - 300*x^3 + 63*x^4)*H[{6, 0}, 0, 1, 0, 0, 0, 1])/((-1 + x)^3*(1 + x)) + (104*(1 - x + x^2)*H[{6, 0}, 0, 1, 0, 0, 0, x])/(-1 + x^2) - (32*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*H[{6, 0}, 0, 1, 0, 0, 1, 1])/((-1 + x)^3*(1 + x)) - (16*(11 - 57*x + 108*x^2 - 57*x^3 + 11*x^4)*H[{6, 0}, 0, 1, 0, 1, 0, 1])/((-1 + x)^3*(1 + x)) + (48*(1 - x + x^2)*H[{6, 0}, 0, 1, 0, 1, 0, x])/(-1 + x^2) - (16*(7 - 33*x + 60*x^2 - 33*x^3 + 7*x^4)*H[{6, 0}, 0, 1, 1, 0, 0, 1])/((-1 + x)^3*(1 + x)) + (48*(1 - x + x^2)*H[{6, 0}, 0, 1, 1, 0, 0, x])/(-1 + x^2) + (144*(1 - x + x^2)*H[{6, 0}, 0, {6, 0}, 0, -1, 0, 1])/(-1 + x^2) - (144*(1 - x + x^2)*H[{6, 0}, 0, {6, 0}, 0, -1, 0, x])/(-1 + x^2) - (96*(1 - x + x^2)*H[{6, 0}, 0, {6, 0}, 0, 0, 0, 1])/(-1 + x^2) + (96*(1 - x + x^2)*H[{6, 0}, 0, {6, 0}, 0, 0, 0, x])/(-1 + x^2) - (72*(1 - x + x^2)*H[{6, 0}, 0, {6, 0}, 0, 1, 0, 1])/(-1 + x^2) + (72*(1 - x + x^2)*H[{6, 0}, 0, {6, 0}, 0, 1, 0, x])/(-1 + x^2) + (24*(1 - x + x^2)*H[{6, 0}, 0, {6, 0}, 1, 0, 0, 1])/(-1 + x^2) - (24*(1 - x + x^2)*H[{6, 0}, 0, {6, 0}, 1, 0, 0, x])/(-1 + x^2) - (288*(1 - x + x^2)*H[{6, 0}, 0, {6, 1}, 0, -1, 0, 1])/(-1 + x^2) + (288*(1 - x + x^2)*H[{6, 0}, 0, {6, 1}, 0, -1, 0, x])/(-1 + x^2) + (192*(1 - x + x^2)*H[{6, 0}, 0, {6, 1}, 0, 0, 0, 1])/(-1 + x^2) - (192*(1 - x + x^2)*H[{6, 0}, 0, {6, 1}, 0, 0, 0, x])/(-1 + x^2) + (144*(1 - x + x^2)*H[{6, 0}, 0, {6, 1}, 0, 1, 0, 1])/(-1 + x^2) - (144*(1 - x + x^2)*H[{6, 0}, 0, {6, 1}, 0, 1, 0, x])/(-1 + x^2) - (48*(1 - x + x^2)*H[{6, 0}, 0, {6, 1}, 1, 0, 0, 1])/(-1 + x^2) + (48*(1 - x + x^2)*H[{6, 0}, 0, {6, 1}, 1, 0, 0, x])/(-1 + x^2) + (48*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*H[{6, 0}, 1, 0, -1, 0, 0, 1])/((-1 + x)^3*(1 + x)) + (8*(23 - 114*x + 212*x^2 - 114*x^3 + 23*x^4)*H[{6, 0}, 1, 0, 0, -1, 0, 1])/((-1 + x)^3*(1 + x)) - (64*(1 - x + x^2)*H[{6, 0}, 1, 0, 0, -1, 0, x])/(-1 + x^2) - (4*(41 - 234*x + 460*x^2 - 234*x^3 + 41*x^4)*H[{6, 0}, 1, 0, 0, 0, 0, 1])/((-1 + x)^3*(1 + x)) + (16*(1 - x + x^2)*H[{6, 0}, 1, 0, 0, 0, 0, x])/(-1 + x^2) - (32*(4 - 21*x + 40*x^2 - 21*x^3 + 4*x^4)*H[{6, 0}, 1, 0, 0, 1, 0, 1])/((-1 + x)^3*(1 + x)) + (32*(1 - x + x^2)*H[{6, 0}, 1, 0, 0, 1, 0, x])/(-1 + x^2) + (32*x*(3 - 8*x + 3*x^2)*H[{6, 0}, 1, 0, 1, 0, 0, 1])/((-1 + x)^3*(1 + x)) - (32*(1 - x + x^2)*H[{6, 0}, 1, 0, 1, 0, 0, x])/(-1 + x^2) + (32*(1 - x + x^2)*H[{6, 0}, 1, 1, 0, 0, 0, 1])/(-1 + x^2) - (32*(1 - x + x^2)*H[{6, 0}, 1, 1, 0, 0, 0, x])/(-1 + x^2) + (288*(1 - x + x^2)*H[{6, 1}, 0, -1, -1, 0, 0, 1])/(-1 + x^2) - (288*(1 - x + x^2)*H[{6, 1}, 0, -1, -1, 0, 0, x])/(-1 + x^2) + (240*(1 - x + x^2)*H[{6, 1}, 0, -1, 0, -1, 0, 1])/(-1 + x^2) - (240*(1 - x + x^2)*H[{6, 1}, 0, -1, 0, -1, 0, x])/(-1 + x^2) - (456*(1 - x + x^2)*H[{6, 1}, 0, -1, 0, 0, 0, 1])/(-1 + x^2) + (456*(1 - x + x^2)*H[{6, 1}, 0, -1, 0, 0, 0, x])/(-1 + x^2) - (96*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*H[{6, 1}, 0, -1, 0, 0, 1, 1])/((-1 + x)^3*(1 + x)) - (96*(3 - 12*x + 20*x^2 - 12*x^3 + 3*x^4)*H[{6, 1}, 0, -1, 0, 1, 0, 1])/((-1 + x)^3*(1 + x)) + (192*(1 - x + x^2)*H[{6, 1}, 0, -1, 0, 1, 0, x])/(-1 + x^2) - (96*(3 - 12*x + 20*x^2 - 12*x^3 + 3*x^4)*H[{6, 1}, 0, -1, 1, 0, 0, 1])/((-1 + x)^3*(1 + x)) + (192*(1 - x + x^2)*H[{6, 1}, 0, -1, 1, 0, 0, x])/(-1 + x^2) - (144*(1 - x + x^2)*H[{6, 1}, 0, 0, -1, -1, 0, 1])/(-1 + x^2) + (144*(1 - x + x^2)*H[{6, 1}, 0, 0, -1, -1, 0, x])/(-1 + x^2) - (168*(1 - x + x^2)*H[{6, 1}, 0, 0, -1, 0, 0, 1])/(-1 + x^2) + (168*(1 - x + x^2)*H[{6, 1}, 0, 0, -1, 0, 0, x])/(-1 + x^2) - (240*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*H[{6, 1}, 0, 0, -1, 0, 1, 1])/((-1 + x)^3*(1 + x)) - (240*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*H[{6, 1}, 0, 0, -1, 1, 0, 1])/((-1 + x)^3*(1 + x)) - (448*(1 - x + x^2)*H[{6, 1}, 0, 0, 0, -1, 0, 1])/(-1 + x^2) + (448*(1 - x + x^2)*H[{6, 1}, 0, 0, 0, -1, 0, x])/(-1 + x^2) - (176*(1 - x + x^2)*H[{6, 1}, 0, 0, 0, 0, 0, 1])/(-1 + x^2) + (176*(1 - x + x^2)*H[{6, 1}, 0, 0, 0, 0, 0, x])/(-1 + x^2) + (296*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*H[{6, 1}, 0, 0, 0, 0, 1, 1])/((-1 + x)^3*(1 + x)) + (8*(77 - 342*x + 604*x^2 - 342*x^3 + 77*x^4)*H[{6, 1}, 0, 0, 0, 1, 0, 1])/((-1 + x)^3*(1 + x)) - (320*(1 - x + x^2)*H[{6, 1}, 0, 0, 0, 1, 0, x])/(-1 + x^2) - (240*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*H[{6, 1}, 0, 0, 1, -1, 0, 1])/((-1 + x)^3*(1 + x)) + (8*(45 - 246*x + 476*x^2 - 246*x^3 + 45*x^4)*H[{6, 1}, 0, 0, 1, 0, 0, 1])/((-1 + x)^3*(1 + x)) - (64*(1 - x + x^2)*H[{6, 1}, 0, 0, 1, 0, 0, x])/(-1 + x^2) + (192*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*H[{6, 1}, 0, 0, 1, 0, 1, 1])/((-1 + x)^3*(1 + x)) + (384*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*H[{6, 1}, 0, 0, 1, 1, 0, 1])/((-1 + x)^3*(1 + x)) - (96*(3 - 12*x + 20*x^2 - 12*x^3 + 3*x^4)*H[{6, 1}, 0, 1, -1, 0, 0, 1])/((-1 + x)^3*(1 + x)) + (192*(1 - x + x^2)*H[{6, 1}, 0, 1, -1, 0, 0, x])/(-1 + x^2) - (48*(7 - 36*x + 68*x^2 - 36*x^3 + 7*x^4)*H[{6, 1}, 0, 1, 0, -1, 0, 1])/((-1 + x)^3*(1 + x)) + (96*(1 - x + x^2)*H[{6, 1}, 0, 1, 0, -1, 0, x])/(-1 + x^2) + (8*(63 - 300*x + 548*x^2 - 300*x^3 + 63*x^4)*H[{6, 1}, 0, 1, 0, 0, 0, 1])/((-1 + x)^3*(1 + x)) - (208*(1 - x + x^2)*H[{6, 1}, 0, 1, 0, 0, 0, x])/(-1 + x^2) + (64*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*H[{6, 1}, 0, 1, 0, 0, 1, 1])/((-1 + x)^3*(1 + x)) + (32*(11 - 57*x + 108*x^2 - 57*x^3 + 11*x^4)*H[{6, 1}, 0, 1, 0, 1, 0, 1])/((-1 + x)^3*(1 + x)) - (96*(1 - x + x^2)*H[{6, 1}, 0, 1, 0, 1, 0, x])/(-1 + x^2) + (32*(7 - 33*x + 60*x^2 - 33*x^3 + 7*x^4)*H[{6, 1}, 0, 1, 1, 0, 0, 1])/((-1 + x)^3*(1 + x)) - (96*(1 - x + x^2)*H[{6, 1}, 0, 1, 1, 0, 0, x])/(-1 + x^2) - (288*(1 - x + x^2)*H[{6, 1}, 0, {6, 0}, 0, -1, 0, 1])/(-1 + x^2) + (288*(1 - x + x^2)*H[{6, 1}, 0, {6, 0}, 0, -1, 0, x])/(-1 + x^2) + (192*(1 - x + x^2)*H[{6, 1}, 0, {6, 0}, 0, 0, 0, 1])/(-1 + x^2) - (192*(1 - x + x^2)*H[{6, 1}, 0, {6, 0}, 0, 0, 0, x])/(-1 + x^2) + (144*(1 - x + x^2)*H[{6, 1}, 0, {6, 0}, 0, 1, 0, 1])/(-1 + x^2) - (144*(1 - x + x^2)*H[{6, 1}, 0, {6, 0}, 0, 1, 0, x])/(-1 + x^2) - (48*(1 - x + x^2)*H[{6, 1}, 0, {6, 0}, 1, 0, 0, 1])/(-1 + x^2) + (48*(1 - x + x^2)*H[{6, 1}, 0, {6, 0}, 1, 0, 0, x])/(-1 + x^2) + (576*(1 - x + x^2)*H[{6, 1}, 0, {6, 1}, 0, -1, 0, 1])/(-1 + x^2) - (576*(1 - x + x^2)*H[{6, 1}, 0, {6, 1}, 0, -1, 0, x])/(-1 + x^2) - (384*(1 - x + x^2)*H[{6, 1}, 0, {6, 1}, 0, 0, 0, 1])/(-1 + x^2) + (384*(1 - x + x^2)*H[{6, 1}, 0, {6, 1}, 0, 0, 0, x])/(-1 + x^2) - (288*(1 - x + x^2)*H[{6, 1}, 0, {6, 1}, 0, 1, 0, 1])/(-1 + x^2) + (288*(1 - x + x^2)*H[{6, 1}, 0, {6, 1}, 0, 1, 0, x])/(-1 + x^2) + (96*(1 - x + x^2)*H[{6, 1}, 0, {6, 1}, 1, 0, 0, 1])/(-1 + x^2) - (96*(1 - x + x^2)*H[{6, 1}, 0, {6, 1}, 1, 0, 0, x])/(-1 + x^2) - (96*(1 - 6*x + 12*x^2 - 6*x^3 + x^4)*H[{6, 1}, 1, 0, -1, 0, 0, 1])/((-1 + x)^3*(1 + x)) - (16*(23 - 114*x + 212*x^2 - 114*x^3 + 23*x^4)*H[{6, 1}, 1, 0, 0, -1, 0, 1])/((-1 + x)^3*(1 + x)) + (128*(1 - x + x^2)*H[{6, 1}, 1, 0, 0, -1, 0, x])/(-1 + x^2) + (8*(41 - 234*x + 460*x^2 - 234*x^3 + 41*x^4)*H[{6, 1}, 1, 0, 0, 0, 0, 1])/((-1 + x)^3*(1 + x)) - (32*(1 - x + x^2)*H[{6, 1}, 1, 0, 0, 0, 0, x])/(-1 + x^2) + (64*(4 - 21*x + 40*x^2 - 21*x^3 + 4*x^4)*H[{6, 1}, 1, 0, 0, 1, 0, 1])/((-1 + x)^3*(1 + x)) - (64*(1 - x + x^2)*H[{6, 1}, 1, 0, 0, 1, 0, x])/(-1 + x^2) - (64*x*(3 - 8*x + 3*x^2)*H[{6, 1}, 1, 0, 1, 0, 0, 1])/((-1 + x)^3*(1 + x)) + (64*(1 - x + x^2)*H[{6, 1}, 1, 0, 1, 0, 0, x])/(-1 + x^2) - (64*(1 - x + x^2)*H[{6, 1}, 1, 1, 0, 0, 0, 1])/(-1 + x^2) + (64*(1 - x + x^2)*H[{6, 1}, 1, 1, 0, 0, 0, x])/(-1 + x^2))) );

